Relativistic Hydrodynamics under Rotation: Prospects & Limitations from a Holographic Perspective

The AdS/CFT correspondence, or holography, has provided numerous important insights into the behavior of strongly-coupled many-body systems. Crucially, it has provided a testing ground for the construction of new effective field theories, especially those in the low frequency, long wavelength limit known as hydrodynamics. We review the study of strongly-coupled rotating fluids using holography, and we examine the hydrodynamics emerging from the study of rotating Myers-Perry black holes. We discuss three regimes in which holographic rotating fluids display either (1) hydrodynamic behavior of a boosted fluid, (2) hydrodynamic behavior distinct from a boosted fluid, or (3) no obvious hydrodynamic behavior. We describe techniques to obtain hydrodynamic and non-hydrodynamic modes, and we compute the radius of convergence for the hydrodynamic regimes. The limitations of hydrodynamics under rotation are discussed alongside our findings.

==> anc/ingoing_ef_scalar_eoms_spherical.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{(wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][\[Theta], 
     \[Psi], \[Phi]]*
    (-(((1 + r^2)*(r - rp)*g[r]^2*((-I)*r^2*\[Omega]*hrr[r]*
          \[Beta][r]^(7/2) - (3*I)*r^4*\[Omega]*hrr[r]*\[Beta][r]^(7/2) + 
         (2*I)*r^3*rp*\[Omega]*hrr[r]*\[Beta][r]^(7/2) - 
         (2*I)*r^2*\[ScriptCapitalJ]*h[r]*hrr[r]*\[Beta][r]^(7/2) - 
         (6*I)*r^4*\[ScriptCapitalJ]*h[r]*hrr[r]*\[Beta][r]^(7/2) + 
         (4*I)*r^3*rp*\[ScriptCapitalJ]*h[r]*hrr[r]*\[Beta][r]^(7/2) + 
         16*r*htr[r]*\[Beta][r]^(7/2) + 72*r^3*htr[r]*\[Beta][r]^(7/2) - 
         40*r^2*rp*htr[r]*\[Beta][r]^(7/2) - 18*r^3*h[r]^2*hrr[r]*
          \[Beta][r]^5 - 30*r^5*h[r]^2*hrr[r]*\[Beta][r]^5 + 
         12*r^2*rp*h[r]^2*hrr[r]*\[Beta][r]^5 + 24*r^4*rp*h[r]^2*hrr[r]*
          \[Beta][r]^5 + 14*r^3*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
         40*r^5*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
         26*r^7*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] - 
         22*r^2*rp*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] - 
         68*r^4*rp*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] - 
         46*r^6*rp*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
         8*r*rp^2*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
         28*r^3*rp^2*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
         20*r^5*rp^2*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] - 
         26*r^4*h[r]*hrr[r]*\[Beta][r]^5*Derivative[1][h][r] - 
         30*r^6*h[r]*hrr[r]*\[Beta][r]^5*Derivative[1][h][r] + 
         24*r^3*rp*h[r]*hrr[r]*\[Beta][r]^5*Derivative[1][h][r] + 
         28*r^5*rp*h[r]*hrr[r]*\[Beta][r]^5*Derivative[1][h][r] - 
         2*r^5*hrr[r]*\[Beta][r]^5*Derivative[1][h][r]^2 - 
         2*r^7*hrr[r]*\[Beta][r]^5*Derivative[1][h][r]^2 + 
         2*r^4*rp*hrr[r]*\[Beta][r]^5*Derivative[1][h][r]^2 + 
         2*r^6*rp*hrr[r]*\[Beta][r]^5*Derivative[1][h][r]^2 - 
         4*\[Beta][r]^2*Derivative[1][h33][r] - 12*r^2*\[Beta][r]^2*
          Derivative[1][h33][r] + 8*r*rp*\[Beta][r]^2*Derivative[1][h33][r] - 
         4*\[Beta][r]^3*Derivative[1][hpm][r] - 12*r^2*\[Beta][r]^3*
          Derivative[1][hpm][r] + 8*r*rp*\[Beta][r]^3*Derivative[1][hpm][r] + 
         4*r^2*h[r]*\[Beta][r]^(7/2)*Derivative[1][hr3][r] + 
         12*r^4*h[r]*\[Beta][r]^(7/2)*Derivative[1][hr3][r] - 
         8*r^3*rp*h[r]*\[Beta][r]^(7/2)*Derivative[1][hr3][r] - 
         2*r^4*h[r]^2*\[Beta][r]^5*Derivative[1][hrr][r] - 
         2*r^6*h[r]^2*\[Beta][r]^5*Derivative[1][hrr][r] + 
         2*r^3*rp*h[r]^2*\[Beta][r]^5*Derivative[1][hrr][r] + 
         2*r^5*rp*h[r]^2*\[Beta][r]^5*Derivative[1][hrr][r] + 
         r^4*\[Beta][r]^3*Derivative[1][g][r]*Derivative[1][hrr][r] + 
         2*r^6*\[Beta][r]^3*Derivative[1][g][r]*Derivative[1][hrr][r] + 
         r^8*\[Beta][r]^3*Derivative[1][g][r]*Derivative[1][hrr][r] - 
         2*r^3*rp*\[Beta][r]^3*Derivative[1][g][r]*Derivative[1][hrr][r] - 
         4*r^5*rp*\[Beta][r]^3*Derivative[1][g][r]*Derivative[1][hrr][r] - 
         2*r^7*rp*\[Beta][r]^3*Derivative[1][g][r]*Derivative[1][hrr][r] + 
         r^2*rp^2*\[Beta][r]^3*Derivative[1][g][r]*Derivative[1][hrr][r] + 
         2*r^4*rp^2*\[Beta][r]^3*Derivative[1][g][r]*Derivative[1][hrr][r] + 
         r^6*rp^2*\[Beta][r]^3*Derivative[1][g][r]*Derivative[1][hrr][r] - 
         2*r^5*h[r]*\[Beta][r]^5*Derivative[1][h][r]*Derivative[1][hrr][r] - 
         2*r^7*h[r]*\[Beta][r]^5*Derivative[1][h][r]*Derivative[1][hrr][r] + 
         2*r^4*rp*h[r]*\[Beta][r]^5*Derivative[1][h][r]*Derivative[1][hrr][
           r] + 2*r^6*rp*h[r]*\[Beta][r]^5*Derivative[1][h][r]*
          Derivative[1][hrr][r] + 2*r^2*\[Beta][r]^(7/2)*Derivative[1][htr][
           r] + 6*r^4*\[Beta][r]^(7/2)*Derivative[1][htr][r] - 
         4*r^3*rp*\[Beta][r]^(7/2)*Derivative[1][htr][r] + 
         4*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
         12*r^2*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
         8*r*rp*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
         I*r^3*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
         I*r^5*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
         I*r^2*rp*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][
           r] - I*r^4*rp*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*
          Derivative[1][\[Beta]][r] + (2*I)*r^3*\[ScriptCapitalJ]*h[r]*hrr[r]*
          \[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
         (2*I)*r^5*\[ScriptCapitalJ]*h[r]*hrr[r]*\[Beta][r]^(5/2)*
          Derivative[1][\[Beta]][r] - (2*I)*r^2*rp*\[ScriptCapitalJ]*h[r]*
          hrr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
         (2*I)*r^4*rp*\[ScriptCapitalJ]*h[r]*hrr[r]*\[Beta][r]^(5/2)*
          Derivative[1][\[Beta]][r] - 19*r^2*htr[r]*\[Beta][r]^(5/2)*
          Derivative[1][\[Beta]][r] - 25*r^4*htr[r]*\[Beta][r]^(5/2)*
          Derivative[1][\[Beta]][r] + 16*r*rp*htr[r]*\[Beta][r]^(5/2)*
          Derivative[1][\[Beta]][r] + 22*r^3*rp*htr[r]*\[Beta][r]^(5/2)*
          Derivative[1][\[Beta]][r] - 11*r^4*h[r]^2*hrr[r]*\[Beta][r]^4*
          Derivative[1][\[Beta]][r] - 17*r^6*h[r]^2*hrr[r]*\[Beta][r]^4*
          Derivative[1][\[Beta]][r] + 8*r^3*rp*h[r]^2*hrr[r]*\[Beta][r]^4*
          Derivative[1][\[Beta]][r] + 14*r^5*rp*h[r]^2*hrr[r]*\[Beta][r]^4*
          Derivative[1][\[Beta]][r] - 3*r^4*hrr[r]*\[Beta][r]^2*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
         6*r^6*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][\[Beta]][
           r] - 3*r^8*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] + 6*r^3*rp*hrr[r]*\[Beta][r]^2*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
         12*r^5*rp*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] + 6*r^7*rp*hrr[r]*\[Beta][r]^2*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
         3*r^2*rp^2*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] - 6*r^4*rp^2*hrr[r]*\[Beta][r]^2*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
         3*r^6*rp^2*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] - 8*r^5*h[r]*hrr[r]*\[Beta][r]^4*
          Derivative[1][h][r]*Derivative[1][\[Beta]][r] - 
         8*r^7*h[r]*hrr[r]*\[Beta][r]^4*Derivative[1][h][r]*
          Derivative[1][\[Beta]][r] + 8*r^4*rp*h[r]*hrr[r]*\[Beta][r]^4*
          Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
         8*r^6*rp*h[r]*hrr[r]*\[Beta][r]^4*Derivative[1][h][r]*
          Derivative[1][\[Beta]][r] + 4*r*\[Beta][r]*Derivative[1][h33][r]*
          Derivative[1][\[Beta]][r] + 4*r^3*\[Beta][r]*Derivative[1][h33][r]*
          Derivative[1][\[Beta]][r] - 4*rp*\[Beta][r]*Derivative[1][h33][r]*
          Derivative[1][\[Beta]][r] - 4*r^2*rp*\[Beta][r]*
          Derivative[1][h33][r]*Derivative[1][\[Beta]][r] + 
         4*r*\[Beta][r]^2*Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] + 
         4*r^3*\[Beta][r]^2*Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] - 
         4*rp*\[Beta][r]^2*Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] - 
         4*r^2*rp*\[Beta][r]^2*Derivative[1][hpm][r]*Derivative[1][\[Beta]][
           r] - 4*r^3*h[r]*\[Beta][r]^(5/2)*Derivative[1][hr3][r]*
          Derivative[1][\[Beta]][r] - 4*r^5*h[r]*\[Beta][r]^(5/2)*
          Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] + 
         4*r^2*rp*h[r]*\[Beta][r]^(5/2)*Derivative[1][hr3][r]*
          Derivative[1][\[Beta]][r] + 4*r^4*rp*h[r]*\[Beta][r]^(5/2)*
          Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] - 
         r^5*h[r]^2*\[Beta][r]^4*Derivative[1][hrr][r]*Derivative[1][\[Beta]][
           r] - r^7*h[r]^2*\[Beta][r]^4*Derivative[1][hrr][r]*
          Derivative[1][\[Beta]][r] + r^4*rp*h[r]^2*\[Beta][r]^4*
          Derivative[1][hrr][r]*Derivative[1][\[Beta]][r] + 
         r^6*rp*h[r]^2*\[Beta][r]^4*Derivative[1][hrr][r]*
          Derivative[1][\[Beta]][r] - 2*r^3*\[Beta][r]^(5/2)*
          Derivative[1][htr][r]*Derivative[1][\[Beta]][r] - 
         2*r^5*\[Beta][r]^(5/2)*Derivative[1][htr][r]*Derivative[1][\[Beta]][
           r] + 2*r^2*rp*\[Beta][r]^(5/2)*Derivative[1][htr][r]*
          Derivative[1][\[Beta]][r] + 2*r^4*rp*\[Beta][r]^(5/2)*
          Derivative[1][htr][r]*Derivative[1][\[Beta]][r] - 
         4*r*h33[r]*Derivative[1][\[Beta]][r]^2 - 4*r^3*h33[r]*
          Derivative[1][\[Beta]][r]^2 + 4*rp*h33[r]*Derivative[1][\[Beta]][r]^
           2 + 4*r^2*rp*h33[r]*Derivative[1][\[Beta]][r]^2 + 
         3*r^3*htr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^2 + 
         3*r^5*htr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^2 - 
         3*r^2*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^2 - 
         3*r^4*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^2 + 
         2*r^5*h[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][\[Beta]][r]^2 + 
         2*r^7*h[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][\[Beta]][r]^2 - 
         2*r^4*rp*h[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][\[Beta]][r]^2 - 
         2*r^6*rp*h[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][\[Beta]][r]^2 - 
         4*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2*
          ((1 + 3*r^2 - 2*r*rp)*\[Beta][r] - (1 + r^2)*(r - rp)*
            Derivative[1][\[Beta]][r]) + 2*r^4*hrr[r]*\[Beta][r]^3*
          Derivative[2][g][r] + 4*r^6*hrr[r]*\[Beta][r]^3*
          Derivative[2][g][r] + 2*r^8*hrr[r]*\[Beta][r]^3*
          Derivative[2][g][r] - 4*r^3*rp*hrr[r]*\[Beta][r]^3*
          Derivative[2][g][r] - 8*r^5*rp*hrr[r]*\[Beta][r]^3*
          Derivative[2][g][r] - 4*r^7*rp*hrr[r]*\[Beta][r]^3*
          Derivative[2][g][r] + 2*r^2*rp^2*hrr[r]*\[Beta][r]^3*
          Derivative[2][g][r] + 4*r^4*rp^2*hrr[r]*\[Beta][r]^3*
          Derivative[2][g][r] + 2*r^6*rp^2*hrr[r]*\[Beta][r]^3*
          Derivative[2][g][r] - 4*r^5*h[r]*hrr[r]*\[Beta][r]^5*
          Derivative[2][h][r] - 4*r^7*h[r]*hrr[r]*\[Beta][r]^5*
          Derivative[2][h][r] + 4*r^4*rp*h[r]*hrr[r]*\[Beta][r]^5*
          Derivative[2][h][r] + 4*r^6*rp*h[r]*hrr[r]*\[Beta][r]^5*
          Derivative[2][h][r] - 4*r^3*htr[r]*\[Beta][r]^(5/2)*
          Derivative[2][\[Beta]][r] - 4*r^5*htr[r]*\[Beta][r]^(5/2)*
          Derivative[2][\[Beta]][r] + 4*r^2*rp*htr[r]*\[Beta][r]^(5/2)*
          Derivative[2][\[Beta]][r] + 4*r^4*rp*htr[r]*\[Beta][r]^(5/2)*
          Derivative[2][\[Beta]][r] - 2*r^5*h[r]^2*hrr[r]*\[Beta][r]^4*
          Derivative[2][\[Beta]][r] - 2*r^7*h[r]^2*hrr[r]*\[Beta][r]^4*
          Derivative[2][\[Beta]][r] + 2*r^4*rp*h[r]^2*hrr[r]*\[Beta][r]^4*
          Derivative[2][\[Beta]][r] + 2*r^6*rp*h[r]^2*hrr[r]*\[Beta][r]^4*
          Derivative[2][\[Beta]][r] + 2*hr3[r]*\[Beta][r]*
          ((-4*I)*(1 + 3*r^2 - 2*r*rp)*\[ScriptCapitalJ]*\[Beta][r] + 
           2*r*\[Beta][r]^(5/2)*(4*(2 + 9*r^2 - 5*r*rp)*h[r] + 
             r*(1 + 3*r^2 - 2*r*rp)*Derivative[1][h][r]) + 
           (4*I)*(1 + r^2)*(r - rp)*\[ScriptCapitalJ]*Derivative[1][\[Beta]][
             r] + 3*r^2*(1 + r^2)*(r - rp)*h[r]*Sqrt[\[Beta][r]]*
            Derivative[1][\[Beta]][r]^2 + r*\[Beta][r]^(3/2)*
            (-2*r*(1 + r^2)*(r - rp)*Derivative[1][h][r]*Derivative[1][
                \[Beta]][r] + h[r]*((-19*r - 25*r^3 + 16*rp + 22*r^2*rp)*
                Derivative[1][\[Beta]][r] - 4*r*(1 + r^2)*(r - rp)*
                Derivative[2][\[Beta]][r])))))/\[Beta][r]) - 
     r*(1 + r^2)*(r - rp)*g[r]^3*(r*(1 + r^2)*(r - rp)*\[Beta][r]*
        Derivative[1][hrr][r]*((1 + 3*r^2 - 2*r*rp)*\[Beta][r] - 
         (1 + r^2)*(r - rp)*Derivative[1][\[Beta]][r]) + 
       hrr[r]*((45*r^5 - 8*rp - 68*r^2*rp - 68*r^4*rp + r*(9 + 20*rp^2) + 
           r^3*(50 + 24*rp^2))*\[Beta][r]^2 + r*(1 + r^2)^2*(r - rp)^2*
          Derivative[1][\[Beta]][r]^2 - (1 + r^2)*(r - rp)*
          ((11*r + 17*r^3 - 8*rp - 14*r^2*rp)*\[Beta][r]*
            Derivative[1][\[Beta]][r] - r*(1 + r^2)*(r - rp)*
            (Derivative[1][\[Beta]][r]^2 - 2*\[Beta][r]*Derivative[2][
                \[Beta]][r])))) - 
     g[r]*((4*I)*\[Omega]*hpm[r]*\[Beta][r]^(5/2) + (12*I)*r^2*\[Omega]*
        hpm[r]*\[Beta][r]^(5/2) - (8*I)*r*rp*\[Omega]*hpm[r]*
        \[Beta][r]^(5/2) - 4*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*htp[r]*
        \[Beta][r]^(5/2) - 12*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*htp[r]*
        \[Beta][r]^(5/2) + 8*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*htp[r]*
        \[Beta][r]^(5/2) - 2*r^3*\[Omega]^2*hrr[r]*\[Beta][r]^3 - 
       2*r^5*\[Omega]^2*hrr[r]*\[Beta][r]^3 + 2*r^2*rp*\[Omega]^2*hrr[r]*
        \[Beta][r]^3 + 2*r^4*rp*\[Omega]^2*hrr[r]*\[Beta][r]^3 + 
       (20*I)*r^2*\[Omega]*htr[r]*\[Beta][r]^3 + (20*I)*r^4*\[Omega]*htr[r]*
        \[Beta][r]^3 - (20*I)*r*rp*\[Omega]*htr[r]*\[Beta][r]^3 - 
       (20*I)*r^3*rp*\[Omega]*htr[r]*\[Beta][r]^3 + 
       22*r*htt[r]*\[Beta][r]^3 + 46*r^3*htt[r]*\[Beta][r]^3 - 
       16*rp*htt[r]*\[Beta][r]^3 - 32*r^2*rp*htt[r]*\[Beta][r]^3 - 
       (8*I)*r^2*\[ScriptCapitalJ]*hr3[r]*\[Beta][r]*Derivative[1][g][r] - 
       (16*I)*r^4*\[ScriptCapitalJ]*hr3[r]*\[Beta][r]*Derivative[1][g][r] - 
       (8*I)*r^6*\[ScriptCapitalJ]*hr3[r]*\[Beta][r]*Derivative[1][g][r] + 
       (16*I)*r*rp*\[ScriptCapitalJ]*hr3[r]*\[Beta][r]*Derivative[1][g][r] + 
       (32*I)*r^3*rp*\[ScriptCapitalJ]*hr3[r]*\[Beta][r]*
        Derivative[1][g][r] + (16*I)*r^5*rp*\[ScriptCapitalJ]*hr3[r]*
        \[Beta][r]*Derivative[1][g][r] - (8*I)*rp^2*\[ScriptCapitalJ]*hr3[r]*
        \[Beta][r]*Derivative[1][g][r] - (16*I)*r^2*rp^2*\[ScriptCapitalJ]*
        hr3[r]*\[Beta][r]*Derivative[1][g][r] - (8*I)*r^4*rp^2*
        \[ScriptCapitalJ]*hr3[r]*\[Beta][r]*Derivative[1][g][r] - 
       4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2*
        Derivative[1][g][r] - 8*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*hrp[r]*
        \[Beta][r]^2*Derivative[1][g][r] - 4*Sqrt[2]*r^6*
        Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2*Derivative[1][g][r] + 
       8*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2*
        Derivative[1][g][r] + 16*Sqrt[2]*r^3*rp*Sqrt[\[ScriptCapitalJ]]*
        hrp[r]*\[Beta][r]^2*Derivative[1][g][r] + 8*Sqrt[2]*r^5*rp*
        Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2*Derivative[1][g][r] - 
       4*Sqrt[2]*rp^2*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2*
        Derivative[1][g][r] - 8*Sqrt[2]*r^2*rp^2*Sqrt[\[ScriptCapitalJ]]*
        hrp[r]*\[Beta][r]^2*Derivative[1][g][r] - 4*Sqrt[2]*r^4*rp^2*
        Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2*Derivative[1][g][r] - 
       I*r^4*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] - 
       (2*I)*r^6*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] - 
       I*r^8*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] + 
       (2*I)*r^3*rp*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] + 
       (4*I)*r^5*rp*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] + 
       (2*I)*r^7*rp*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] - 
       I*r^2*rp^2*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] - 
       (2*I)*r^4*rp^2*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] - 
       I*r^6*rp^2*\[Omega]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] + 
       24*r^3*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] + 
       64*r^5*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] + 
       40*r^7*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] - 
       40*r^2*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] - 
       112*r^4*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] - 
       72*r^6*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] + 
       16*r*rp^2*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] + 
       48*r^3*rp^2*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] + 
       32*r^5*rp^2*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r] + 
       r^5*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 + 
       3*r^7*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 + 
       3*r^9*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 + 
       r^11*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 - 
       3*r^4*rp*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 - 
       9*r^6*rp*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 - 
       9*r^8*rp*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 - 
       3*r^10*rp*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 + 
       3*r^3*rp^2*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 + 
       9*r^5*rp^2*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 + 
       9*r^7*rp^2*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 + 
       3*r^9*rp^2*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 - 
       r^2*rp^3*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 - 
       3*r^4*rp^3*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 - 
       3*r^6*rp^3*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 - 
       r^8*rp^3*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]^2 + 
       (8*I)*r^3*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
       (8*I)*r^5*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^3*Derivative[1][h][r] - 
       (8*I)*r^2*rp*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^3*
        Derivative[1][h][r] - (8*I)*r^4*rp*\[ScriptCapitalJ]*htr[r]*
        \[Beta][r]^3*Derivative[1][h][r] + 4*r^4*hr3[r]*\[Beta][r]^(5/2)*
        Derivative[1][g][r]*Derivative[1][h][r] + 
       8*r^6*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
        Derivative[1][h][r] + 4*r^8*hr3[r]*\[Beta][r]^(5/2)*
        Derivative[1][g][r]*Derivative[1][h][r] - 8*r^3*rp*hr3[r]*
        \[Beta][r]^(5/2)*Derivative[1][g][r]*Derivative[1][h][r] - 
       16*r^5*rp*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
        Derivative[1][h][r] - 8*r^7*rp*hr3[r]*\[Beta][r]^(5/2)*
        Derivative[1][g][r]*Derivative[1][h][r] + 4*r^2*rp^2*hr3[r]*
        \[Beta][r]^(5/2)*Derivative[1][g][r]*Derivative[1][h][r] + 
       8*r^4*rp^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
        Derivative[1][h][r] + 4*r^6*rp^2*hr3[r]*\[Beta][r]^(5/2)*
        Derivative[1][g][r]*Derivative[1][h][r] - 
       4*r^5*htr[r]*\[Beta][r]^(9/2)*Derivative[1][h][r]^2 - 
       4*r^7*htr[r]*\[Beta][r]^(9/2)*Derivative[1][h][r]^2 + 
       4*r^4*rp*htr[r]*\[Beta][r]^(9/2)*Derivative[1][h][r]^2 + 
       4*r^6*rp*htr[r]*\[Beta][r]^(9/2)*Derivative[1][h][r]^2 - 
       4*r^2*\[Beta][r]*Derivative[1][g][r]*Derivative[1][h33][r] - 
       8*r^4*\[Beta][r]*Derivative[1][g][r]*Derivative[1][h33][r] - 
       4*r^6*\[Beta][r]*Derivative[1][g][r]*Derivative[1][h33][r] + 
       8*r*rp*\[Beta][r]*Derivative[1][g][r]*Derivative[1][h33][r] + 
       16*r^3*rp*\[Beta][r]*Derivative[1][g][r]*Derivative[1][h33][r] + 
       8*r^5*rp*\[Beta][r]*Derivative[1][g][r]*Derivative[1][h33][r] - 
       4*rp^2*\[Beta][r]*Derivative[1][g][r]*Derivative[1][h33][r] - 
       8*r^2*rp^2*\[Beta][r]*Derivative[1][g][r]*Derivative[1][h33][r] - 
       4*r^4*rp^2*\[Beta][r]*Derivative[1][g][r]*Derivative[1][h33][r] - 
       4*r^2*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][hpm][r] - 
       8*r^4*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][hpm][r] - 
       4*r^6*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][hpm][r] + 
       8*r*rp*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][hpm][r] + 
       16*r^3*rp*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][hpm][r] + 
       8*r^5*rp*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][hpm][r] - 
       4*rp^2*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][hpm][r] - 
       8*r^2*rp^2*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][hpm][r] - 
       4*r^4*rp^2*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][hpm][r] + 
       8*r^3*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][ht3][r] + 
       8*r^5*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][ht3][r] - 
       8*r^2*rp*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][ht3][r] - 
       8*r^4*rp*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][ht3][r] + 
       (4*I)*r^3*\[Omega]*\[Beta][r]^3*Derivative[1][htr][r] + 
       (4*I)*r^5*\[Omega]*\[Beta][r]^3*Derivative[1][htr][r] - 
       (4*I)*r^2*rp*\[Omega]*\[Beta][r]^3*Derivative[1][htr][r] - 
       (4*I)*r^4*rp*\[Omega]*\[Beta][r]^3*Derivative[1][htr][r] + 
       2*r^4*\[Beta][r]^(5/2)*Derivative[1][g][r]*Derivative[1][htr][r] + 
       4*r^6*\[Beta][r]^(5/2)*Derivative[1][g][r]*Derivative[1][htr][r] + 
       2*r^8*\[Beta][r]^(5/2)*Derivative[1][g][r]*Derivative[1][htr][r] - 
       4*r^3*rp*\[Beta][r]^(5/2)*Derivative[1][g][r]*Derivative[1][htr][r] - 
       8*r^5*rp*\[Beta][r]^(5/2)*Derivative[1][g][r]*Derivative[1][htr][r] - 
       4*r^7*rp*\[Beta][r]^(5/2)*Derivative[1][g][r]*Derivative[1][htr][r] + 
       2*r^2*rp^2*\[Beta][r]^(5/2)*Derivative[1][g][r]*
        Derivative[1][htr][r] + 4*r^4*rp^2*\[Beta][r]^(5/2)*
        Derivative[1][g][r]*Derivative[1][htr][r] + 
       2*r^6*rp^2*\[Beta][r]^(5/2)*Derivative[1][g][r]*
        Derivative[1][htr][r] + 14*r^2*\[Beta][r]^3*Derivative[1][htt][r] + 
       14*r^4*\[Beta][r]^3*Derivative[1][htt][r] - 14*r*rp*\[Beta][r]^3*
        Derivative[1][htt][r] - 14*r^3*rp*\[Beta][r]^3*
        Derivative[1][htt][r] - (4*I)*r*\[Omega]*hpm[r]*\[Beta][r]^(3/2)*
        Derivative[1][\[Beta]][r] - (4*I)*r^3*\[Omega]*hpm[r]*
        \[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + (4*I)*rp*\[Omega]*hpm[r]*
        \[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + (4*I)*r^2*rp*\[Omega]*
        hpm[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + 
       4*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*htp[r]*\[Beta][r]^(3/2)*
        Derivative[1][\[Beta]][r] + 4*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*
        htp[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] - 
       4*Sqrt[2]*rp*Sqrt[\[ScriptCapitalJ]]*htp[r]*\[Beta][r]^(3/2)*
        Derivative[1][\[Beta]][r] - 4*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*
        htp[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + 
       (4*I)*r^3*\[Omega]*htr[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] + 
       (4*I)*r^5*\[Omega]*htr[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] - 
       (4*I)*r^2*rp*\[Omega]*htr[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] - 
       (4*I)*r^4*rp*\[Omega]*htr[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] - 
       4*r^2*htt[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] - 
       8*r^4*htt[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] + 
       2*r*rp*htt[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] + 
       6*r^3*rp*htt[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] - 
       3*r^4*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] - 6*r^6*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
       3*r^8*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] + 6*r^3*rp*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
       12*r^5*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] + 6*r^7*rp*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
       3*r^2*rp^2*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] - 6*r^4*rp^2*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
       3*r^6*rp^2*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] + 2*r^3*\[Beta][r]^2*Derivative[1][htt][r]*
        Derivative[1][\[Beta]][r] + 2*r^5*\[Beta][r]^2*Derivative[1][htt][r]*
        Derivative[1][\[Beta]][r] - 2*r^2*rp*\[Beta][r]^2*
        Derivative[1][htt][r]*Derivative[1][\[Beta]][r] - 
       2*r^4*rp*\[Beta][r]^2*Derivative[1][htt][r]*Derivative[1][\[Beta]][
         r] + r^3*htt[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 + 
       r^5*htt[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
       r^2*rp*htt[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
       r^4*rp*htt[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 + 
       4*r^4*htr[r]*\[Beta][r]^(5/2)*Derivative[2][g][r] + 
       8*r^6*htr[r]*\[Beta][r]^(5/2)*Derivative[2][g][r] + 
       4*r^8*htr[r]*\[Beta][r]^(5/2)*Derivative[2][g][r] - 
       8*r^3*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[2][g][r] - 
       16*r^5*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[2][g][r] - 
       8*r^7*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[2][g][r] + 
       4*r^2*rp^2*htr[r]*\[Beta][r]^(5/2)*Derivative[2][g][r] + 
       8*r^4*rp^2*htr[r]*\[Beta][r]^(5/2)*Derivative[2][g][r] + 
       4*r^6*rp^2*htr[r]*\[Beta][r]^(5/2)*Derivative[2][g][r] - 
       2*h[r]*\[Beta][r]^(3/2)*(4*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hp3[r]*
          ((1 + 3*r^2 - 2*r*rp)*\[Beta][r] - (1 + r^2)*(r - rp)*
            Derivative[1][\[Beta]][r]) - (4*I)*\[ScriptCapitalJ]*hpm[r]*
          ((1 + 3*r^2 - 2*r*rp)*\[Beta][r] - (1 + r^2)*(r - rp)*
            Derivative[1][\[Beta]][r]) - 
         r*((1 + r^2)*(r - rp)*(r*hrr[r]*\[Beta][r]*(I*r^2*\[Omega]*
                \[Beta][r]^2*Derivative[1][h][r] - (1 + r^2)*(r - rp)*
                Derivative[1][g][r]*(I*\[ScriptCapitalJ] + r^2*\[Beta][r]^
                   (3/2)*Derivative[1][h][r])) + 2*Sqrt[\[Beta][r]]*
              (2*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2*
                Derivative[1][h][r] + 2*r*\[Beta][r]^2*Derivative[1][h][r]*
                Derivative[1][hpm][r] + r*(1 + r^2)*(r - rp)*Sqrt[\[Beta][r]]*
                Derivative[1][g][r]*Derivative[1][hr3][r] + 2*\[Beta][r]*
                (r*Derivative[1][h][r]*Derivative[1][h33][r] + 
                 2*Derivative[1][ht3][r]) - r^3*\[Beta][r]^(5/2)*
                Derivative[1][h][r]*Derivative[1][htr][r] + 2*r*
                Derivative[1][ht3][r]*Derivative[1][\[Beta]][r]) + 
             hr3[r]*((8*I)*r*\[ScriptCapitalJ]*\[Beta][r]^(3/2)*
                Derivative[1][h][r] - 8*r^3*\[Beta][r]^3*Derivative[1][h][r]^
                 2 - 3*r*(1 + r^2)*(r - rp)*Derivative[1][g][r]*
                Derivative[1][\[Beta]][r] + 4*\[Beta][r]*
                (2*(3*r + 5*r^3 - 2*rp - 4*r^2*rp)*Derivative[1][g][r] + 
                 r*(1 + r^2)*(r - rp)*Derivative[2][g][r]))) + 
           htr[r]*Sqrt[\[Beta][r]]*((-4*I)*(-r + r^3 + 2*rp)*
              \[ScriptCapitalJ]*\[Beta][r] + (8*I)*r*(1 + r^2)*(r - rp)*
              \[ScriptCapitalJ]*Derivative[1][\[Beta]][r] - 
             9*r^3*(1 + r^2)*(r - rp)*\[Beta][r]^(3/2)*Derivative[1][h][r]*
              Derivative[1][\[Beta]][r] - 4*r^2*(1 + r^2)*(r - rp)*
              \[Beta][r]^(5/2)*(6*Derivative[1][h][r] + r*Derivative[2][h][
                 r])))) + 2*r^3*\[Beta][r]^3*Derivative[2][htt][r] + 
       2*r^5*\[Beta][r]^3*Derivative[2][htt][r] - 2*r^2*rp*\[Beta][r]^3*
        Derivative[2][htt][r] - 2*r^4*rp*\[Beta][r]^3*Derivative[2][htt][r] + 
       r^3*htt[r]*\[Beta][r]*(Derivative[1][\[Beta]][r]^2 - 
         2*\[Beta][r]*Derivative[2][\[Beta]][r]) + r^5*htt[r]*\[Beta][r]*
        (Derivative[1][\[Beta]][r]^2 - 2*\[Beta][r]*Derivative[2][\[Beta]][
           r]) + r^2*rp*htt[r]*\[Beta][r]*(-Derivative[1][\[Beta]][r]^2 + 
         2*\[Beta][r]*Derivative[2][\[Beta]][r]) + r^4*rp*htt[r]*\[Beta][r]*
        (-Derivative[1][\[Beta]][r]^2 + 2*\[Beta][r]*Derivative[2][\[Beta]][
           r]) + r*h[r]^2*\[Beta][r]^2*((2*I)*r^3*\[Omega]*hrr[r]*
          \[Beta][r]^(5/2) + (2*I)*r^5*\[Omega]*hrr[r]*\[Beta][r]^(5/2) - 
         (2*I)*r^2*rp*\[Omega]*hrr[r]*\[Beta][r]^(5/2) - 
         (2*I)*r^4*rp*\[Omega]*hrr[r]*\[Beta][r]^(5/2) - 
         32*r^2*htr[r]*\[Beta][r]^(5/2) - 48*r^4*htr[r]*\[Beta][r]^(5/2) + 
         24*r*rp*htr[r]*\[Beta][r]^(5/2) + 40*r^3*rp*htr[r]*
          \[Beta][r]^(5/2) - 6*r^4*hrr[r]*\[Beta][r]^2*Derivative[1][g][r] - 
         12*r^6*hrr[r]*\[Beta][r]^2*Derivative[1][g][r] - 
         6*r^8*hrr[r]*\[Beta][r]^2*Derivative[1][g][r] + 
         12*r^3*rp*hrr[r]*\[Beta][r]^2*Derivative[1][g][r] + 
         24*r^5*rp*hrr[r]*\[Beta][r]^2*Derivative[1][g][r] + 
         12*r^7*rp*hrr[r]*\[Beta][r]^2*Derivative[1][g][r] - 
         6*r^2*rp^2*hrr[r]*\[Beta][r]^2*Derivative[1][g][r] - 
         12*r^4*rp^2*hrr[r]*\[Beta][r]^2*Derivative[1][g][r] - 
         6*r^6*rp^2*hrr[r]*\[Beta][r]^2*Derivative[1][g][r] + 
         (4*I)*r^4*\[ScriptCapitalJ]*hrr[r]*\[Beta][r]^(5/2)*
          Derivative[1][h][r] + (4*I)*r^6*\[ScriptCapitalJ]*hrr[r]*
          \[Beta][r]^(5/2)*Derivative[1][h][r] - (4*I)*r^3*rp*
          \[ScriptCapitalJ]*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][h][r] - 
         (4*I)*r^5*rp*\[ScriptCapitalJ]*hrr[r]*\[Beta][r]^(5/2)*
          Derivative[1][h][r] - 2*r^6*hrr[r]*\[Beta][r]^4*
          Derivative[1][h][r]^2 - 2*r^8*hrr[r]*\[Beta][r]^4*
          Derivative[1][h][r]^2 + 2*r^5*rp*hrr[r]*\[Beta][r]^4*
          Derivative[1][h][r]^2 + 2*r^7*rp*hrr[r]*\[Beta][r]^4*
          Derivative[1][h][r]^2 + 16*r*\[Beta][r]*Derivative[1][h33][r] + 
         32*r^3*\[Beta][r]*Derivative[1][h33][r] - 8*rp*\[Beta][r]*
          Derivative[1][h33][r] - 24*r^2*rp*\[Beta][r]*Derivative[1][h33][
           r] + 8*r*\[Beta][r]^2*Derivative[1][hpm][r] + 
         8*r^3*\[Beta][r]^2*Derivative[1][hpm][r] - 8*rp*\[Beta][r]^2*
          Derivative[1][hpm][r] - 8*r^2*rp*\[Beta][r]^2*Derivative[1][hpm][
           r] - 8*r^4*\[Beta][r]^(5/2)*Derivative[1][h][r]*
          Derivative[1][hr3][r] - 8*r^6*\[Beta][r]^(5/2)*Derivative[1][h][r]*
          Derivative[1][hr3][r] + 8*r^3*rp*\[Beta][r]^(5/2)*
          Derivative[1][h][r]*Derivative[1][hr3][r] + 
         8*r^5*rp*\[Beta][r]^(5/2)*Derivative[1][h][r]*Derivative[1][hr3][
           r] - 4*r^3*\[Beta][r]^(5/2)*Derivative[1][htr][r] - 
         4*r^5*\[Beta][r]^(5/2)*Derivative[1][htr][r] + 
         4*r^2*rp*\[Beta][r]^(5/2)*Derivative[1][htr][r] + 
         4*r^4*rp*\[Beta][r]^(5/2)*Derivative[1][htr][r] + 
         I*r^4*\[Omega]*hrr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + 
         I*r^6*\[Omega]*hrr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] - 
         I*r^3*rp*\[Omega]*hrr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][
           r] - I*r^5*rp*\[Omega]*hrr[r]*\[Beta][r]^(3/2)*
          Derivative[1][\[Beta]][r] - 22*r^3*htr[r]*\[Beta][r]^(3/2)*
          Derivative[1][\[Beta]][r] - 30*r^5*htr[r]*\[Beta][r]^(3/2)*
          Derivative[1][\[Beta]][r] + 18*r^2*rp*htr[r]*\[Beta][r]^(3/2)*
          Derivative[1][\[Beta]][r] + 26*r^4*rp*htr[r]*\[Beta][r]^(3/2)*
          Derivative[1][\[Beta]][r] - 3*r^5*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
         6*r^7*hrr[r]*\[Beta][r]*Derivative[1][g][r]*Derivative[1][\[Beta]][
           r] - 3*r^9*hrr[r]*\[Beta][r]*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] + 6*r^4*rp*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
         12*r^6*rp*hrr[r]*\[Beta][r]*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] + 6*r^8*rp*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
         3*r^3*rp^2*hrr[r]*\[Beta][r]*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] - 6*r^5*rp^2*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
         3*r^7*rp^2*hrr[r]*\[Beta][r]*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] - 4*r^2*Derivative[1][h33][r]*
          Derivative[1][\[Beta]][r] - 4*r^4*Derivative[1][h33][r]*
          Derivative[1][\[Beta]][r] + 4*r*rp*Derivative[1][h33][r]*
          Derivative[1][\[Beta]][r] + 4*r^3*rp*Derivative[1][h33][r]*
          Derivative[1][\[Beta]][r] + 4*r^2*\[Beta][r]*Derivative[1][hpm][r]*
          Derivative[1][\[Beta]][r] + 4*r^4*\[Beta][r]*Derivative[1][hpm][r]*
          Derivative[1][\[Beta]][r] - 4*r*rp*\[Beta][r]*Derivative[1][hpm][r]*
          Derivative[1][\[Beta]][r] - 4*r^3*rp*\[Beta][r]*
          Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] - 
         2*r^4*\[Beta][r]^(3/2)*Derivative[1][htr][r]*Derivative[1][\[Beta]][
           r] - 2*r^6*\[Beta][r]^(3/2)*Derivative[1][htr][r]*
          Derivative[1][\[Beta]][r] + 2*r^3*rp*\[Beta][r]^(3/2)*
          Derivative[1][htr][r]*Derivative[1][\[Beta]][r] + 
         2*r^5*rp*\[Beta][r]^(3/2)*Derivative[1][htr][r]*
          Derivative[1][\[Beta]][r] + 3*r^4*htr[r]*Sqrt[\[Beta][r]]*
          Derivative[1][\[Beta]][r]^2 + 3*r^6*htr[r]*Sqrt[\[Beta][r]]*
          Derivative[1][\[Beta]][r]^2 - 3*r^3*rp*htr[r]*Sqrt[\[Beta][r]]*
          Derivative[1][\[Beta]][r]^2 - 3*r^5*rp*htr[r]*Sqrt[\[Beta][r]]*
          Derivative[1][\[Beta]][r]^2 + 4*Sqrt[2]*(1 + r^2)*(r - rp)*
          Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*(2*\[Beta][r] + 
           r*Derivative[1][\[Beta]][r]) - 8*(1 + r^2)*(r - rp)*hr3[r]*
          ((-2*I)*\[ScriptCapitalJ]*\[Beta][r] - I*r*\[ScriptCapitalJ]*
            Derivative[1][\[Beta]][r] + 5*r^3*\[Beta][r]^(3/2)*
            Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
           r^2*\[Beta][r]^(5/2)*(13*Derivative[1][h][r] + 
             2*r*Derivative[2][h][r])) - 4*r^4*htr[r]*\[Beta][r]^(3/2)*
          Derivative[2][\[Beta]][r] - 4*r^6*htr[r]*\[Beta][r]^(3/2)*
          Derivative[2][\[Beta]][r] + 4*r^3*rp*htr[r]*\[Beta][r]^(3/2)*
          Derivative[2][\[Beta]][r] + 4*r^5*rp*htr[r]*\[Beta][r]^(3/2)*
          Derivative[2][\[Beta]][r]) + 2*r^2*h[r]^3*\[Beta][r]^(5/2)*
        (r*(1 + r^2)*(r - rp)*\[Beta][r]*(I*\[ScriptCapitalJ]*hrr[r] - 
           2*Derivative[1][hr3][r])*(2*\[Beta][r] + 
           r*Derivative[1][\[Beta]][r]) - 
         hr3[r]*(8*(4*r + 6*r^3 - 3*rp - 5*r^2*rp)*\[Beta][r]^2 - 
           3*r^2*(1 + r^2)*(r - rp)*Derivative[1][\[Beta]][r]^2 + 
           2*r*\[Beta][r]*((11*r + 15*r^3 - 9*rp - 13*r^2*rp)*
              Derivative[1][\[Beta]][r] + 2*r*(1 + r^2)*(r - rp)*
              Derivative[2][\[Beta]][r]))) - 4*ht3[r]*Sqrt[\[Beta][r]]*
        ((2*I)*(1 + 3*r^2 - 2*r*rp)*\[ScriptCapitalJ]*\[Beta][r] + 
         2*\[Beta][r]^(5/2)*((-5*r - 13*r^3 + 4*rp + 8*r^2*rp)*h[r] - 
           2*r*(1 + r^2)*(r - rp)*Derivative[1][h][r]) - 
         (2*I)*(1 + r^2)*(r - rp)*\[ScriptCapitalJ]*Derivative[1][\[Beta]][
           r] - 3*r^2*(1 + r^2)*(r - rp)*h[r]*Sqrt[\[Beta][r]]*
          Derivative[1][\[Beta]][r]^2 + r*h[r]*Sqrt[\[Beta][r]]*
          (2*(r + 5*r^3 + rp - 3*r^2*rp)*\[Beta][r]*Derivative[1][\[Beta]][
             r] - r*(1 + r^2)*(r - rp)*(Derivative[1][\[Beta]][r]^2 - 
             2*\[Beta][r]*Derivative[2][\[Beta]][r]))) + 
       (4*I)*h33[r]*((1 + 3*r^2 - 2*r*rp)*(\[Omega] - 2*\[ScriptCapitalJ]*
            h[r])*\[Beta][r]^(3/2) - (2*I)*\[Beta][r]^3*
          ((5*r + 13*r^3 - 4*rp - 8*r^2*rp)*h[r]^2 + 4*r*(1 + r^2)*(r - rp)*
            h[r]*Derivative[1][h][r] + r^2*(1 + r^2)*(r - rp)*
            Derivative[1][h][r]^2) - (1 + r^2)*(r - rp)*
          (\[Omega] - 2*\[ScriptCapitalJ]*h[r])*Sqrt[\[Beta][r]]*
          Derivative[1][\[Beta]][r] - I*(1 + r^2)^2*(r - rp)^2*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
         (6*I)*r^2*(1 + r^2)*(r - rp)*h[r]^2*\[Beta][r]*
          Derivative[1][\[Beta]][r]^2 - I*r*h[r]*\[Beta][r]*
          (-2*(r + 7*r^3 + 2*rp - 4*r^2*rp)*h[r]*\[Beta][r]*
            Derivative[1][\[Beta]][r] + 2*r*(1 + r^2)*(r - rp)*\[Beta][r]*
            Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
           r*(1 + r^2)*(r - rp)*h[r]*(Derivative[1][\[Beta]][r]^2 - 
             2*\[Beta][r]*Derivative[2][\[Beta]][r])))) + 
     \[Beta][r]^(3/2)*(4*h33[r]*((-I)*(1 + r^2)*(r - rp)*
          (\[Omega] - 2*\[ScriptCapitalJ]*h[r])*Derivative[1][g][r] + 
         (2*I)*r*h[r]*(\[Omega] - 2*\[ScriptCapitalJ]*h[r])*\[Beta][r]^2*
          (h[r] + r*Derivative[1][h][r]) + I*r^2*h[r]^2*
          (\[Omega] - 2*\[ScriptCapitalJ]*h[r])*\[Beta][r]*
          Derivative[1][\[Beta]][r] + 2*Sqrt[\[Beta][r]]*
          (\[Omega]^2 + 3*r^2*(1 + r^2)*(r - rp)*h[r]^2*Derivative[1][g][r]*
            Derivative[1][\[Beta]][r]) - 2*r*h[r]^2*\[Beta][r]^(3/2)*
          ((3*r + 7*r^3 - rp - 5*r^2*rp)*Derivative[1][g][r] + 
           r*(1 + r^2)*(r - rp)*Derivative[2][g][r]) + 
         2*r^2*h[r]^2*\[Beta][r]^(7/2)*(8*h[r]^2 + 
           3*r^2*Derivative[1][h][r]^2 + 2*r*h[r]*(7*Derivative[1][h][r] + 
             r*Derivative[2][h][r])) + 2*r^3*h[r]^3*\[Beta][r]^(5/2)*
          (4*r*Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
           h[r]*(7*Derivative[1][\[Beta]][r] + r*Derivative[2][\[Beta]][
               r]))) - 8*ht3[r]*((-I)*(1 + r^2)*(r - rp)*\[ScriptCapitalJ]*
          Derivative[1][g][r] + I*r*h[r]*\[Beta][r]^2*(3*\[Omega] + 
           2*\[ScriptCapitalJ]*h[r] + 2*r*\[ScriptCapitalJ]*
            Derivative[1][h][r]) - (I/2)*r^2*h[r]*(\[Omega] - 
           2*\[ScriptCapitalJ]*h[r])*\[Beta][r]*Derivative[1][\[Beta]][r] + 
         2*Sqrt[\[Beta][r]]*(\[ScriptCapitalJ]*\[Omega] - 
           r^2*(1 + r^2)*(r - rp)*h[r]*Derivative[1][g][r]*
            Derivative[1][\[Beta]][r]) + r*h[r]*\[Beta][r]^(3/2)*
          ((3*r + 7*r^3 - rp - 5*r^2*rp)*Derivative[1][g][r] + 
           r*(1 + r^2)*(r - rp)*Derivative[2][g][r]) - 
         2*r^2*h[r]*\[Beta][r]^(7/2)*(4*h[r]^2 + r^2*Derivative[1][h][r]^2 + 
           r*h[r]*(6*Derivative[1][h][r] + r*Derivative[2][h][r])) - 
         h[r]*\[Beta][r]^(5/2)*(-4 + 4*r^4*h[r]*Derivative[1][h][r]*
            Derivative[1][\[Beta]][r] + r^3*h[r]^2*
            (7*Derivative[1][\[Beta]][r] + r*Derivative[2][\[Beta]][r]))) + 
       Sqrt[\[Beta][r]]*(4*Sqrt[2]*htp[r]*((2*I)*Sqrt[\[ScriptCapitalJ]]*
            \[Omega]*\[Beta][r] - (4*I)*Sqrt[\[ScriptCapitalJ]]*h[r]*
            \[Beta][r]^2 + (1 + r^2)*(r - rp)*Sqrt[\[ScriptCapitalJ]*
              \[Beta][r]]*Derivative[1][g][r] - 2*r*Sqrt[\[ScriptCapitalJ]]*
            h[r]*\[Beta][r]^(5/2)*(h[r] + r*Derivative[1][h][r]) - 
           r^2*Sqrt[\[ScriptCapitalJ]]*h[r]^2*\[Beta][r]^(3/2)*
            Derivative[1][\[Beta]][r]) + 4*hpm[r]*(2*\[Omega]^2*\[Beta][r] - 
           8*h[r]^2*\[Beta][r]^3 - I*(1 + r^2)*(r - rp)*(\[Omega] + 
             2*\[ScriptCapitalJ]*h[r])*Sqrt[\[Beta][r]]*Derivative[1][g][r] + 
           (2*I)*r*h[r]*(\[Omega] + 2*\[ScriptCapitalJ]*h[r])*
            \[Beta][r]^(5/2)*(h[r] + r*Derivative[1][h][r]) + 
           I*r^2*h[r]^2*(\[Omega] + 2*\[ScriptCapitalJ]*h[r])*
            \[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]) + 
         2*h[r]*(-8*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*h[r]^2*hp3[r]*
            \[Beta][r]^(5/2) + 4*Sqrt[2]*r*hp3[r]*Sqrt[\[ScriptCapitalJ]*
              \[Beta][r]]*Derivative[1][g][r] + 4*Sqrt[2]*r^3*hp3[r]*
            Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][g][r] - 
           4*Sqrt[2]*rp*hp3[r]*Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*
            Derivative[1][g][r] - 4*Sqrt[2]*r^2*rp*hp3[r]*
            Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][g][r] - 
           8*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]*hp3[r]*\[Beta][r]^(5/2)*
            Derivative[1][h][r] + 8*r^3*h[r]^3*\[Beta][r]^3*
            Derivative[1][h33][r] - 4*r^3*h[r]*\[Beta][r]*Derivative[1][g][r]*
            Derivative[1][h33][r] - 4*r^5*h[r]*\[Beta][r]*Derivative[1][g][r]*
            Derivative[1][h33][r] + 4*r^2*rp*h[r]*\[Beta][r]*
            Derivative[1][g][r]*Derivative[1][h33][r] + 4*r^4*rp*h[r]*
            \[Beta][r]*Derivative[1][g][r]*Derivative[1][h33][r] + 
           8*r^4*h[r]^2*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][h33][
             r] - (4*I)*r^2*\[Omega]*\[Beta][r]^(3/2)*Derivative[1][ht3][r] + 
           8*r^3*h[r]^2*\[Beta][r]^3*Derivative[1][ht3][r] + 
           4*r^4*h[r]*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][ht3][
             r] + (4*I)*r^2*\[ScriptCapitalJ]*\[Beta][r]^(3/2)*
            Derivative[1][htt][r] + 2*r^3*h[r]*\[Beta][r]^3*
            Derivative[1][htt][r] - 4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*
            h[r]^2*hp3[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + 
           4*r^4*h[r]^3*\[Beta][r]^2*Derivative[1][h33][r]*
            Derivative[1][\[Beta]][r] + 4*r^4*h[r]^2*\[Beta][r]^2*
            Derivative[1][ht3][r]*Derivative[1][\[Beta]][r] + 
           r^4*h[r]*\[Beta][r]^2*Derivative[1][htt][r]*Derivative[1][\[Beta]][
             r] + 4*r^2*hr3[r]*\[Beta][r]^(3/2)*(\[Omega]^2 + 
             r*h[r]^2*(2*(1 + r^2)*(r - rp)*\[Beta][r]*Derivative[1][g][r] + 
               r^3*\[Beta][r]^3*Derivative[1][h][r]^2 + r*(1 + r^2)*(r - rp)*
                Derivative[1][g][r]*Derivative[1][\[Beta]][r])) + 
           2*r^2*htr[r]*\[Beta][r]*((2*I)*(1 + r^2)*(r - rp)*
              \[ScriptCapitalJ]*Derivative[1][g][r] + 2*r*(1 + r^2)*(r - rp)*
              h[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] - 
             I*r^2*(\[Omega] + 2*\[ScriptCapitalJ]*h[r])*\[Beta][r]^2*
              Derivative[1][h][r] + r^4*h[r]*\[Beta][r]^(7/2)*
              Derivative[1][h][r]^2 + Sqrt[\[Beta][r]]*(-2*\[ScriptCapitalJ]*
                \[Omega] + r^2*(1 + r^2)*(r - rp)*h[r]*Derivative[1][g][r]*
                Derivative[1][\[Beta]][r]))) + 
         htt[r]*(8*\[ScriptCapitalJ]^2 - (2*I)*r*\[Beta][r]^(3/2)*
            (3*\[Omega] - 6*\[ScriptCapitalJ]*h[r] + 2*r*\[ScriptCapitalJ]*
              Derivative[1][h][r]) - I*r^2*(\[Omega] + 6*\[ScriptCapitalJ]*
              h[r])*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
           2*r^2*(1 + r^2)*(r - rp)*Derivative[1][g][r]*
            Derivative[1][\[Beta]][r] - 2*\[Beta][r]*
            (-4*(2*r^2 + \[ScriptCapitalJ]) + r*(5*r + 9*r^3 - 3*rp - 7*r^2*
                rp)*Derivative[1][g][r] + r^2*(1 + r^2)*(r - rp)*
              Derivative[2][g][r]) + 2*r^2*\[Beta][r]^3*(8*h[r]^2 + 
             r^2*Derivative[1][h][r]^2 + 2*r*h[r]*(5*Derivative[1][h][r] + r*
                Derivative[2][h][r])) + 2*r^3*h[r]*\[Beta][r]^2*
            (4*r*Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
             h[r]*(7*Derivative[1][\[Beta]][r] + r*Derivative[2][\[Beta]][
                 r])))))))/(4*E^(I*t*\[Omega])*\[Beta][r]^3), 
  (wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][\[Theta], 
     \[Psi], \[Phi]]*(r*g[r]*((-7*I)*r^2*\[Omega]*hrr[r]*\[Beta][r]^(7/2) - 
       (9*I)*r^4*\[Omega]*hrr[r]*\[Beta][r]^(7/2) + (6*I)*r*rp*\[Omega]*
        hrr[r]*\[Beta][r]^(7/2) + (8*I)*r^3*rp*\[Omega]*hrr[r]*
        \[Beta][r]^(7/2) - (4*I)*r^2*\[ScriptCapitalJ]*h[r]*hrr[r]*
        \[Beta][r]^(7/2) - (4*I)*r^4*\[ScriptCapitalJ]*h[r]*hrr[r]*
        \[Beta][r]^(7/2) + (4*I)*r*rp*\[ScriptCapitalJ]*h[r]*hrr[r]*
        \[Beta][r]^(7/2) + (4*I)*r^3*rp*\[ScriptCapitalJ]*h[r]*hrr[r]*
        \[Beta][r]^(7/2) + 10*r*htr[r]*\[Beta][r]^(7/2) + 
       42*r^3*htr[r]*\[Beta][r]^(7/2) - 24*r^2*rp*htr[r]*\[Beta][r]^(7/2) + 
       14*r^3*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
       40*r^5*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
       26*r^7*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] - 
       22*r^2*rp*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] - 
       68*r^4*rp*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] - 
       46*r^6*rp*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
       8*r*rp^2*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
       28*r^3*rp^2*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
       20*r^5*rp^2*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] - 
       (2*I)*r^3*\[ScriptCapitalJ]*hrr[r]*\[Beta][r]^(7/2)*
        Derivative[1][h][r] - (2*I)*r^5*\[ScriptCapitalJ]*hrr[r]*
        \[Beta][r]^(7/2)*Derivative[1][h][r] + (2*I)*r^2*rp*\[ScriptCapitalJ]*
        hrr[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] + 
       (2*I)*r^4*rp*\[ScriptCapitalJ]*hrr[r]*\[Beta][r]^(7/2)*
        Derivative[1][h][r] - 13*r^4*h[r]*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r] - 15*r^6*h[r]*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r] + 12*r^3*rp*h[r]*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r] + 14*r^5*rp*h[r]*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r] - 2*r^5*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r]^2 - 2*r^7*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r]^2 + 2*r^4*rp*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r]^2 + 2*r^6*rp*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r]^2 - 4*\[Beta][r]^2*Derivative[1][h33][r] - 
       12*r^2*\[Beta][r]^2*Derivative[1][h33][r] + 8*r*rp*\[Beta][r]^2*
        Derivative[1][h33][r] - 4*\[Beta][r]^3*Derivative[1][hpm][r] - 
       12*r^2*\[Beta][r]^3*Derivative[1][hpm][r] + 8*r*rp*\[Beta][r]^3*
        Derivative[1][hpm][r] + 4*r^2*h[r]*\[Beta][r]^(7/2)*
        Derivative[1][hr3][r] + 12*r^4*h[r]*\[Beta][r]^(7/2)*
        Derivative[1][hr3][r] - 8*r^3*rp*h[r]*\[Beta][r]^(7/2)*
        Derivative[1][hr3][r] + r^4*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] + 2*r^6*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] + r^8*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] - 2*r^3*rp*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] - 4*r^5*rp*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] - 2*r^7*rp*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] + r^2*rp^2*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] + 2*r^4*rp^2*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] + r^6*rp^2*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] - r^5*h[r]*\[Beta][r]^5*Derivative[1][h][r]*
        Derivative[1][hrr][r] - r^7*h[r]*\[Beta][r]^5*Derivative[1][h][r]*
        Derivative[1][hrr][r] + r^4*rp*h[r]*\[Beta][r]^5*Derivative[1][h][r]*
        Derivative[1][hrr][r] + r^6*rp*h[r]*\[Beta][r]^5*Derivative[1][h][r]*
        Derivative[1][hrr][r] + 2*r^2*\[Beta][r]^(7/2)*
        Derivative[1][htr][r] + 6*r^4*\[Beta][r]^(7/2)*
        Derivative[1][htr][r] - 4*r^3*rp*\[Beta][r]^(7/2)*
        Derivative[1][htr][r] + 4*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][
         r] + 12*r^2*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
       8*r*rp*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
       (2*I)*r^3*\[ScriptCapitalJ]*h[r]*hrr[r]*\[Beta][r]^(5/2)*
        Derivative[1][\[Beta]][r] - (2*I)*r^5*\[ScriptCapitalJ]*h[r]*hrr[r]*
        \[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
       (2*I)*r^2*rp*\[ScriptCapitalJ]*h[r]*hrr[r]*\[Beta][r]^(5/2)*
        Derivative[1][\[Beta]][r] + (2*I)*r^4*rp*\[ScriptCapitalJ]*h[r]*
        hrr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
       11*r^2*htr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
       13*r^4*htr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
       10*r*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
       12*r^3*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
       3*r^4*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][\[Beta]][
         r] - 6*r^6*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] - 3*r^8*hrr[r]*\[Beta][r]^2*
        Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
       6*r^3*rp*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] + 12*r^5*rp*hrr[r]*\[Beta][r]^2*
        Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
       6*r^7*rp*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] - 3*r^2*rp^2*hrr[r]*\[Beta][r]^2*
        Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
       6*r^4*rp^2*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] - 3*r^6*rp^2*hrr[r]*\[Beta][r]^2*
        Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
       4*r^5*h[r]*hrr[r]*\[Beta][r]^4*Derivative[1][h][r]*
        Derivative[1][\[Beta]][r] - 4*r^7*h[r]*hrr[r]*\[Beta][r]^4*
        Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
       4*r^4*rp*h[r]*hrr[r]*\[Beta][r]^4*Derivative[1][h][r]*
        Derivative[1][\[Beta]][r] + 4*r^6*rp*h[r]*hrr[r]*\[Beta][r]^4*
        Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
       4*r*\[Beta][r]*Derivative[1][h33][r]*Derivative[1][\[Beta]][r] + 
       4*r^3*\[Beta][r]*Derivative[1][h33][r]*Derivative[1][\[Beta]][r] - 
       4*rp*\[Beta][r]*Derivative[1][h33][r]*Derivative[1][\[Beta]][r] - 
       4*r^2*rp*\[Beta][r]*Derivative[1][h33][r]*Derivative[1][\[Beta]][r] + 
       4*r*\[Beta][r]^2*Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] + 
       4*r^3*\[Beta][r]^2*Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] - 
       4*rp*\[Beta][r]^2*Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] - 
       4*r^2*rp*\[Beta][r]^2*Derivative[1][hpm][r]*Derivative[1][\[Beta]][
         r] - 4*r^3*h[r]*\[Beta][r]^(5/2)*Derivative[1][hr3][r]*
        Derivative[1][\[Beta]][r] - 4*r^5*h[r]*\[Beta][r]^(5/2)*
        Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] + 
       4*r^2*rp*h[r]*\[Beta][r]^(5/2)*Derivative[1][hr3][r]*
        Derivative[1][\[Beta]][r] + 4*r^4*rp*h[r]*\[Beta][r]^(5/2)*
        Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] - 
       2*r^3*\[Beta][r]^(5/2)*Derivative[1][htr][r]*Derivative[1][\[Beta]][
         r] - 2*r^5*\[Beta][r]^(5/2)*Derivative[1][htr][r]*
        Derivative[1][\[Beta]][r] + 2*r^2*rp*\[Beta][r]^(5/2)*
        Derivative[1][htr][r]*Derivative[1][\[Beta]][r] + 
       2*r^4*rp*\[Beta][r]^(5/2)*Derivative[1][htr][r]*Derivative[1][\[Beta]][
         r] - 4*r*h33[r]*Derivative[1][\[Beta]][r]^2 - 
       4*r^3*h33[r]*Derivative[1][\[Beta]][r]^2 + 
       4*rp*h33[r]*Derivative[1][\[Beta]][r]^2 + 4*r^2*rp*h33[r]*
        Derivative[1][\[Beta]][r]^2 + r^3*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][\[Beta]][r]^2 + r^5*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][\[Beta]][r]^2 - r^2*rp*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][\[Beta]][r]^2 - r^4*rp*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][\[Beta]][r]^2 - 4*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*
        hrp[r]*\[Beta][r]^2*((1 + 3*r^2 - 2*r*rp)*\[Beta][r] - 
         (1 + r^2)*(r - rp)*Derivative[1][\[Beta]][r]) + 
       2*r^4*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] + 
       4*r^6*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] + 
       2*r^8*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] - 
       4*r^3*rp*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] - 
       8*r^5*rp*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] - 
       4*r^7*rp*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] + 
       2*r^2*rp^2*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] + 
       4*r^4*rp^2*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] + 
       2*r^6*rp^2*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] - 
       2*r^5*h[r]*hrr[r]*\[Beta][r]^5*Derivative[2][h][r] - 
       2*r^7*h[r]*hrr[r]*\[Beta][r]^5*Derivative[2][h][r] + 
       2*r^4*rp*h[r]*hrr[r]*\[Beta][r]^5*Derivative[2][h][r] + 
       2*r^6*rp*h[r]*hrr[r]*\[Beta][r]^5*Derivative[2][h][r] + 
       2*hr3[r]*\[Beta][r]*((-4*I)*(1 + 3*r^2 - 2*r*rp)*\[ScriptCapitalJ]*
          \[Beta][r] + (4*I)*(1 + r^2)*(r - rp)*\[ScriptCapitalJ]*
          Derivative[1][\[Beta]][r] + r*\[Beta][r]^(3/2)*
          (-((3*r + r^3 - 4*rp - 2*r^2*rp)*h[r]) + 2*r*(1 + r^2)*(r - rp)*
            Derivative[1][h][r])*Derivative[1][\[Beta]][r] - 
         r^2*(1 + r^2)*(r - rp)*h[r]*Sqrt[\[Beta][r]]*
          Derivative[1][\[Beta]][r]^2 + 2*\[Beta][r]^(5/2)*
          ((11*r + 31*r^3 - 4*rp - 20*r^2*rp)*h[r] + 
           r*((6*r + 8*r^3 - 5*rp - 7*r^2*rp)*Derivative[1][h][r] + 
             r*(1 + r^2)*(r - rp)*Derivative[2][h][r]))) - 
       2*r^3*htr[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][r] - 
       2*r^5*htr[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][r] + 
       2*r^2*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][r] + 
       2*r^4*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][r]) - 
     r^2*g[r]^2*\[Beta][r]*(r*(1 + r^2)*(r - rp)*\[Beta][r]*
        Derivative[1][hrr][r]*((-1 - 3*r^2 + 2*r*rp)*\[Beta][r] + 
         (1 + r^2)*(r - rp)*Derivative[1][\[Beta]][r]) + 
       hrr[r]*(-((45*r^5 - 8*rp - 68*r^2*rp - 68*r^4*rp + r*(9 + 20*rp^2) + 
            r^3*(50 + 24*rp^2))*\[Beta][r]^2) - 2*r*(1 + r^2)^2*(r - rp)^2*
          Derivative[1][\[Beta]][r]^2 + (1 + r^2)*(r - rp)*\[Beta][r]*
          ((11*r + 17*r^3 - 8*rp - 14*r^2*rp)*Derivative[1][\[Beta]][r] + 
           2*r*(1 + r^2)*(r - rp)*Derivative[2][\[Beta]][r]))) + 
     \[Beta][r]*(4*h33[r]*((2*I)*\[Beta][r]^(3/2)*(\[Omega] - 
           2*\[ScriptCapitalJ]*h[r] - r*\[ScriptCapitalJ]*Derivative[1][h][
             r]) - I*r*(\[Omega] + 2*\[ScriptCapitalJ]*h[r])*Sqrt[\[Beta][r]]*
          Derivative[1][\[Beta]][r] + r*(1 + r^2)*(r - rp)*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
         2*r*\[Beta][r]^3*(8*h[r]^2 + r^2*Derivative[1][h][r]^2 + 
           r*h[r]*(9*Derivative[1][h][r] + r*Derivative[2][h][r])) + 
         r^2*h[r]*\[Beta][r]^2*(5*r*Derivative[1][h][r]*
            Derivative[1][\[Beta]][r] + 2*h[r]*(7*Derivative[1][\[Beta]][r] + 
             r*Derivative[2][\[Beta]][r]))) + \[Beta][r]*
        (8*r*\[ScriptCapitalJ]^2*htr[r]*Sqrt[\[Beta][r]] - 
         16*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*h[r]*hp3[r]*\[Beta][r]^(3/2) + 
         (8*I)*\[Omega]*hpm[r]*\[Beta][r]^(3/2) + (16*I)*\[ScriptCapitalJ]*
          h[r]*hpm[r]*\[Beta][r]^(3/2) + (4*I)*Sqrt[2]*r*
          Sqrt[\[ScriptCapitalJ]]*\[Omega]*hrp[r]*\[Beta][r]^(3/2) - 
         8*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*htp[r]*\[Beta][r]^(3/2) + 
         16*r^3*htr[r]*\[Beta][r]^(3/2) + 8*r*\[ScriptCapitalJ]*htr[r]*
          \[Beta][r]^(3/2) - 2*r^3*\[Omega]^2*hrr[r]*\[Beta][r]^2 - 
         4*r^3*\[ScriptCapitalJ]*\[Omega]*h[r]*hrr[r]*\[Beta][r]^2 + 
         (8*I)*r^2*\[Omega]*htr[r]*\[Beta][r]^2 + (20*I)*r^2*
          \[ScriptCapitalJ]*h[r]*htr[r]*\[Beta][r]^2 + 
         16*r*htt[r]*\[Beta][r]^2 - (8*I)*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*
          h[r]*hrp[r]*\[Beta][r]^(5/2) - 4*Sqrt[2]*r^2*
          Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*Derivative[1][g][r] - 
         4*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
          Derivative[1][g][r] + 4*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*hrp[r]*
          \[Beta][r]*Derivative[1][g][r] + 4*Sqrt[2]*r^3*rp*
          Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*Derivative[1][g][r] - 
         I*r^4*\[Omega]*hrr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] - 
         I*r^6*\[Omega]*hrr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] + 
         I*r^3*rp*\[Omega]*hrr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] + 
         I*r^5*rp*\[Omega]*hrr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] + 
         14*r^3*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] + 
         22*r^5*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] - 
         10*r^2*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] - 
         18*r^4*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] + 
         r^5*hrr[r]*\[Beta][r]*Derivative[1][g][r]^2 + 
         2*r^7*hrr[r]*\[Beta][r]*Derivative[1][g][r]^2 + 
         r^9*hrr[r]*\[Beta][r]*Derivative[1][g][r]^2 - 2*r^4*rp*hrr[r]*
          \[Beta][r]*Derivative[1][g][r]^2 - 4*r^6*rp*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]^2 - 2*r^8*rp*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]^2 + r^3*rp^2*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]^2 + 2*r^5*rp^2*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]^2 + r^7*rp^2*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]^2 - 8*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*hp3[r]*
          \[Beta][r]^(3/2)*Derivative[1][h][r] + (8*I)*r*\[ScriptCapitalJ]*
          hpm[r]*\[Beta][r]^(3/2)*Derivative[1][h][r] + 
         (4*I)*r^3*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^2*
          Derivative[1][h][r] + 4*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*h[r]*
          hrp[r]*\[Beta][r]^3*Derivative[1][h][r] - 14*r^4*h[r]*htr[r]*
          \[Beta][r]^(7/2)*Derivative[1][h][r] - r^6*h[r]*hrr[r]*\[Beta][r]^3*
          Derivative[1][g][r]*Derivative[1][h][r] - r^8*h[r]*hrr[r]*
          \[Beta][r]^3*Derivative[1][g][r]*Derivative[1][h][r] + 
         r^5*rp*h[r]*hrr[r]*\[Beta][r]^3*Derivative[1][g][r]*
          Derivative[1][h][r] + r^7*rp*h[r]*hrr[r]*\[Beta][r]^3*
          Derivative[1][g][r]*Derivative[1][h][r] - 2*r^5*htr[r]*
          \[Beta][r]^(7/2)*Derivative[1][h][r]^2 + (8*I)*r*\[Omega]*
          Sqrt[\[Beta][r]]*Derivative[1][h33][r] + 16*r^2*h[r]^2*\[Beta][r]^2*
          Derivative[1][h33][r] - 4*r^2*Derivative[1][g][r]*
          Derivative[1][h33][r] - 4*r^4*Derivative[1][g][r]*
          Derivative[1][h33][r] + 4*r*rp*Derivative[1][g][r]*
          Derivative[1][h33][r] + 4*r^3*rp*Derivative[1][g][r]*
          Derivative[1][h33][r] + 12*r^3*h[r]*\[Beta][r]^2*
          Derivative[1][h][r]*Derivative[1][h33][r] + (8*I)*r*\[Omega]*
          \[Beta][r]^(3/2)*Derivative[1][hpm][r] - 4*r^2*\[Beta][r]*
          Derivative[1][g][r]*Derivative[1][hpm][r] - 4*r^4*\[Beta][r]*
          Derivative[1][g][r]*Derivative[1][hpm][r] + 4*r*rp*\[Beta][r]*
          Derivative[1][g][r]*Derivative[1][hpm][r] + 4*r^3*rp*\[Beta][r]*
          Derivative[1][g][r]*Derivative[1][hpm][r] + 4*r^3*h[r]*\[Beta][r]^3*
          Derivative[1][h][r]*Derivative[1][hpm][r] + (4*I)*r^3*\[Omega]*h[r]*
          \[Beta][r]^2*Derivative[1][hr3][r] + 4*r^4*h[r]*\[Beta][r]^(3/2)*
          Derivative[1][g][r]*Derivative[1][hr3][r] + 
         4*r^6*h[r]*\[Beta][r]^(3/2)*Derivative[1][g][r]*Derivative[1][hr3][
           r] - 4*r^3*rp*h[r]*\[Beta][r]^(3/2)*Derivative[1][g][r]*
          Derivative[1][hr3][r] - 4*r^5*rp*h[r]*\[Beta][r]^(3/2)*
          Derivative[1][g][r]*Derivative[1][hr3][r] - 
         4*r^5*h[r]^2*\[Beta][r]^(7/2)*Derivative[1][h][r]*
          Derivative[1][hr3][r] - (8*I)*r*\[ScriptCapitalJ]*Sqrt[\[Beta][r]]*
          Derivative[1][ht3][r] + 36*r^2*h[r]*\[Beta][r]^2*
          Derivative[1][ht3][r] + 8*r^3*\[Beta][r]^2*Derivative[1][h][r]*
          Derivative[1][ht3][r] - 4*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*
          \[Beta][r]^(3/2)*Derivative[1][htp][r] + (4*I)*r^3*\[Omega]*
          \[Beta][r]^2*Derivative[1][htr][r] + (4*I)*r^3*\[ScriptCapitalJ]*
          h[r]*\[Beta][r]^2*Derivative[1][htr][r] + 2*r^4*\[Beta][r]^(3/2)*
          Derivative[1][g][r]*Derivative[1][htr][r] + 2*r^6*\[Beta][r]^(3/2)*
          Derivative[1][g][r]*Derivative[1][htr][r] - 
         2*r^3*rp*\[Beta][r]^(3/2)*Derivative[1][g][r]*Derivative[1][htr][
           r] - 2*r^5*rp*\[Beta][r]^(3/2)*Derivative[1][g][r]*
          Derivative[1][htr][r] - 2*r^5*h[r]*\[Beta][r]^(7/2)*
          Derivative[1][h][r]*Derivative[1][htr][r] + 14*r^2*\[Beta][r]^2*
          Derivative[1][htt][r] + (8*I)*r*\[ScriptCapitalJ]*h[r]*hpm[r]*
          Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + (2*I)*r^3*\[Omega]*
          htr[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
         (4*I)*r^3*\[ScriptCapitalJ]*h[r]*htr[r]*\[Beta][r]*
          Derivative[1][\[Beta]][r] + 4*r^2*htt[r]*\[Beta][r]*
          Derivative[1][\[Beta]][r] - 8*Sqrt[2]*r*h[r]*hp3[r]*
          Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][r] - 
         r^4*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] - r^6*htr[r]*Sqrt[\[Beta][r]]*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
         r^3*rp*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] + r^5*rp*htr[r]*Sqrt[\[Beta][r]]*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
         5*r^5*h[r]*htr[r]*\[Beta][r]^(5/2)*Derivative[1][h][r]*
          Derivative[1][\[Beta]][r] + 8*r^3*h[r]^2*\[Beta][r]*
          Derivative[1][h33][r]*Derivative[1][\[Beta]][r] + 
         8*r^3*h[r]*\[Beta][r]*Derivative[1][ht3][r]*Derivative[1][\[Beta]][
           r] + 2*r^3*\[Beta][r]*Derivative[1][htt][r]*Derivative[1][\[Beta]][
           r] + 2*r^4*htr[r]*\[Beta][r]^(3/2)*Derivative[2][g][r] + 
         2*r^6*htr[r]*\[Beta][r]^(3/2)*Derivative[2][g][r] - 
         2*r^3*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[2][g][r] - 
         2*r^5*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[2][g][r] - 
         2*r^5*h[r]*htr[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] + 
         2*r*hr3[r]*((-4*I)*(1 + r^2)*(r - rp)*\[ScriptCapitalJ]*
            Derivative[1][g][r] + (2*I)*r*h[r]*\[Beta][r]^2*
            (-\[Omega] + 2*r*\[ScriptCapitalJ]*Derivative[1][h][r]) + 
           Sqrt[\[Beta][r]]*(-4*\[ScriptCapitalJ]*\[Omega] + 
             r^2*(1 + r^2)*(r - rp)*h[r]*Derivative[1][g][r]*Derivative[1][
                \[Beta]][r]) - h[r]*\[Beta][r]^(5/2)*
            (8 + 5*r^4*h[r]*Derivative[1][h][r]*Derivative[1][\[Beta]][r]) + 
           2*r*\[Beta][r]^(3/2)*(r*(1 + r^2)*(r - rp)*Derivative[1][g][r]*
              Derivative[1][h][r] + h[r]*((9*r + 13*r^3 - 7*rp - 11*r^2*rp)*
                Derivative[1][g][r] + r*(1 + r^2)*(r - rp)*Derivative[2][g][
                 r])) - 2*r^3*h[r]*\[Beta][r]^(7/2)*
            (r*Derivative[1][h][r]^2 + h[r]*(7*Derivative[1][h][r] + r*
                Derivative[2][h][r]))) + 4*r^3*h[r]*\[Beta][r]^2*
          Derivative[2][ht3][r] + 2*r^3*\[Beta][r]^2*Derivative[2][htt][r] + 
         4*ht3[r]*((-4*I)*\[ScriptCapitalJ]*Sqrt[\[Beta][r]] + 
           r*\[Beta][r]^2*(16*h[r] + 9*r*Derivative[1][h][r] + 
             r^2*Derivative[2][h][r]) + r^2*\[Beta][r]*
            (9*h[r]*Derivative[1][\[Beta]][r] + 2*r*Derivative[1][h][r]*
              Derivative[1][\[Beta]][r] + r*h[r]*Derivative[2][\[Beta]][
               r]))))))/(4*E^(I*t*\[Omega])*r*\[Beta][r]^(7/2)), 
  (wig[\[ScriptCapitalJ], -1 + \[ScriptCapitalJ], \[ScriptCapitalM]][
     \[Theta], \[Psi], \[Phi]]*((-4*I)*Sqrt[2]*\[ScriptCapitalJ]^(3/2)*
      ht3[r] + 4*\[ScriptCapitalJ]^2*htp[r] + (2*I)*Sqrt[2]*
      Sqrt[\[ScriptCapitalJ]]*\[Omega]*hpm[r]*\[Beta][r] + 
     (2*I)*Sqrt[-2 + 4*\[ScriptCapitalJ]]*\[Omega]*hpp[r]*\[Beta][r] - 
     (5*I)*r^2*\[Omega]*g[r]*hrp[r]*\[Beta][r] - (5*I)*r^4*\[Omega]*g[r]*
      hrp[r]*\[Beta][r] + (5*I)*r*rp*\[Omega]*g[r]*hrp[r]*\[Beta][r] + 
     (5*I)*r^3*rp*\[Omega]*g[r]*hrp[r]*\[Beta][r] - 
     (2*I)*r^2*\[ScriptCapitalJ]*g[r]*h[r]*hrp[r]*\[Beta][r] + 
     (2*I)*r^4*\[ScriptCapitalJ]*g[r]*h[r]*hrp[r]*\[Beta][r] + 
     (4*I)*r*rp*\[ScriptCapitalJ]*g[r]*h[r]*hrp[r]*\[Beta][r] + 
     I*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*\[Omega]*g[r]*hrr[r]*\[Beta][r] + 
     I*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*\[Omega]*g[r]*hrr[r]*\[Beta][r] - 
     I*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*\[Omega]*g[r]*hrr[r]*
      \[Beta][r] - I*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*\[Omega]*g[r]*
      hrr[r]*\[Beta][r] - (4*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*ht3[r]*
      \[Beta][r] + 8*r^2*htp[r]*\[Beta][r] + 4*\[ScriptCapitalJ]*htp[r]*
      \[Beta][r] - 6*r*g[r]*htp[r]*\[Beta][r] - 10*r^3*g[r]*htp[r]*
      \[Beta][r] + 4*rp*g[r]*htp[r]*\[Beta][r] + 8*r^2*rp*g[r]*htp[r]*
      \[Beta][r] + 4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*g[r]*htr[r]*
      \[Beta][r] + 6*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*g[r]*htr[r]*
      \[Beta][r] - 3*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*htr[r]*
      \[Beta][r] - 5*Sqrt[2]*r^3*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*htr[r]*
      \[Beta][r] + (4*I)*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*\[Omega]*h[r]*
      hr3[r]*\[Beta][r]^(3/2) - r^2*\[Omega]^2*hrp[r]*\[Beta][r]^(3/2) - 
     2*r^2*\[ScriptCapitalJ]*\[Omega]*h[r]*hrp[r]*\[Beta][r]^(3/2) + 
     6*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*h[r]*ht3[r]*\[Beta][r]^(3/2) + 
     (6*I)*r*\[ScriptCapitalJ]*h[r]*htp[r]*\[Beta][r]^(3/2) + 
     I*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*\[Omega]*htr[r]*\[Beta][r]^(3/2) + 
     3*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*htt[r]*\[Beta][r]^(3/2) - 
     (4*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*h[r]*hpm[r]*\[Beta][r]^2 - 
     (8*I)*r^2*g[r]*h[r]*hrp[r]*\[Beta][r]^2 - (12*I)*r^4*g[r]*h[r]*hrp[r]*
      \[Beta][r]^2 + (6*I)*r*rp*g[r]*h[r]*hrp[r]*\[Beta][r]^2 + 
     (10*I)*r^3*rp*g[r]*h[r]*hrp[r]*\[Beta][r]^2 + 
     I*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrr[r]*\[Beta][r]^2 + 
     I*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrr[r]*\[Beta][r]^2 - 
     I*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrr[r]*\[Beta][r]^2 - 
     I*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrr[r]*\[Beta][r]^2 + 
     (4*I)*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]^2*hr3[r]*
      \[Beta][r]^(5/2) - 2*r^2*\[Omega]*h[r]*hrp[r]*\[Beta][r]^(5/2) - 
     4*r^2*\[ScriptCapitalJ]*h[r]^2*hrp[r]*\[Beta][r]^(5/2) - 
     (6*I)*r*h[r]*htp[r]*\[Beta][r]^(5/2) + (2*I)*Sqrt[2]*r^2*
      Sqrt[\[ScriptCapitalJ]]*h[r]*htr[r]*\[Beta][r]^(5/2) - 
     (2*I)*Sqrt[2]*r^2*h[r]*htr[r]*(\[ScriptCapitalJ]*\[Beta][r])^(3/2) + 
     (4*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*h33[r]*
      (\[Omega] + h[r]*\[Beta][r]) + (2*I)*r^3*\[ScriptCapitalJ]*h[r]*hrp[r]*
      \[Beta][r]*Derivative[1][g][r] + (2*I)*r^5*\[ScriptCapitalJ]*h[r]*
      hrp[r]*\[Beta][r]*Derivative[1][g][r] - (2*I)*r^2*rp*\[ScriptCapitalJ]*
      h[r]*hrp[r]*\[Beta][r]*Derivative[1][g][r] - 
     (2*I)*r^4*rp*\[ScriptCapitalJ]*h[r]*hrp[r]*\[Beta][r]*
      Derivative[1][g][r] - 2*r^2*htp[r]*\[Beta][r]*Derivative[1][g][r] - 
     2*r^4*htp[r]*\[Beta][r]*Derivative[1][g][r] + 2*r*rp*htp[r]*\[Beta][r]*
      Derivative[1][g][r] + 2*r^3*rp*htp[r]*\[Beta][r]*Derivative[1][g][r] + 
     Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*htr[r]*\[Beta][r]*
      Derivative[1][g][r] + Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*htr[r]*
      \[Beta][r]*Derivative[1][g][r] - Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*
      htr[r]*\[Beta][r]*Derivative[1][g][r] - Sqrt[2]*r^4*rp*
      Sqrt[\[ScriptCapitalJ]]*htr[r]*\[Beta][r]*Derivative[1][g][r] - 
     (2*I)*r^3*h[r]*hrp[r]*\[Beta][r]^2*Derivative[1][g][r] - 
     (2*I)*r^5*h[r]*hrp[r]*\[Beta][r]^2*Derivative[1][g][r] + 
     (2*I)*r^2*rp*h[r]*hrp[r]*\[Beta][r]^2*Derivative[1][g][r] + 
     (2*I)*r^4*rp*h[r]*hrp[r]*\[Beta][r]^2*Derivative[1][g][r] - 
     (2*I)*r^3*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r]*Derivative[1][h][r] - 
     (2*I)*r^5*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r]*Derivative[1][h][r] + 
     (2*I)*r^2*rp*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r]*
      Derivative[1][h][r] + (2*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*hrp[r]*
      \[Beta][r]*Derivative[1][h][r] + 2*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*
      ht3[r]*\[Beta][r]^(3/2)*Derivative[1][h][r] - 
     (2*I)*r^3*g[r]*hrp[r]*\[Beta][r]^2*Derivative[1][h][r] - 
     (2*I)*r^5*g[r]*hrp[r]*\[Beta][r]^2*Derivative[1][h][r] + 
     (2*I)*r^2*rp*g[r]*hrp[r]*\[Beta][r]^2*Derivative[1][h][r] + 
     (2*I)*r^4*rp*g[r]*hrp[r]*\[Beta][r]^2*Derivative[1][h][r] - 
     (2*I)*r^2*htp[r]*\[Beta][r]^(5/2)*Derivative[1][h][r] - 
     I*r^4*\[Omega]*h[r]*hrp[r]*\[Beta][r]^3*Derivative[1][h][r] - 
     (2*I)*r^4*\[ScriptCapitalJ]*h[r]^2*hrp[r]*\[Beta][r]^3*
      Derivative[1][h][r] - 2*r^2*g[r]*h[r]*\[Beta][r]*
      Derivative[1][hp3][r] + 2*r^4*g[r]*h[r]*\[Beta][r]*
      Derivative[1][hp3][r] + 4*r*rp*g[r]*h[r]*\[Beta][r]*
      Derivative[1][hp3][r] - (2*I)*r^2*\[Omega]*h[r]*\[Beta][r]^(3/2)*
      Derivative[1][hp3][r] - (4*I)*r^2*h[r]^2*\[Beta][r]^(5/2)*
      Derivative[1][hp3][r] + 2*r^3*h[r]*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] + 2*r^5*h[r]*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] - 2*r^2*rp*h[r]*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] - 2*r^4*rp*h[r]*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] - 2*r^3*g[r]*\[Beta][r]*Derivative[1][h][r]*
      Derivative[1][hp3][r] - 2*r^5*g[r]*\[Beta][r]*Derivative[1][h][r]*
      Derivative[1][hp3][r] + 2*r^2*rp*g[r]*\[Beta][r]*Derivative[1][h][r]*
      Derivative[1][hp3][r] + 2*r^4*rp*g[r]*\[Beta][r]*Derivative[1][h][r]*
      Derivative[1][hp3][r] - 2*r^4*h[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
      Derivative[1][hp3][r] - I*r^3*\[Omega]*g[r]*\[Beta][r]*
      Derivative[1][hrp][r] - I*r^5*\[Omega]*g[r]*\[Beta][r]*
      Derivative[1][hrp][r] + I*r^2*rp*\[Omega]*g[r]*\[Beta][r]*
      Derivative[1][hrp][r] + I*r^4*rp*\[Omega]*g[r]*\[Beta][r]*
      Derivative[1][hrp][r] - (2*I)*r^3*g[r]*h[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] - (2*I)*r^5*g[r]*h[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] + (2*I)*r^2*rp*g[r]*h[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] + (2*I)*r^4*rp*g[r]*h[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] + 2*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]*
      \[Beta][r]^(3/2)*Derivative[1][ht3][r] - 5*r^2*g[r]*\[Beta][r]*
      Derivative[1][htp][r] - 5*r^4*g[r]*\[Beta][r]*Derivative[1][htp][r] + 
     5*r*rp*g[r]*\[Beta][r]*Derivative[1][htp][r] + 
     5*r^3*rp*g[r]*\[Beta][r]*Derivative[1][htp][r] + 
     I*r^2*\[Omega]*\[Beta][r]^(3/2)*Derivative[1][htp][r] + 
     (4*I)*r^2*\[ScriptCapitalJ]*h[r]*\[Beta][r]^(3/2)*
      Derivative[1][htp][r] - (2*I)*r^2*h[r]*\[Beta][r]^(5/2)*
      Derivative[1][htp][r] - r^4*h[r]*\[Beta][r]^3*Derivative[1][h][r]*
      Derivative[1][htp][r] + Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*g[r]*
      \[Beta][r]*Derivative[1][htr][r] + Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*
      g[r]*\[Beta][r]*Derivative[1][htr][r] - Sqrt[2]*r^2*rp*
      Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*Derivative[1][htr][r] - 
     Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*
      Derivative[1][htr][r] + Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*
      \[Beta][r]^(3/2)*Derivative[1][htt][r] - I*r^3*\[Omega]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] - I*r^5*\[Omega]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] + I*r^2*rp*\[Omega]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] + I*r^4*rp*\[Omega]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] - (4*I)*r^3*\[ScriptCapitalJ]*g[r]*h[r]*
      hrp[r]*Derivative[1][\[Beta]][r] - (4*I)*r^5*\[ScriptCapitalJ]*g[r]*
      h[r]*hrp[r]*Derivative[1][\[Beta]][r] + (4*I)*r^2*rp*\[ScriptCapitalJ]*
      g[r]*h[r]*hrp[r]*Derivative[1][\[Beta]][r] + 
     (4*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*h[r]*hrp[r]*
      Derivative[1][\[Beta]][r] - I*r^2*\[ScriptCapitalJ]*h[r]*htp[r]*
      Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] - (2*I)*r^3*g[r]*h[r]*hrp[r]*
      \[Beta][r]*Derivative[1][\[Beta]][r] - (2*I)*r^5*g[r]*h[r]*hrp[r]*
      \[Beta][r]*Derivative[1][\[Beta]][r] + (2*I)*r^2*rp*g[r]*h[r]*hrp[r]*
      \[Beta][r]*Derivative[1][\[Beta]][r] + (2*I)*r^4*rp*g[r]*h[r]*hrp[r]*
      \[Beta][r]*Derivative[1][\[Beta]][r] - (3*I)*r^2*h[r]*htp[r]*
      \[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + Sqrt[2]*r^2*h[r]*ht3[r]*
      Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][r] + 
     (r^2*htt[r]*Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][
        r])/Sqrt[2] - 4*r^3*g[r]*h[r]*Derivative[1][hp3][r]*
      Derivative[1][\[Beta]][r] - 4*r^5*g[r]*h[r]*Derivative[1][hp3][r]*
      Derivative[1][\[Beta]][r] + 4*r^2*rp*g[r]*h[r]*Derivative[1][hp3][r]*
      Derivative[1][\[Beta]][r] + 4*r^4*rp*g[r]*h[r]*Derivative[1][hp3][r]*
      Derivative[1][\[Beta]][r] - r^3*g[r]*Derivative[1][htp][r]*
      Derivative[1][\[Beta]][r] - r^5*g[r]*Derivative[1][htp][r]*
      Derivative[1][\[Beta]][r] + r^2*rp*g[r]*Derivative[1][htp][r]*
      Derivative[1][\[Beta]][r] + r^4*rp*g[r]*Derivative[1][htp][r]*
      Derivative[1][\[Beta]][r] - hp3[r]*(4*\[ScriptCapitalJ]*\[Omega] - 
       4*(\[Omega] - 2*\[ScriptCapitalJ]*h[r])*\[Beta][r] + 
       8*h[r]*\[Beta][r]^2 + (4*I)*r*h[r]*\[Beta][r]^(5/2)*
        (3*h[r] + 2*r*Derivative[1][h][r]) - I*r^2*\[Omega]*h[r]*
        Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       (6*I)*r*h[r]*\[Beta][r]^(3/2)*(\[Omega] + 
         r*h[r]*Derivative[1][\[Beta]][r])) - r^3*g[r]*\[Beta][r]*
      Derivative[2][htp][r] - r^5*g[r]*\[Beta][r]*Derivative[2][htp][r] + 
     r^2*rp*g[r]*\[Beta][r]*Derivative[2][htp][r] + 
     r^4*rp*g[r]*\[Beta][r]*Derivative[2][htp][r]))/
   (2*E^(I*t*\[Omega])*\[Beta][r]), 0, 
  -1/8*(wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][
      \[Theta], \[Psi], \[Phi]]*((20*I)*r^2*\[Omega]*g[r]*hr3[r]*
       \[Beta][r]^2 + (20*I)*r^4*\[Omega]*g[r]*hr3[r]*\[Beta][r]^2 - 
      (20*I)*r*rp*\[Omega]*g[r]*hr3[r]*\[Beta][r]^2 - 
      (20*I)*r^3*rp*\[Omega]*g[r]*hr3[r]*\[Beta][r]^2 - 
      (8*I)*r^2*\[ScriptCapitalJ]*g[r]*h[r]*hr3[r]*\[Beta][r]^2 - 
      (24*I)*r^4*\[ScriptCapitalJ]*g[r]*h[r]*hr3[r]*\[Beta][r]^2 + 
      (16*I)*r^3*rp*\[ScriptCapitalJ]*g[r]*h[r]*hr3[r]*\[Beta][r]^2 - 
      4*r^3*\[ScriptCapitalJ]*\[Omega]*g[r]*hrr[r]*\[Beta][r]^2 - 
      4*r^5*\[ScriptCapitalJ]*\[Omega]*g[r]*hrr[r]*\[Beta][r]^2 + 
      4*r^2*rp*\[ScriptCapitalJ]*\[Omega]*g[r]*hrr[r]*\[Beta][r]^2 + 
      4*r^4*rp*\[ScriptCapitalJ]*\[Omega]*g[r]*hrr[r]*\[Beta][r]^2 - 
      32*r^2*ht3[r]*\[Beta][r]^2 - 16*\[ScriptCapitalJ]*ht3[r]*\[Beta][r]^2 + 
      24*r*g[r]*ht3[r]*\[Beta][r]^2 + 40*r^3*g[r]*ht3[r]*\[Beta][r]^2 - 
      16*rp*g[r]*ht3[r]*\[Beta][r]^2 - 32*r^2*rp*g[r]*ht3[r]*\[Beta][r]^2 - 
      (8*I)*Sqrt[2]*\[ScriptCapitalJ]^(3/2)*htp[r]*\[Beta][r]^2 + 
      (16*I)*r^2*\[ScriptCapitalJ]*g[r]*htr[r]*\[Beta][r]^2 + 
      (24*I)*r^4*\[ScriptCapitalJ]*g[r]*htr[r]*\[Beta][r]^2 - 
      (12*I)*r*rp*\[ScriptCapitalJ]*g[r]*htr[r]*\[Beta][r]^2 - 
      (20*I)*r^3*rp*\[ScriptCapitalJ]*g[r]*htr[r]*\[Beta][r]^2 + 
      (32*I)*r*\[Omega]*h[r]*h33[r]*\[Beta][r]^(5/2) - 
      (16*I)*r*\[ScriptCapitalJ]*h[r]^2*h33[r]*\[Beta][r]^(5/2) + 
      4*r^2*\[Omega]^2*hr3[r]*\[Beta][r]^(5/2) - 8*r^2*\[ScriptCapitalJ]*
       \[Omega]*h[r]*hr3[r]*\[Beta][r]^(5/2) - (16*I)*r*\[ScriptCapitalJ]*
       h[r]*ht3[r]*\[Beta][r]^(5/2) - 4*r^2*\[ScriptCapitalJ]*\[Omega]*htr[r]*
       \[Beta][r]^(5/2) + 8*r^2*\[ScriptCapitalJ]^2*h[r]*htr[r]*
       \[Beta][r]^(5/2) + (12*I)*r*\[ScriptCapitalJ]*htt[r]*
       \[Beta][r]^(5/2) + 32*h[r]*h33[r]*\[Beta][r]^3 - 
      8*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrp[r]*\[Beta][r]^3 - 
      8*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrp[r]*\[Beta][r]^3 + 
      8*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrp[r]*\[Beta][r]^3 + 
      8*Sqrt[2]*r^3*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrp[r]*
       \[Beta][r]^3 + 18*r^4*g[r]^2*h[r]*hrr[r]*\[Beta][r]^3 + 
      48*r^6*g[r]^2*h[r]*hrr[r]*\[Beta][r]^3 + 30*r^8*g[r]^2*h[r]*hrr[r]*
       \[Beta][r]^3 - 30*r^3*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^3 - 
      84*r^5*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^3 - 54*r^7*rp*g[r]^2*h[r]*
       hrr[r]*\[Beta][r]^3 + 12*r^2*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]^3 + 
      36*r^4*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]^3 + 24*r^6*rp^2*g[r]^2*h[r]*
       hrr[r]*\[Beta][r]^3 - 16*ht3[r]*\[Beta][r]^3 - 
      (8*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*htp[r]*\[Beta][r]^3 + 
      64*r^3*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(7/2) + 96*r^5*g[r]*h[r]^2*hr3[r]*
       \[Beta][r]^(7/2) - 48*r^2*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(7/2) - 
      80*r^4*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(7/2) - 
      (2*I)*r^4*\[Omega]*g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2) - 
      (2*I)*r^6*\[Omega]*g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2) + 
      (2*I)*r^3*rp*\[Omega]*g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2) + 
      (2*I)*r^5*rp*\[Omega]*g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2) - 
      (4*I)*r^4*\[ScriptCapitalJ]*g[r]*h[r]^2*hrr[r]*\[Beta][r]^(7/2) - 
      (4*I)*r^6*\[ScriptCapitalJ]*g[r]*h[r]^2*hrr[r]*\[Beta][r]^(7/2) + 
      (4*I)*r^3*rp*\[ScriptCapitalJ]*g[r]*h[r]^2*hrr[r]*\[Beta][r]^(7/2) + 
      (4*I)*r^5*rp*\[ScriptCapitalJ]*g[r]*h[r]^2*hrr[r]*\[Beta][r]^(7/2) - 
      8*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*h[r]*htp[r]*\[Beta][r]^(7/2) + 
      32*r^3*g[r]*h[r]*htr[r]*\[Beta][r]^(7/2) + 48*r^5*g[r]*h[r]*htr[r]*
       \[Beta][r]^(7/2) - 24*r^2*rp*g[r]*h[r]*htr[r]*\[Beta][r]^(7/2) - 
      40*r^4*rp*g[r]*h[r]*htr[r]*\[Beta][r]^(7/2) + 64*r^2*h[r]^3*h33[r]*
       \[Beta][r]^4 + 64*r^2*h[r]^2*ht3[r]*\[Beta][r]^4 + 
      16*r^2*h[r]*htt[r]*\[Beta][r]^4 - (8*I)*r^3*\[ScriptCapitalJ]*h[r]*
       hr3[r]*\[Beta][r]^2*Derivative[1][g][r] - (8*I)*r^5*\[ScriptCapitalJ]*
       h[r]*hr3[r]*\[Beta][r]^2*Derivative[1][g][r] + 
      (8*I)*r^2*rp*\[ScriptCapitalJ]*h[r]*hr3[r]*\[Beta][r]^2*
       Derivative[1][g][r] + (8*I)*r^4*rp*\[ScriptCapitalJ]*h[r]*hr3[r]*
       \[Beta][r]^2*Derivative[1][g][r] + 8*r^2*ht3[r]*\[Beta][r]^2*
       Derivative[1][g][r] + 8*r^4*ht3[r]*\[Beta][r]^2*Derivative[1][g][r] - 
      8*r*rp*ht3[r]*\[Beta][r]^2*Derivative[1][g][r] - 
      8*r^3*rp*ht3[r]*\[Beta][r]^2*Derivative[1][g][r] + 
      (4*I)*r^3*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^2*Derivative[1][g][r] + 
      (4*I)*r^5*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^2*Derivative[1][g][r] - 
      (4*I)*r^2*rp*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^2*
       Derivative[1][g][r] - (4*I)*r^4*rp*\[ScriptCapitalJ]*htr[r]*
       \[Beta][r]^2*Derivative[1][g][r] + 6*r^5*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] + 12*r^7*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] + 6*r^9*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] - 12*r^4*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] - 24*r^6*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] - 12*r^8*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] + 6*r^3*rp^2*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] + 12*r^5*rp^2*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] + 6*r^7*rp^2*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] + 16*r^4*h[r]^2*hr3[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] + 16*r^6*h[r]^2*hr3[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] - 16*r^3*rp*h[r]^2*hr3[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] - 16*r^5*rp*h[r]^2*hr3[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] + 8*r^4*h[r]*htr[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] + 8*r^6*h[r]*htr[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] - 8*r^3*rp*h[r]*htr[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] - 8*r^5*rp*h[r]*htr[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] + (4*I)*r^2*\[Omega]*h33[r]*\[Beta][r]^(5/2)*
       Derivative[1][h][r] - (8*I)*r^2*\[ScriptCapitalJ]*h[r]*h33[r]*
       \[Beta][r]^(5/2)*Derivative[1][h][r] - 4*Sqrt[2]*r^3*
       Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*\[Beta][r]^3*Derivative[1][h][r] - 
      4*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*\[Beta][r]^3*
       Derivative[1][h][r] + 4*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*
       hrp[r]*\[Beta][r]^3*Derivative[1][h][r] + 4*Sqrt[2]*r^4*rp*
       Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      13*r^5*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      28*r^7*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      15*r^9*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] - 
      25*r^4*rp*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] - 
      54*r^6*rp*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] - 
      29*r^8*rp*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      12*r^3*rp^2*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      26*r^5*rp^2*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      14*r^7*rp^2*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      56*r^4*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] + 
      56*r^6*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] - 
      56*r^3*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] - 
      56*r^5*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] - 
      I*r^5*\[Omega]*g[r]*hrr[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] - 
      I*r^7*\[Omega]*g[r]*hrr[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] + 
      I*r^4*rp*\[Omega]*g[r]*hrr[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] + 
      I*r^6*rp*\[Omega]*g[r]*hrr[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] - 
      (2*I)*r^5*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2)*
       Derivative[1][h][r] - (2*I)*r^7*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r] + (2*I)*r^4*rp*\[ScriptCapitalJ]*
       g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] + 
      (2*I)*r^6*rp*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2)*
       Derivative[1][h][r] - 4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*htp[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r] + 24*r^4*g[r]*htr[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r] + 24*r^6*g[r]*htr[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r] - 24*r^3*rp*g[r]*htr[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r] - 24*r^5*rp*g[r]*htr[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r] + 72*r^3*h[r]^2*h33[r]*
       \[Beta][r]^4*Derivative[1][h][r] + (4*I)*r^4*\[Omega]*h[r]*hr3[r]*
       \[Beta][r]^4*Derivative[1][h][r] + (8*I)*r^4*\[ScriptCapitalJ]*h[r]^2*
       hr3[r]*\[Beta][r]^4*Derivative[1][h][r] + 56*r^3*h[r]*ht3[r]*
       \[Beta][r]^4*Derivative[1][h][r] - (2*I)*r^4*\[Omega]*htr[r]*
       \[Beta][r]^4*Derivative[1][h][r] - (4*I)*r^4*\[ScriptCapitalJ]*h[r]*
       htr[r]*\[Beta][r]^4*Derivative[1][h][r] + 10*r^3*htt[r]*\[Beta][r]^4*
       Derivative[1][h][r] + r^6*g[r]*hrr[r]*\[Beta][r]^3*Derivative[1][g][r]*
       Derivative[1][h][r] + 2*r^8*g[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r]*Derivative[1][h][r] + r^10*g[r]*hrr[r]*
       \[Beta][r]^3*Derivative[1][g][r]*Derivative[1][h][r] - 
      2*r^5*rp*g[r]*hrr[r]*\[Beta][r]^3*Derivative[1][g][r]*
       Derivative[1][h][r] - 4*r^7*rp*g[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r]*Derivative[1][h][r] - 2*r^9*rp*g[r]*hrr[r]*
       \[Beta][r]^3*Derivative[1][g][r]*Derivative[1][h][r] + 
      r^4*rp^2*g[r]*hrr[r]*\[Beta][r]^3*Derivative[1][g][r]*
       Derivative[1][h][r] + 2*r^6*rp^2*g[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r]*Derivative[1][h][r] + r^8*rp^2*g[r]*hrr[r]*
       \[Beta][r]^3*Derivative[1][g][r]*Derivative[1][h][r] + 
      4*r^5*g[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]^2 + 
      4*r^7*g[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]^2 - 
      4*r^4*rp*g[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]^2 - 
      4*r^6*rp*g[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]^2 + 
      8*r^4*h[r]*h33[r]*\[Beta][r]^4*Derivative[1][h][r]^2 + 
      4*r^4*ht3[r]*\[Beta][r]^4*Derivative[1][h][r]^2 + 
      2*r^7*g[r]*h[r]*hrr[r]*\[Beta][r]^5*Derivative[1][h][r]^2 + 
      2*r^9*g[r]*h[r]*hrr[r]*\[Beta][r]^5*Derivative[1][h][r]^2 - 
      2*r^6*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^5*Derivative[1][h][r]^2 - 
      2*r^8*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^5*Derivative[1][h][r]^2 + 
      8*r^6*h[r]^2*hr3[r]*\[Beta][r]^(11/2)*Derivative[1][h][r]^2 + 
      4*r^6*h[r]*htr[r]*\[Beta][r]^(11/2)*Derivative[1][h][r]^2 - 
      16*r^4*g[r]*h[r]*\[Beta][r]^2*Derivative[1][h33][r] - 
      8*r*rp*g[r]*h[r]*\[Beta][r]^2*Derivative[1][h33][r] + 
      8*r^3*rp*g[r]*h[r]*\[Beta][r]^2*Derivative[1][h33][r] + 
      (8*I)*r^2*\[Omega]*h[r]*\[Beta][r]^(5/2)*Derivative[1][h33][r] + 
      16*r^3*h[r]^3*\[Beta][r]^4*Derivative[1][h33][r] - 
      8*r^3*h[r]*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][h33][r] - 
      8*r^5*h[r]*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][h33][r] + 
      8*r^2*rp*h[r]*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][h33][r] + 
      8*r^4*rp*h[r]*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][h33][r] + 
      4*r^3*g[r]*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][h33][r] + 
      4*r^5*g[r]*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][h33][r] - 
      4*r^2*rp*g[r]*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][h33][r] - 
      4*r^4*rp*g[r]*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][h33][r] + 
      16*r^4*h[r]^2*\[Beta][r]^4*Derivative[1][h][r]*Derivative[1][h33][r] - 
      8*r^2*g[r]*h[r]*\[Beta][r]^3*Derivative[1][hpm][r] - 
      8*r^4*g[r]*h[r]*\[Beta][r]^3*Derivative[1][hpm][r] + 
      8*r*rp*g[r]*h[r]*\[Beta][r]^3*Derivative[1][hpm][r] + 
      8*r^3*rp*g[r]*h[r]*\[Beta][r]^3*Derivative[1][hpm][r] - 
      4*r^3*g[r]*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][hpm][r] - 
      4*r^5*g[r]*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][hpm][r] + 
      4*r^2*rp*g[r]*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][hpm][r] + 
      4*r^4*rp*g[r]*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][hpm][r] + 
      (4*I)*r^3*\[Omega]*g[r]*\[Beta][r]^2*Derivative[1][hr3][r] + 
      (4*I)*r^5*\[Omega]*g[r]*\[Beta][r]^2*Derivative[1][hr3][r] - 
      (4*I)*r^2*rp*\[Omega]*g[r]*\[Beta][r]^2*Derivative[1][hr3][r] - 
      (4*I)*r^4*rp*\[Omega]*g[r]*\[Beta][r]^2*Derivative[1][hr3][r] + 
      8*r^4*g[r]*h[r]^2*\[Beta][r]^(7/2)*Derivative[1][hr3][r] + 
      8*r^6*g[r]*h[r]^2*\[Beta][r]^(7/2)*Derivative[1][hr3][r] - 
      8*r^3*rp*g[r]*h[r]^2*\[Beta][r]^(7/2)*Derivative[1][hr3][r] - 
      8*r^5*rp*g[r]*h[r]^2*\[Beta][r]^(7/2)*Derivative[1][hr3][r] + 
      4*r^5*g[r]*h[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]*
       Derivative[1][hr3][r] + 4*r^7*g[r]*h[r]*\[Beta][r]^(7/2)*
       Derivative[1][h][r]*Derivative[1][hr3][r] - 4*r^4*rp*g[r]*h[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r]*Derivative[1][hr3][r] - 
      4*r^6*rp*g[r]*h[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]*
       Derivative[1][hr3][r] + 2*r^5*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] + 4*r^7*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] + 2*r^9*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] - 4*r^4*rp*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] - 8*r^6*rp*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] - 4*r^8*rp*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] + 2*r^3*rp^2*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] + 4*r^5*rp^2*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] + 2*r^7*rp^2*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] + r^6*g[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][hrr][r] + 2*r^8*g[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][hrr][r] + r^10*g[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][hrr][r] - 2*r^5*rp*g[r]^2*\[Beta][r]^3*
       Derivative[1][h][r]*Derivative[1][hrr][r] - 
      4*r^7*rp*g[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][hrr][r] - 2*r^9*rp*g[r]^2*\[Beta][r]^3*
       Derivative[1][h][r]*Derivative[1][hrr][r] + 
      r^4*rp^2*g[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][hrr][r] + 2*r^6*rp^2*g[r]^2*\[Beta][r]^3*
       Derivative[1][h][r]*Derivative[1][hrr][r] + 
      r^8*rp^2*g[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][hrr][r] + 20*r^2*g[r]*\[Beta][r]^2*
       Derivative[1][ht3][r] + 20*r^4*g[r]*\[Beta][r]^2*
       Derivative[1][ht3][r] - 20*r*rp*g[r]*\[Beta][r]^2*
       Derivative[1][ht3][r] - 20*r^3*rp*g[r]*\[Beta][r]^2*
       Derivative[1][ht3][r] - (4*I)*r^2*\[Omega]*\[Beta][r]^(5/2)*
       Derivative[1][ht3][r] - (8*I)*r^2*\[ScriptCapitalJ]*h[r]*
       \[Beta][r]^(5/2)*Derivative[1][ht3][r] + 16*r^3*h[r]^2*\[Beta][r]^4*
       Derivative[1][ht3][r] + 8*r^4*h[r]*\[Beta][r]^4*Derivative[1][h][r]*
       Derivative[1][ht3][r] + (4*I)*r^3*\[ScriptCapitalJ]*g[r]*\[Beta][r]^2*
       Derivative[1][htr][r] + (4*I)*r^5*\[ScriptCapitalJ]*g[r]*\[Beta][r]^2*
       Derivative[1][htr][r] - (4*I)*r^2*rp*\[ScriptCapitalJ]*g[r]*
       \[Beta][r]^2*Derivative[1][htr][r] - (4*I)*r^4*rp*\[ScriptCapitalJ]*
       g[r]*\[Beta][r]^2*Derivative[1][htr][r] + 4*r^4*g[r]*h[r]*
       \[Beta][r]^(7/2)*Derivative[1][htr][r] + 4*r^6*g[r]*h[r]*
       \[Beta][r]^(7/2)*Derivative[1][htr][r] - 4*r^3*rp*g[r]*h[r]*
       \[Beta][r]^(7/2)*Derivative[1][htr][r] - 4*r^5*rp*g[r]*h[r]*
       \[Beta][r]^(7/2)*Derivative[1][htr][r] + 2*r^5*g[r]*\[Beta][r]^(7/2)*
       Derivative[1][h][r]*Derivative[1][htr][r] + 
      2*r^7*g[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]*Derivative[1][htr][r] - 
      2*r^4*rp*g[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]*
       Derivative[1][htr][r] - 2*r^6*rp*g[r]*\[Beta][r]^(7/2)*
       Derivative[1][h][r]*Derivative[1][htr][r] + 
      (4*I)*r^2*\[ScriptCapitalJ]*\[Beta][r]^(5/2)*Derivative[1][htt][r] + 
      4*r^3*h[r]*\[Beta][r]^4*Derivative[1][htt][r] + 
      16*r^4*g[r]*h[r]*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
      8*r*rp*g[r]*h[r]*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
      8*r^3*rp*g[r]*h[r]*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
      (4*I)*r^3*\[Omega]*g[r]*hr3[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
      (4*I)*r^5*\[Omega]*g[r]*hr3[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
      (4*I)*r^2*rp*\[Omega]*g[r]*hr3[r]*\[Beta][r]*Derivative[1][\[Beta]][
        r] - (4*I)*r^4*rp*\[Omega]*g[r]*hr3[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] + (8*I)*r^3*\[ScriptCapitalJ]*g[r]*h[r]*
       hr3[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
      (8*I)*r^5*\[ScriptCapitalJ]*g[r]*h[r]*hr3[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] - (8*I)*r^2*rp*\[ScriptCapitalJ]*g[r]*h[r]*
       hr3[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
      (8*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*h[r]*hr3[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] - 4*r^2*g[r]*ht3[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] + 4*r^4*g[r]*ht3[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] + 8*r*rp*g[r]*ht3[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] - (4*I)*r^3*\[ScriptCapitalJ]*g[r]*htr[r]*
       \[Beta][r]*Derivative[1][\[Beta]][r] - (4*I)*r^5*\[ScriptCapitalJ]*
       g[r]*htr[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
      (4*I)*r^2*rp*\[ScriptCapitalJ]*g[r]*htr[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] + (4*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*htr[r]*
       \[Beta][r]*Derivative[1][\[Beta]][r] - (8*I)*r^2*\[ScriptCapitalJ]*
       h[r]^2*h33[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + 
      (4*I)*r^2*\[Omega]*ht3[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] - 
      (2*I)*r^2*\[ScriptCapitalJ]*htt[r]*\[Beta][r]^(3/2)*
       Derivative[1][\[Beta]][r] - 4*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*g[r]*
       h[r]*hrp[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] - 
      4*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrp[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] + 4*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*
       g[r]*h[r]*hrp[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] + 
      4*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrp[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] + 11*r^5*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] + 28*r^7*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] + 17*r^9*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] - 19*r^4*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] - 50*r^6*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] - 31*r^8*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] + 8*r^3*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] + 22*r^5*rp^2*g[r]^2*h[r]*hrr[r]*
       \[Beta][r]^2*Derivative[1][\[Beta]][r] + 14*r^7*rp^2*g[r]^2*h[r]*
       hrr[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] + 
      44*r^4*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
      60*r^6*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
      36*r^3*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][
        r] - 52*r^5*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] - I*r^5*\[Omega]*g[r]*h[r]*hrr[r]*
       \[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - I*r^7*\[Omega]*g[r]*h[r]*
       hrr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
      I*r^4*rp*\[Omega]*g[r]*h[r]*hrr[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] + I*r^6*rp*\[Omega]*g[r]*h[r]*hrr[r]*
       \[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
      (2*I)*r^5*\[ScriptCapitalJ]*g[r]*h[r]^2*hrr[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] - (2*I)*r^7*\[ScriptCapitalJ]*g[r]*h[r]^2*
       hrr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
      (2*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*h[r]^2*hrr[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] + (2*I)*r^6*rp*\[ScriptCapitalJ]*g[r]*h[r]^2*
       hrr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
      4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]*htp[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] + 22*r^4*g[r]*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] + 30*r^6*g[r]*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] - 18*r^3*rp*g[r]*h[r]*htr[r]*
       \[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 26*r^5*rp*g[r]*h[r]*
       htr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
      56*r^3*h[r]^3*h33[r]*\[Beta][r]^3*Derivative[1][\[Beta]][r] + 
      56*r^3*h[r]^2*ht3[r]*\[Beta][r]^3*Derivative[1][\[Beta]][r] + 
      14*r^3*h[r]*htt[r]*\[Beta][r]^3*Derivative[1][\[Beta]][r] + 
      8*r^3*h[r]*h33[r]*\[Beta][r]*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 8*r^5*h[r]*h33[r]*\[Beta][r]*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      8*r^2*rp*h[r]*h33[r]*\[Beta][r]*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] - 8*r^4*rp*h[r]*h33[r]*\[Beta][r]*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
      4*r^3*ht3[r]*\[Beta][r]*Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
      4*r^5*ht3[r]*\[Beta][r]*Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      4*r^2*rp*ht3[r]*\[Beta][r]*Derivative[1][g][r]*Derivative[1][\[Beta]][
        r] - 4*r^4*rp*ht3[r]*\[Beta][r]*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 3*r^6*g[r]*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
      6*r^8*g[r]*h[r]*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 3*r^10*g[r]*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      6*r^5*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] - 12*r^7*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      6*r^9*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 3*r^4*rp^2*g[r]*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
      6*r^6*rp^2*g[r]*h[r]*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 3*r^8*rp^2*g[r]*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
      8*r^5*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 8*r^7*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      8*r^4*rp*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] - 8*r^6*rp*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
      4*r^5*h[r]*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 4*r^7*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      4*r^4*rp*h[r]*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] - 4*r^6*rp*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      4*r^3*g[r]*h33[r]*\[Beta][r]*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] - 4*r^5*g[r]*h33[r]*\[Beta][r]*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      4*r^2*rp*g[r]*h33[r]*\[Beta][r]*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 4*r^4*rp*g[r]*h33[r]*\[Beta][r]*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      4*r^6*g[r]^2*hrr[r]*\[Beta][r]^2*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 8*r^8*g[r]^2*hrr[r]*\[Beta][r]^2*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      4*r^10*g[r]^2*hrr[r]*\[Beta][r]^2*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] - 8*r^5*rp*g[r]^2*hrr[r]*\[Beta][r]^2*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] - 
      16*r^7*rp*g[r]^2*hrr[r]*\[Beta][r]^2*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] - 8*r^9*rp*g[r]^2*hrr[r]*\[Beta][r]^2*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      4*r^4*rp^2*g[r]^2*hrr[r]*\[Beta][r]^2*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 8*r^6*rp^2*g[r]^2*hrr[r]*\[Beta][r]^2*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      4*r^8*rp^2*g[r]^2*hrr[r]*\[Beta][r]^2*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 22*r^5*g[r]*h[r]*hr3[r]*\[Beta][r]^(5/2)*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      22*r^7*g[r]*h[r]*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] - 22*r^4*rp*g[r]*h[r]*hr3[r]*
       \[Beta][r]^(5/2)*Derivative[1][h][r]*Derivative[1][\[Beta]][r] - 
      22*r^6*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 9*r^5*g[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      9*r^7*g[r]*htr[r]*\[Beta][r]^(5/2)*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] - 9*r^4*rp*g[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] - 
      9*r^6*rp*g[r]*htr[r]*\[Beta][r]^(5/2)*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 16*r^4*h[r]^2*h33[r]*\[Beta][r]^3*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      16*r^4*h[r]*ht3[r]*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 4*r^4*htt[r]*\[Beta][r]^3*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      12*r^3*g[r]*h[r]*\[Beta][r]*Derivative[1][h33][r]*
       Derivative[1][\[Beta]][r] + 12*r^5*g[r]*h[r]*\[Beta][r]*
       Derivative[1][h33][r]*Derivative[1][\[Beta]][r] - 
      12*r^2*rp*g[r]*h[r]*\[Beta][r]*Derivative[1][h33][r]*
       Derivative[1][\[Beta]][r] - 12*r^4*rp*g[r]*h[r]*\[Beta][r]*
       Derivative[1][h33][r]*Derivative[1][\[Beta]][r] + 
      8*r^4*h[r]^3*\[Beta][r]^3*Derivative[1][h33][r]*Derivative[1][\[Beta]][
        r] - 4*r^3*g[r]*h[r]*\[Beta][r]^2*Derivative[1][hpm][r]*
       Derivative[1][\[Beta]][r] - 4*r^5*g[r]*h[r]*\[Beta][r]^2*
       Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] + 
      4*r^2*rp*g[r]*h[r]*\[Beta][r]^2*Derivative[1][hpm][r]*
       Derivative[1][\[Beta]][r] + 4*r^4*rp*g[r]*h[r]*\[Beta][r]^2*
       Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] + 
      4*r^5*g[r]*h[r]^2*\[Beta][r]^(5/2)*Derivative[1][hr3][r]*
       Derivative[1][\[Beta]][r] + 4*r^7*g[r]*h[r]^2*\[Beta][r]^(5/2)*
       Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] - 
      4*r^4*rp*g[r]*h[r]^2*\[Beta][r]^(5/2)*Derivative[1][hr3][r]*
       Derivative[1][\[Beta]][r] - 4*r^6*rp*g[r]*h[r]^2*\[Beta][r]^(5/2)*
       Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] + 
      r^6*g[r]^2*h[r]*\[Beta][r]^2*Derivative[1][hrr][r]*
       Derivative[1][\[Beta]][r] + 2*r^8*g[r]^2*h[r]*\[Beta][r]^2*
       Derivative[1][hrr][r]*Derivative[1][\[Beta]][r] + 
      r^10*g[r]^2*h[r]*\[Beta][r]^2*Derivative[1][hrr][r]*
       Derivative[1][\[Beta]][r] - 2*r^5*rp*g[r]^2*h[r]*\[Beta][r]^2*
       Derivative[1][hrr][r]*Derivative[1][\[Beta]][r] - 
      4*r^7*rp*g[r]^2*h[r]*\[Beta][r]^2*Derivative[1][hrr][r]*
       Derivative[1][\[Beta]][r] - 2*r^9*rp*g[r]^2*h[r]*\[Beta][r]^2*
       Derivative[1][hrr][r]*Derivative[1][\[Beta]][r] + 
      r^4*rp^2*g[r]^2*h[r]*\[Beta][r]^2*Derivative[1][hrr][r]*
       Derivative[1][\[Beta]][r] + 2*r^6*rp^2*g[r]^2*h[r]*\[Beta][r]^2*
       Derivative[1][hrr][r]*Derivative[1][\[Beta]][r] + 
      r^8*rp^2*g[r]^2*h[r]*\[Beta][r]^2*Derivative[1][hrr][r]*
       Derivative[1][\[Beta]][r] + 8*r^4*h[r]^2*\[Beta][r]^3*
       Derivative[1][ht3][r]*Derivative[1][\[Beta]][r] + 
      2*r^5*g[r]*h[r]*\[Beta][r]^(5/2)*Derivative[1][htr][r]*
       Derivative[1][\[Beta]][r] + 2*r^7*g[r]*h[r]*\[Beta][r]^(5/2)*
       Derivative[1][htr][r]*Derivative[1][\[Beta]][r] - 
      2*r^4*rp*g[r]*h[r]*\[Beta][r]^(5/2)*Derivative[1][htr][r]*
       Derivative[1][\[Beta]][r] - 2*r^6*rp*g[r]*h[r]*\[Beta][r]^(5/2)*
       Derivative[1][htr][r]*Derivative[1][\[Beta]][r] + 
      2*r^4*h[r]*\[Beta][r]^3*Derivative[1][htt][r]*Derivative[1][\[Beta]][
        r] - 12*r^3*g[r]*h[r]*h33[r]*Derivative[1][\[Beta]][r]^2 - 
      12*r^5*g[r]*h[r]*h33[r]*Derivative[1][\[Beta]][r]^2 + 
      12*r^2*rp*g[r]*h[r]*h33[r]*Derivative[1][\[Beta]][r]^2 + 
      12*r^4*rp*g[r]*h[r]*h33[r]*Derivative[1][\[Beta]][r]^2 - 
      4*r^3*g[r]*ht3[r]*Derivative[1][\[Beta]][r]^2 - 
      4*r^5*g[r]*ht3[r]*Derivative[1][\[Beta]][r]^2 + 
      4*r^2*rp*g[r]*ht3[r]*Derivative[1][\[Beta]][r]^2 + 
      4*r^4*rp*g[r]*ht3[r]*Derivative[1][\[Beta]][r]^2 - 
      2*r^6*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
      4*r^8*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
      2*r^10*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 + 
      4*r^5*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 + 
      8*r^7*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 + 
      4*r^9*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
      2*r^4*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
      4*r^6*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
      2*r^8*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
      6*r^5*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^2 - 
      6*r^7*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^2 + 
      6*r^4*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^
        2 + 6*r^6*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(3/2)*
       Derivative[1][\[Beta]][r]^2 - 3*r^5*g[r]*h[r]*htr[r]*\[Beta][r]^(3/2)*
       Derivative[1][\[Beta]][r]^2 - 3*r^7*g[r]*h[r]*htr[r]*\[Beta][r]^(3/2)*
       Derivative[1][\[Beta]][r]^2 + 3*r^4*rp*g[r]*h[r]*htr[r]*
       \[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^2 + 
      3*r^6*rp*g[r]*h[r]*htr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^
        2 - 8*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hp3[r]*\[Beta][r]^2*
       (I*\[Omega] + h[r]*\[Beta][r]*(-2*I + r^2*Sqrt[\[Beta][r]]*
           Derivative[1][h][r]) + r*h[r]^2*Sqrt[\[Beta][r]]*
         (2*\[Beta][r] + r*Derivative[1][\[Beta]][r])) + 
      4*hpm[r]*\[Beta][r]^2*(-4*\[ScriptCapitalJ]*\[Omega] + 
        I*r^2*\[Omega]*\[Beta][r]^(3/2)*Derivative[1][h][r] + 
        (2*I)*r*\[ScriptCapitalJ]*h[r]^2*Sqrt[\[Beta][r]]*
         (2*\[Beta][r] + r*Derivative[1][\[Beta]][r]) + 
        I*h[r]*Sqrt[\[Beta][r]]*((8*I)*\[Beta][r]^(3/2) + 
          2*r*\[Beta][r]*(\[Omega] + r*\[ScriptCapitalJ]*Derivative[1][h][
              r]) + r^2*\[Omega]*Derivative[1][\[Beta]][r])) + 
      2*r^6*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
      4*r^8*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
      2*r^10*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] - 
      4*r^5*rp*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] - 
      8*r^7*rp*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] - 
      4*r^9*rp*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
      2*r^4*rp^2*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
      4*r^6*rp^2*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
      2*r^8*rp^2*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
      8*r^5*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] + 
      8*r^7*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] - 
      8*r^4*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] - 
      8*r^6*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] + 
      4*r^5*g[r]*htr[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] + 
      4*r^7*g[r]*htr[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] - 
      4*r^4*rp*g[r]*htr[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] - 
      4*r^6*rp*g[r]*htr[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] + 
      8*r^4*h[r]^2*h33[r]*\[Beta][r]^4*Derivative[2][h][r] + 
      8*r^4*h[r]*ht3[r]*\[Beta][r]^4*Derivative[2][h][r] + 
      2*r^4*htt[r]*\[Beta][r]^4*Derivative[2][h][r] + 
      4*r^3*g[r]*\[Beta][r]^2*Derivative[2][ht3][r] + 
      4*r^5*g[r]*\[Beta][r]^2*Derivative[2][ht3][r] - 
      4*r^2*rp*g[r]*\[Beta][r]^2*Derivative[2][ht3][r] - 
      4*r^4*rp*g[r]*\[Beta][r]^2*Derivative[2][ht3][r] + 
      2*r^6*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] + 
      4*r^8*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] + 
      2*r^10*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] - 
      4*r^5*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] - 
      8*r^7*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] - 
      4*r^9*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] + 
      2*r^4*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] + 
      4*r^6*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] + 
      2*r^8*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] + 
      8*r^5*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][r] + 
      8*r^7*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][r] - 
      8*r^4*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][
        r] - 8*r^6*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*
       Derivative[2][\[Beta]][r] + 4*r^5*g[r]*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[2][\[Beta]][r] + 4*r^7*g[r]*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[2][\[Beta]][r] - 4*r^4*rp*g[r]*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[2][\[Beta]][r] - 4*r^6*rp*g[r]*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[2][\[Beta]][r] + 8*r^4*h[r]^3*h33[r]*\[Beta][r]^3*
       Derivative[2][\[Beta]][r] + 8*r^4*h[r]^2*ht3[r]*\[Beta][r]^3*
       Derivative[2][\[Beta]][r] + 2*r^4*h[r]*htt[r]*\[Beta][r]^3*
       Derivative[2][\[Beta]][r]))/(E^(I*t*\[Omega])*\[Beta][r]^2)}, 
 {(wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][\[Theta], 
     \[Psi], \[Phi]]*(r*g[r]*((-7*I)*r^2*\[Omega]*hrr[r]*\[Beta][r]^(7/2) - 
       (9*I)*r^4*\[Omega]*hrr[r]*\[Beta][r]^(7/2) + (6*I)*r*rp*\[Omega]*
        hrr[r]*\[Beta][r]^(7/2) + (8*I)*r^3*rp*\[Omega]*hrr[r]*
        \[Beta][r]^(7/2) - (4*I)*r^2*\[ScriptCapitalJ]*h[r]*hrr[r]*
        \[Beta][r]^(7/2) - (4*I)*r^4*\[ScriptCapitalJ]*h[r]*hrr[r]*
        \[Beta][r]^(7/2) + (4*I)*r*rp*\[ScriptCapitalJ]*h[r]*hrr[r]*
        \[Beta][r]^(7/2) + (4*I)*r^3*rp*\[ScriptCapitalJ]*h[r]*hrr[r]*
        \[Beta][r]^(7/2) + 10*r*htr[r]*\[Beta][r]^(7/2) + 
       42*r^3*htr[r]*\[Beta][r]^(7/2) - 24*r^2*rp*htr[r]*\[Beta][r]^(7/2) + 
       14*r^3*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
       40*r^5*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
       26*r^7*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] - 
       22*r^2*rp*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] - 
       68*r^4*rp*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] - 
       46*r^6*rp*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
       8*r*rp^2*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
       28*r^3*rp^2*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] + 
       20*r^5*rp^2*hrr[r]*\[Beta][r]^3*Derivative[1][g][r] - 
       (2*I)*r^3*\[ScriptCapitalJ]*hrr[r]*\[Beta][r]^(7/2)*
        Derivative[1][h][r] - (2*I)*r^5*\[ScriptCapitalJ]*hrr[r]*
        \[Beta][r]^(7/2)*Derivative[1][h][r] + (2*I)*r^2*rp*\[ScriptCapitalJ]*
        hrr[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] + 
       (2*I)*r^4*rp*\[ScriptCapitalJ]*hrr[r]*\[Beta][r]^(7/2)*
        Derivative[1][h][r] - 13*r^4*h[r]*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r] - 15*r^6*h[r]*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r] + 12*r^3*rp*h[r]*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r] + 14*r^5*rp*h[r]*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r] - 2*r^5*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r]^2 - 2*r^7*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r]^2 + 2*r^4*rp*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r]^2 + 2*r^6*rp*hrr[r]*\[Beta][r]^5*
        Derivative[1][h][r]^2 - 4*\[Beta][r]^2*Derivative[1][h33][r] - 
       12*r^2*\[Beta][r]^2*Derivative[1][h33][r] + 8*r*rp*\[Beta][r]^2*
        Derivative[1][h33][r] - 4*\[Beta][r]^3*Derivative[1][hpm][r] - 
       12*r^2*\[Beta][r]^3*Derivative[1][hpm][r] + 8*r*rp*\[Beta][r]^3*
        Derivative[1][hpm][r] + 4*r^2*h[r]*\[Beta][r]^(7/2)*
        Derivative[1][hr3][r] + 12*r^4*h[r]*\[Beta][r]^(7/2)*
        Derivative[1][hr3][r] - 8*r^3*rp*h[r]*\[Beta][r]^(7/2)*
        Derivative[1][hr3][r] + r^4*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] + 2*r^6*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] + r^8*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] - 2*r^3*rp*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] - 4*r^5*rp*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] - 2*r^7*rp*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] + r^2*rp^2*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] + 2*r^4*rp^2*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] + r^6*rp^2*\[Beta][r]^3*Derivative[1][g][r]*
        Derivative[1][hrr][r] - r^5*h[r]*\[Beta][r]^5*Derivative[1][h][r]*
        Derivative[1][hrr][r] - r^7*h[r]*\[Beta][r]^5*Derivative[1][h][r]*
        Derivative[1][hrr][r] + r^4*rp*h[r]*\[Beta][r]^5*Derivative[1][h][r]*
        Derivative[1][hrr][r] + r^6*rp*h[r]*\[Beta][r]^5*Derivative[1][h][r]*
        Derivative[1][hrr][r] + 2*r^2*\[Beta][r]^(7/2)*
        Derivative[1][htr][r] + 6*r^4*\[Beta][r]^(7/2)*
        Derivative[1][htr][r] - 4*r^3*rp*\[Beta][r]^(7/2)*
        Derivative[1][htr][r] + 4*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][
         r] + 12*r^2*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
       8*r*rp*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
       (2*I)*r^3*\[ScriptCapitalJ]*h[r]*hrr[r]*\[Beta][r]^(5/2)*
        Derivative[1][\[Beta]][r] - (2*I)*r^5*\[ScriptCapitalJ]*h[r]*hrr[r]*
        \[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
       (2*I)*r^2*rp*\[ScriptCapitalJ]*h[r]*hrr[r]*\[Beta][r]^(5/2)*
        Derivative[1][\[Beta]][r] + (2*I)*r^4*rp*\[ScriptCapitalJ]*h[r]*
        hrr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
       11*r^2*htr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
       13*r^4*htr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
       10*r*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
       12*r^3*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
       3*r^4*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][\[Beta]][
         r] - 6*r^6*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] - 3*r^8*hrr[r]*\[Beta][r]^2*
        Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
       6*r^3*rp*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] + 12*r^5*rp*hrr[r]*\[Beta][r]^2*
        Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
       6*r^7*rp*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] - 3*r^2*rp^2*hrr[r]*\[Beta][r]^2*
        Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
       6*r^4*rp^2*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
        Derivative[1][\[Beta]][r] - 3*r^6*rp^2*hrr[r]*\[Beta][r]^2*
        Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
       4*r^5*h[r]*hrr[r]*\[Beta][r]^4*Derivative[1][h][r]*
        Derivative[1][\[Beta]][r] - 4*r^7*h[r]*hrr[r]*\[Beta][r]^4*
        Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
       4*r^4*rp*h[r]*hrr[r]*\[Beta][r]^4*Derivative[1][h][r]*
        Derivative[1][\[Beta]][r] + 4*r^6*rp*h[r]*hrr[r]*\[Beta][r]^4*
        Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
       4*r*\[Beta][r]*Derivative[1][h33][r]*Derivative[1][\[Beta]][r] + 
       4*r^3*\[Beta][r]*Derivative[1][h33][r]*Derivative[1][\[Beta]][r] - 
       4*rp*\[Beta][r]*Derivative[1][h33][r]*Derivative[1][\[Beta]][r] - 
       4*r^2*rp*\[Beta][r]*Derivative[1][h33][r]*Derivative[1][\[Beta]][r] + 
       4*r*\[Beta][r]^2*Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] + 
       4*r^3*\[Beta][r]^2*Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] - 
       4*rp*\[Beta][r]^2*Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] - 
       4*r^2*rp*\[Beta][r]^2*Derivative[1][hpm][r]*Derivative[1][\[Beta]][
         r] - 4*r^3*h[r]*\[Beta][r]^(5/2)*Derivative[1][hr3][r]*
        Derivative[1][\[Beta]][r] - 4*r^5*h[r]*\[Beta][r]^(5/2)*
        Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] + 
       4*r^2*rp*h[r]*\[Beta][r]^(5/2)*Derivative[1][hr3][r]*
        Derivative[1][\[Beta]][r] + 4*r^4*rp*h[r]*\[Beta][r]^(5/2)*
        Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] - 
       2*r^3*\[Beta][r]^(5/2)*Derivative[1][htr][r]*Derivative[1][\[Beta]][
         r] - 2*r^5*\[Beta][r]^(5/2)*Derivative[1][htr][r]*
        Derivative[1][\[Beta]][r] + 2*r^2*rp*\[Beta][r]^(5/2)*
        Derivative[1][htr][r]*Derivative[1][\[Beta]][r] + 
       2*r^4*rp*\[Beta][r]^(5/2)*Derivative[1][htr][r]*Derivative[1][\[Beta]][
         r] - 4*r*h33[r]*Derivative[1][\[Beta]][r]^2 - 
       4*r^3*h33[r]*Derivative[1][\[Beta]][r]^2 + 
       4*rp*h33[r]*Derivative[1][\[Beta]][r]^2 + 4*r^2*rp*h33[r]*
        Derivative[1][\[Beta]][r]^2 + r^3*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][\[Beta]][r]^2 + r^5*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][\[Beta]][r]^2 - r^2*rp*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][\[Beta]][r]^2 - r^4*rp*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][\[Beta]][r]^2 - 4*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*
        hrp[r]*\[Beta][r]^2*((1 + 3*r^2 - 2*r*rp)*\[Beta][r] - 
         (1 + r^2)*(r - rp)*Derivative[1][\[Beta]][r]) + 
       2*r^4*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] + 
       4*r^6*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] + 
       2*r^8*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] - 
       4*r^3*rp*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] - 
       8*r^5*rp*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] - 
       4*r^7*rp*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] + 
       2*r^2*rp^2*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] + 
       4*r^4*rp^2*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] + 
       2*r^6*rp^2*hrr[r]*\[Beta][r]^3*Derivative[2][g][r] - 
       2*r^5*h[r]*hrr[r]*\[Beta][r]^5*Derivative[2][h][r] - 
       2*r^7*h[r]*hrr[r]*\[Beta][r]^5*Derivative[2][h][r] + 
       2*r^4*rp*h[r]*hrr[r]*\[Beta][r]^5*Derivative[2][h][r] + 
       2*r^6*rp*h[r]*hrr[r]*\[Beta][r]^5*Derivative[2][h][r] + 
       2*hr3[r]*\[Beta][r]*((-4*I)*(1 + 3*r^2 - 2*r*rp)*\[ScriptCapitalJ]*
          \[Beta][r] + (4*I)*(1 + r^2)*(r - rp)*\[ScriptCapitalJ]*
          Derivative[1][\[Beta]][r] + r*\[Beta][r]^(3/2)*
          (-((3*r + r^3 - 4*rp - 2*r^2*rp)*h[r]) + 2*r*(1 + r^2)*(r - rp)*
            Derivative[1][h][r])*Derivative[1][\[Beta]][r] - 
         r^2*(1 + r^2)*(r - rp)*h[r]*Sqrt[\[Beta][r]]*
          Derivative[1][\[Beta]][r]^2 + 2*\[Beta][r]^(5/2)*
          ((11*r + 31*r^3 - 4*rp - 20*r^2*rp)*h[r] + 
           r*((6*r + 8*r^3 - 5*rp - 7*r^2*rp)*Derivative[1][h][r] + 
             r*(1 + r^2)*(r - rp)*Derivative[2][h][r]))) - 
       2*r^3*htr[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][r] - 
       2*r^5*htr[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][r] + 
       2*r^2*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][r] + 
       2*r^4*rp*htr[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][r]) - 
     r^2*g[r]^2*\[Beta][r]*(r*(1 + r^2)*(r - rp)*\[Beta][r]*
        Derivative[1][hrr][r]*((-1 - 3*r^2 + 2*r*rp)*\[Beta][r] + 
         (1 + r^2)*(r - rp)*Derivative[1][\[Beta]][r]) + 
       hrr[r]*(-((45*r^5 - 8*rp - 68*r^2*rp - 68*r^4*rp + r*(9 + 20*rp^2) + 
            r^3*(50 + 24*rp^2))*\[Beta][r]^2) - 2*r*(1 + r^2)^2*(r - rp)^2*
          Derivative[1][\[Beta]][r]^2 + (1 + r^2)*(r - rp)*\[Beta][r]*
          ((11*r + 17*r^3 - 8*rp - 14*r^2*rp)*Derivative[1][\[Beta]][r] + 
           2*r*(1 + r^2)*(r - rp)*Derivative[2][\[Beta]][r]))) + 
     \[Beta][r]*(4*h33[r]*((2*I)*\[Beta][r]^(3/2)*(\[Omega] - 
           2*\[ScriptCapitalJ]*h[r] - r*\[ScriptCapitalJ]*Derivative[1][h][
             r]) - I*r*(\[Omega] + 2*\[ScriptCapitalJ]*h[r])*Sqrt[\[Beta][r]]*
          Derivative[1][\[Beta]][r] + r*(1 + r^2)*(r - rp)*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
         2*r*\[Beta][r]^3*(8*h[r]^2 + r^2*Derivative[1][h][r]^2 + 
           r*h[r]*(9*Derivative[1][h][r] + r*Derivative[2][h][r])) + 
         r^2*h[r]*\[Beta][r]^2*(5*r*Derivative[1][h][r]*
            Derivative[1][\[Beta]][r] + 2*h[r]*(7*Derivative[1][\[Beta]][r] + 
             r*Derivative[2][\[Beta]][r]))) + \[Beta][r]*
        (8*r*\[ScriptCapitalJ]^2*htr[r]*Sqrt[\[Beta][r]] - 
         16*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*h[r]*hp3[r]*\[Beta][r]^(3/2) + 
         (8*I)*\[Omega]*hpm[r]*\[Beta][r]^(3/2) + (16*I)*\[ScriptCapitalJ]*
          h[r]*hpm[r]*\[Beta][r]^(3/2) + (4*I)*Sqrt[2]*r*
          Sqrt[\[ScriptCapitalJ]]*\[Omega]*hrp[r]*\[Beta][r]^(3/2) - 
         8*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*htp[r]*\[Beta][r]^(3/2) + 
         16*r^3*htr[r]*\[Beta][r]^(3/2) + 8*r*\[ScriptCapitalJ]*htr[r]*
          \[Beta][r]^(3/2) - 2*r^3*\[Omega]^2*hrr[r]*\[Beta][r]^2 - 
         4*r^3*\[ScriptCapitalJ]*\[Omega]*h[r]*hrr[r]*\[Beta][r]^2 + 
         (8*I)*r^2*\[Omega]*htr[r]*\[Beta][r]^2 + (20*I)*r^2*
          \[ScriptCapitalJ]*h[r]*htr[r]*\[Beta][r]^2 + 
         16*r*htt[r]*\[Beta][r]^2 - (8*I)*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*
          h[r]*hrp[r]*\[Beta][r]^(5/2) - 4*Sqrt[2]*r^2*
          Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*Derivative[1][g][r] - 
         4*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
          Derivative[1][g][r] + 4*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*hrp[r]*
          \[Beta][r]*Derivative[1][g][r] + 4*Sqrt[2]*r^3*rp*
          Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*Derivative[1][g][r] - 
         I*r^4*\[Omega]*hrr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] - 
         I*r^6*\[Omega]*hrr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] + 
         I*r^3*rp*\[Omega]*hrr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] + 
         I*r^5*rp*\[Omega]*hrr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] + 
         14*r^3*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] + 
         22*r^5*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] - 
         10*r^2*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] - 
         18*r^4*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[1][g][r] + 
         r^5*hrr[r]*\[Beta][r]*Derivative[1][g][r]^2 + 
         2*r^7*hrr[r]*\[Beta][r]*Derivative[1][g][r]^2 + 
         r^9*hrr[r]*\[Beta][r]*Derivative[1][g][r]^2 - 2*r^4*rp*hrr[r]*
          \[Beta][r]*Derivative[1][g][r]^2 - 4*r^6*rp*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]^2 - 2*r^8*rp*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]^2 + r^3*rp^2*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]^2 + 2*r^5*rp^2*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]^2 + r^7*rp^2*hrr[r]*\[Beta][r]*
          Derivative[1][g][r]^2 - 8*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*hp3[r]*
          \[Beta][r]^(3/2)*Derivative[1][h][r] + (8*I)*r*\[ScriptCapitalJ]*
          hpm[r]*\[Beta][r]^(3/2)*Derivative[1][h][r] + 
         (4*I)*r^3*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^2*
          Derivative[1][h][r] + 4*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*h[r]*
          hrp[r]*\[Beta][r]^3*Derivative[1][h][r] - 14*r^4*h[r]*htr[r]*
          \[Beta][r]^(7/2)*Derivative[1][h][r] - r^6*h[r]*hrr[r]*\[Beta][r]^3*
          Derivative[1][g][r]*Derivative[1][h][r] - r^8*h[r]*hrr[r]*
          \[Beta][r]^3*Derivative[1][g][r]*Derivative[1][h][r] + 
         r^5*rp*h[r]*hrr[r]*\[Beta][r]^3*Derivative[1][g][r]*
          Derivative[1][h][r] + r^7*rp*h[r]*hrr[r]*\[Beta][r]^3*
          Derivative[1][g][r]*Derivative[1][h][r] - 2*r^5*htr[r]*
          \[Beta][r]^(7/2)*Derivative[1][h][r]^2 + (8*I)*r*\[Omega]*
          Sqrt[\[Beta][r]]*Derivative[1][h33][r] + 16*r^2*h[r]^2*\[Beta][r]^2*
          Derivative[1][h33][r] - 4*r^2*Derivative[1][g][r]*
          Derivative[1][h33][r] - 4*r^4*Derivative[1][g][r]*
          Derivative[1][h33][r] + 4*r*rp*Derivative[1][g][r]*
          Derivative[1][h33][r] + 4*r^3*rp*Derivative[1][g][r]*
          Derivative[1][h33][r] + 12*r^3*h[r]*\[Beta][r]^2*
          Derivative[1][h][r]*Derivative[1][h33][r] + (8*I)*r*\[Omega]*
          \[Beta][r]^(3/2)*Derivative[1][hpm][r] - 4*r^2*\[Beta][r]*
          Derivative[1][g][r]*Derivative[1][hpm][r] - 4*r^4*\[Beta][r]*
          Derivative[1][g][r]*Derivative[1][hpm][r] + 4*r*rp*\[Beta][r]*
          Derivative[1][g][r]*Derivative[1][hpm][r] + 4*r^3*rp*\[Beta][r]*
          Derivative[1][g][r]*Derivative[1][hpm][r] + 4*r^3*h[r]*\[Beta][r]^3*
          Derivative[1][h][r]*Derivative[1][hpm][r] + (4*I)*r^3*\[Omega]*h[r]*
          \[Beta][r]^2*Derivative[1][hr3][r] + 4*r^4*h[r]*\[Beta][r]^(3/2)*
          Derivative[1][g][r]*Derivative[1][hr3][r] + 
         4*r^6*h[r]*\[Beta][r]^(3/2)*Derivative[1][g][r]*Derivative[1][hr3][
           r] - 4*r^3*rp*h[r]*\[Beta][r]^(3/2)*Derivative[1][g][r]*
          Derivative[1][hr3][r] - 4*r^5*rp*h[r]*\[Beta][r]^(3/2)*
          Derivative[1][g][r]*Derivative[1][hr3][r] - 
         4*r^5*h[r]^2*\[Beta][r]^(7/2)*Derivative[1][h][r]*
          Derivative[1][hr3][r] - (8*I)*r*\[ScriptCapitalJ]*Sqrt[\[Beta][r]]*
          Derivative[1][ht3][r] + 36*r^2*h[r]*\[Beta][r]^2*
          Derivative[1][ht3][r] + 8*r^3*\[Beta][r]^2*Derivative[1][h][r]*
          Derivative[1][ht3][r] - 4*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*
          \[Beta][r]^(3/2)*Derivative[1][htp][r] + (4*I)*r^3*\[Omega]*
          \[Beta][r]^2*Derivative[1][htr][r] + (4*I)*r^3*\[ScriptCapitalJ]*
          h[r]*\[Beta][r]^2*Derivative[1][htr][r] + 2*r^4*\[Beta][r]^(3/2)*
          Derivative[1][g][r]*Derivative[1][htr][r] + 2*r^6*\[Beta][r]^(3/2)*
          Derivative[1][g][r]*Derivative[1][htr][r] - 
         2*r^3*rp*\[Beta][r]^(3/2)*Derivative[1][g][r]*Derivative[1][htr][
           r] - 2*r^5*rp*\[Beta][r]^(3/2)*Derivative[1][g][r]*
          Derivative[1][htr][r] - 2*r^5*h[r]*\[Beta][r]^(7/2)*
          Derivative[1][h][r]*Derivative[1][htr][r] + 14*r^2*\[Beta][r]^2*
          Derivative[1][htt][r] + (8*I)*r*\[ScriptCapitalJ]*h[r]*hpm[r]*
          Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + (2*I)*r^3*\[Omega]*
          htr[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
         (4*I)*r^3*\[ScriptCapitalJ]*h[r]*htr[r]*\[Beta][r]*
          Derivative[1][\[Beta]][r] + 4*r^2*htt[r]*\[Beta][r]*
          Derivative[1][\[Beta]][r] - 8*Sqrt[2]*r*h[r]*hp3[r]*
          Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][r] - 
         r^4*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] - r^6*htr[r]*Sqrt[\[Beta][r]]*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
         r^3*rp*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] + r^5*rp*htr[r]*Sqrt[\[Beta][r]]*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
         5*r^5*h[r]*htr[r]*\[Beta][r]^(5/2)*Derivative[1][h][r]*
          Derivative[1][\[Beta]][r] + 8*r^3*h[r]^2*\[Beta][r]*
          Derivative[1][h33][r]*Derivative[1][\[Beta]][r] + 
         8*r^3*h[r]*\[Beta][r]*Derivative[1][ht3][r]*Derivative[1][\[Beta]][
           r] + 2*r^3*\[Beta][r]*Derivative[1][htt][r]*Derivative[1][\[Beta]][
           r] + 2*r^4*htr[r]*\[Beta][r]^(3/2)*Derivative[2][g][r] + 
         2*r^6*htr[r]*\[Beta][r]^(3/2)*Derivative[2][g][r] - 
         2*r^3*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[2][g][r] - 
         2*r^5*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[2][g][r] - 
         2*r^5*h[r]*htr[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] + 
         2*r*hr3[r]*((-4*I)*(1 + r^2)*(r - rp)*\[ScriptCapitalJ]*
            Derivative[1][g][r] + (2*I)*r*h[r]*\[Beta][r]^2*
            (-\[Omega] + 2*r*\[ScriptCapitalJ]*Derivative[1][h][r]) + 
           Sqrt[\[Beta][r]]*(-4*\[ScriptCapitalJ]*\[Omega] + 
             r^2*(1 + r^2)*(r - rp)*h[r]*Derivative[1][g][r]*Derivative[1][
                \[Beta]][r]) - h[r]*\[Beta][r]^(5/2)*
            (8 + 5*r^4*h[r]*Derivative[1][h][r]*Derivative[1][\[Beta]][r]) + 
           2*r*\[Beta][r]^(3/2)*(r*(1 + r^2)*(r - rp)*Derivative[1][g][r]*
              Derivative[1][h][r] + h[r]*((9*r + 13*r^3 - 7*rp - 11*r^2*rp)*
                Derivative[1][g][r] + r*(1 + r^2)*(r - rp)*Derivative[2][g][
                 r])) - 2*r^3*h[r]*\[Beta][r]^(7/2)*
            (r*Derivative[1][h][r]^2 + h[r]*(7*Derivative[1][h][r] + r*
                Derivative[2][h][r]))) + 4*r^3*h[r]*\[Beta][r]^2*
          Derivative[2][ht3][r] + 2*r^3*\[Beta][r]^2*Derivative[2][htt][r] + 
         4*ht3[r]*((-4*I)*\[ScriptCapitalJ]*Sqrt[\[Beta][r]] + 
           r*\[Beta][r]^2*(16*h[r] + 9*r*Derivative[1][h][r] + 
             r^2*Derivative[2][h][r]) + r^2*\[Beta][r]*
            (9*h[r]*Derivative[1][\[Beta]][r] + 2*r*Derivative[1][h][r]*
              Derivative[1][\[Beta]][r] + r*h[r]*Derivative[2][\[Beta]][
               r]))))))/(4*E^(I*t*\[Omega])*r*\[Beta][r]^(7/2)), 
  (wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][\[Theta], 
     \[Psi], \[Phi]]*(-16*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hrp[r]*
      \[Beta][r]^3 + 24*r*htr[r]*\[Beta][r]^(7/2) - 
     16*\[Beta][r]^2*Derivative[1][h33][r] - 16*\[Beta][r]^3*
      Derivative[1][hpm][r] - (16*I)*r*\[ScriptCapitalJ]*\[Beta][r]^2*
      Derivative[1][hr3][r] + 24*r^2*h[r]*\[Beta][r]^(7/2)*
      Derivative[1][hr3][r] - 8*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*
      \[Beta][r]^3*Derivative[1][hrp][r] + 6*r^3*g[r]*\[Beta][r]^3*
      Derivative[1][hrr][r] + 6*r^5*g[r]*\[Beta][r]^3*Derivative[1][hrr][r] - 
     6*r^2*rp*g[r]*\[Beta][r]^3*Derivative[1][hrr][r] - 
     6*r^4*rp*g[r]*\[Beta][r]^3*Derivative[1][hrr][r] + 
     12*r^2*\[Beta][r]^(7/2)*Derivative[1][htr][r] + 
     16*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
     4*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2*
      Derivative[1][\[Beta]][r] + 10*r^2*htr[r]*\[Beta][r]^(5/2)*
      Derivative[1][\[Beta]][r] + 4*r*\[Beta][r]*Derivative[1][h33][r]*
      Derivative[1][\[Beta]][r] - 4*r*\[Beta][r]^2*Derivative[1][hpm][r]*
      Derivative[1][\[Beta]][r] + 4*r^3*h[r]*\[Beta][r]^(5/2)*
      Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] + 
     r^4*g[r]*\[Beta][r]^2*Derivative[1][hrr][r]*Derivative[1][\[Beta]][r] + 
     r^6*g[r]*\[Beta][r]^2*Derivative[1][hrr][r]*Derivative[1][\[Beta]][r] - 
     r^3*rp*g[r]*\[Beta][r]^2*Derivative[1][hrr][r]*Derivative[1][\[Beta]][
       r] - r^5*rp*g[r]*\[Beta][r]^2*Derivative[1][hrr][r]*
      Derivative[1][\[Beta]][r] + 2*r^3*\[Beta][r]^(5/2)*
      Derivative[1][htr][r]*Derivative[1][\[Beta]][r] - 
     4*r*h33[r]*Derivative[1][\[Beta]][r]^2 + r^3*htr[r]*\[Beta][r]^(3/2)*
      Derivative[1][\[Beta]][r]^2 + 2*hr3[r]*\[Beta][r]*
      ((-16*I)*\[ScriptCapitalJ]*\[Beta][r] - (4*I)*r*\[ScriptCapitalJ]*
        Derivative[1][\[Beta]][r] + 2*r^2*\[Beta][r]^(3/2)*
        (5*h[r] - 3*r*Derivative[1][h][r])*Derivative[1][\[Beta]][r] + 
       r^3*h[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r]^2 - 
       4*r*\[Beta][r]^(5/2)*(-6*h[r] + r*(2*Derivative[1][h][r] + 
           r*Derivative[2][h][r]))) - 8*r*\[Beta][r]^2*
      Derivative[2][h33][r] - 8*r*\[Beta][r]^3*Derivative[2][hpm][r] + 
     8*r*h33[r]*\[Beta][r]*Derivative[2][\[Beta]][r] + 
     r*hrr[r]*\[Beta][r]*(2*r^4*\[Beta][r]^4*Derivative[1][h][r]^2 + 
       (2*I)*r*\[Beta][r]^(5/2)*(3*\[Omega] + 6*\[ScriptCapitalJ]*h[r] + 
         2*r*\[ScriptCapitalJ]*Derivative[1][h][r]) + 
       I*r^2*(\[Omega] + 2*\[ScriptCapitalJ]*h[r])*\[Beta][r]^(3/2)*
        Derivative[1][\[Beta]][r] - 2*r^2*(1 + r^2)*(r - rp)*g[r]*
        Derivative[1][\[Beta]][r]^2 - 2*\[Beta][r]^2*
        (-8*r^2 - 4*\[ScriptCapitalJ] + (-6*r + 6*rp + 4*r^2*rp)*g[r] + 
         2*r^2*(1 + 3*r^2 - 2*r*rp)*Derivative[1][g][r] + 
         r^3*Derivative[2][g][r] + r^5*Derivative[2][g][r] - 
         r^2*rp*Derivative[2][g][r] - r^4*rp*Derivative[2][g][r]) + 
       \[Beta][r]*(8*\[ScriptCapitalJ]^2 + 3*r^2*(1 + r^2)*(r - rp)*
          Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
         r*g[r]*((11*r + 17*r^3 - 8*rp - 14*r^2*rp)*Derivative[1][\[Beta]][
             r] + 2*r*(1 + r^2)*(r - rp)*Derivative[2][\[Beta]][r])))))/
   (4*E^(I*t*\[Omega])*r*\[Beta][r]^3), 
  (wig[\[ScriptCapitalJ], -1 + \[ScriptCapitalJ], \[ScriptCapitalM]][
     \[Theta], \[Psi], \[Phi]]*(5*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*g[r]*
      hrr[r]*\[Beta][r]^2 + 7*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*
      \[Beta][r]^2 - 4*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*
      \[Beta][r]^2 - 6*Sqrt[2]*r^3*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*
      \[Beta][r]^2 - (2*I)*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*\[Omega]*
      hrr[r]*\[Beta][r]^(5/2) - (4*I)*Sqrt[2]*r^2*\[ScriptCapitalJ]^(3/2)*
      h[r]*hrr[r]*\[Beta][r]^(5/2) + 2*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*
      htr[r]*\[Beta][r]^(5/2) + 4*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hr3[r]*
      \[Beta][r]*((-2*I)*\[ScriptCapitalJ] - (2*I)*\[Beta][r] + 
       r*h[r]*\[Beta][r]^(3/2)) + Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*hrr[r]*
      \[Beta][r]^2*Derivative[1][g][r] + Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*
      hrr[r]*\[Beta][r]^2*Derivative[1][g][r] - 
     Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*hrr[r]*\[Beta][r]^2*
      Derivative[1][g][r] - Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*hrr[r]*
      \[Beta][r]^2*Derivative[1][g][r] - 8*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*
      \[Beta][r]*Derivative[1][h33][r] - (8*I)*\[ScriptCapitalJ]*\[Beta][r]*
      Derivative[1][hp3][r] + (8*I)*\[Beta][r]^2*Derivative[1][hp3][r] + 
     20*r*h[r]*\[Beta][r]^(5/2)*Derivative[1][hp3][r] + 
     4*r^2*\[Beta][r]^(5/2)*Derivative[1][h][r]*Derivative[1][hp3][r] - 
     4*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]^2*Derivative[1][hpm][r] - 
     4*Sqrt[-2 + 4*\[ScriptCapitalJ]]*\[Beta][r]^2*Derivative[1][hpp][r] - 
     4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]*\[Beta][r]^(5/2)*
      Derivative[1][hr3][r] + (2*I)*r^2*\[Omega]*\[Beta][r]^(5/2)*
      Derivative[1][hrp][r] + (4*I)*r^2*\[ScriptCapitalJ]*h[r]*
      \[Beta][r]^(5/2)*Derivative[1][hrp][r] + 10*r*\[Beta][r]^(5/2)*
      Derivative[1][htp][r] - 2*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*
      \[Beta][r]^(5/2)*Derivative[1][htr][r] + 
     4*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*h33[r]*Derivative[1][\[Beta]][r] - 
     (8*I)*hp3[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
     4*r^2*h[r]*\[Beta][r]^(3/2)*Derivative[1][hp3][r]*
      Derivative[1][\[Beta]][r] + 2*r^2*\[Beta][r]^(3/2)*
      Derivative[1][htp][r]*Derivative[1][\[Beta]][r] + 
     2*hrp[r]*\[Beta][r]*(4*\[ScriptCapitalJ]^2 + 
       2*\[Beta][r]*(2*(2*r^2 + \[ScriptCapitalJ]) + 
         (-3*r - 5*r^3 + 2*rp + 4*r^2*rp)*g[r] - r*(1 + r^2)*(r - rp)*
          Derivative[1][g][r]) + (2*I)*r^2*\[Beta][r]^(5/2)*
        Derivative[1][h][r] + I*r*\[Beta][r]^(3/2)*(5*\[Omega] + 
         10*\[ScriptCapitalJ]*h[r] + 2*r*\[ScriptCapitalJ]*
          Derivative[1][h][r]) + I*r^2*(\[Omega] + 2*\[ScriptCapitalJ]*h[r])*
        Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r]) + 
     4*r^2*h[r]*\[Beta][r]^(5/2)*Derivative[2][hp3][r] + 
     2*r^2*\[Beta][r]^(5/2)*Derivative[2][htp][r]))/
   (4*E^(I*t*\[Omega])*\[Beta][r]^2), 0, 
  (wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][\[Theta], 
     \[Psi], \[Phi]]*(\[Beta][r]*(-4*r^2*\[ScriptCapitalJ]*\[Omega]*hrr[r]*
        \[Beta][r]^(3/2) - 8*r^2*\[ScriptCapitalJ]^2*h[r]*hrr[r]*
        \[Beta][r]^(3/2) - (4*I)*r*\[ScriptCapitalJ]*htr[r]*
        \[Beta][r]^(3/2) - (2*I)*r^3*\[ScriptCapitalJ]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] - (2*I)*r^5*\[ScriptCapitalJ]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + (2*I)*r^2*rp*\[ScriptCapitalJ]*hrr[r]*
        \[Beta][r]*Derivative[1][g][r] + (2*I)*r^4*rp*\[ScriptCapitalJ]*
        hrr[r]*\[Beta][r]*Derivative[1][g][r] + 14*r^3*htr[r]*\[Beta][r]^3*
        Derivative[1][h][r] + r^5*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
        Derivative[1][h][r] + r^7*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
        Derivative[1][h][r] - r^4*rp*hrr[r]*\[Beta][r]^(5/2)*
        Derivative[1][g][r]*Derivative[1][h][r] - r^6*rp*hrr[r]*
        \[Beta][r]^(5/2)*Derivative[1][g][r]*Derivative[1][h][r] + 
       (4*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
        (2*\[ScriptCapitalJ] + 2*\[Beta][r] + I*r^2*\[Beta][r]^(3/2)*
          Derivative[1][h][r]) + 40*r*h[r]*\[Beta][r]^(3/2)*
        Derivative[1][h33][r] + 4*r^2*\[Beta][r]^(3/2)*Derivative[1][h][r]*
        Derivative[1][h33][r] - 8*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]*
        Derivative[1][hp3][r] + (16*I)*\[ScriptCapitalJ]*\[Beta][r]*
        Derivative[1][hpm][r] - 4*r^2*\[Beta][r]^(5/2)*Derivative[1][h][r]*
        Derivative[1][hpm][r] + (4*I)*r^2*\[Omega]*\[Beta][r]^(3/2)*
        Derivative[1][hr3][r] + (16*I)*r^2*\[ScriptCapitalJ]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hr3][r] + 4*r^4*h[r]*\[Beta][r]^3*
        Derivative[1][h][r]*Derivative[1][hr3][r] + 20*r*\[Beta][r]^(3/2)*
        Derivative[1][ht3][r] + (4*I)*r^2*\[ScriptCapitalJ]*\[Beta][r]^(3/2)*
        Derivative[1][htr][r] + 2*r^4*\[Beta][r]^3*Derivative[1][h][r]*
        Derivative[1][htr][r] + 8*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hp3[r]*
        Derivative[1][\[Beta]][r] - (8*I)*\[ScriptCapitalJ]*hpm[r]*
        Derivative[1][\[Beta]][r] - 40*r*h[r]*h33[r]*Sqrt[\[Beta][r]]*
        Derivative[1][\[Beta]][r] - 20*r*ht3[r]*Sqrt[\[Beta][r]]*
        Derivative[1][\[Beta]][r] - 4*r^2*h33[r]*Sqrt[\[Beta][r]]*
        Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
       5*r^4*htr[r]*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][\[Beta]][
         r] + 2*r^4*htr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
       r*g[r]*(r^3*(1 + r^2)*(r - rp)*\[Beta][r]^(5/2)*Derivative[1][h][r]*
          Derivative[1][hrr][r] + hrr[r]*((-2*I)*(5*r + 7*r^3 - 4*rp - 
             6*r^2*rp)*\[ScriptCapitalJ]*\[Beta][r] + (2*I)*r*(1 + r^2)*
            (r - rp)*\[ScriptCapitalJ]*Derivative[1][\[Beta]][r] + 
           4*r^3*(1 + r^2)*(r - rp)*\[Beta][r]^(3/2)*Derivative[1][h][r]*
            Derivative[1][\[Beta]][r] + r^2*\[Beta][r]^(5/2)*
            ((13*r + 15*r^3 - 12*rp - 14*r^2*rp)*Derivative[1][h][r] + 
             2*r*(1 + r^2)*(r - rp)*Derivative[2][h][r]))) + 
       8*r^2*h[r]*\[Beta][r]^(3/2)*Derivative[2][h33][r] + 
       4*r^2*\[Beta][r]^(3/2)*Derivative[2][ht3][r] - 
       8*r^2*h[r]*h33[r]*Sqrt[\[Beta][r]]*Derivative[2][\[Beta]][r] - 
       4*r^2*ht3[r]*Sqrt[\[Beta][r]]*Derivative[2][\[Beta]][r]) + 
     hr3[r]*((4*I)*r*(5*\[Omega] + 8*\[ScriptCapitalJ]*h[r])*
        \[Beta][r]^(5/2) - 8*\[Beta][r]^2*(-2*(2*r^2 + \[ScriptCapitalJ]) + 
         (3*r + 5*r^3 - 2*rp - 4*r^2*rp)*g[r] + r*(1 + r^2)*(r - rp)*
          Derivative[1][g][r]) + (4*I)*r^2*(\[Omega] + 2*\[ScriptCapitalJ]*
          h[r])*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + 
       4*r^2*(1 + r^2)*(r - rp)*g[r]*Derivative[1][\[Beta]][r]^2 + 
       2*\[Beta][r]^3*(8 + 5*r^4*h[r]*Derivative[1][h][r]*
          Derivative[1][\[Beta]][r]) + 4*r^3*h[r]*\[Beta][r]^4*
        (7*Derivative[1][h][r] + r*Derivative[2][h][r]) - 
       4*r*\[Beta][r]*(r*(1 + r^2)*(r - rp)*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] + g[r]*((4*r + 6*r^3 - 3*rp - 5*r^2*rp)*
            Derivative[1][\[Beta]][r] + r*(1 + r^2)*(r - rp)*
            Derivative[2][\[Beta]][r])))))/(8*E^(I*t*\[Omega])*
    \[Beta][r]^2)}, 
 {(wig[\[ScriptCapitalJ], -1 + \[ScriptCapitalJ], \[ScriptCapitalM]][
     \[Theta], \[Psi], \[Phi]]*((-4*I)*Sqrt[2]*\[ScriptCapitalJ]^(3/2)*
      ht3[r] + 4*\[ScriptCapitalJ]^2*htp[r] + (2*I)*Sqrt[2]*
      Sqrt[\[ScriptCapitalJ]]*\[Omega]*hpm[r]*\[Beta][r] + 
     (2*I)*Sqrt[-2 + 4*\[ScriptCapitalJ]]*\[Omega]*hpp[r]*\[Beta][r] - 
     (5*I)*r^2*\[Omega]*g[r]*hrp[r]*\[Beta][r] - (5*I)*r^4*\[Omega]*g[r]*
      hrp[r]*\[Beta][r] + (5*I)*r*rp*\[Omega]*g[r]*hrp[r]*\[Beta][r] + 
     (5*I)*r^3*rp*\[Omega]*g[r]*hrp[r]*\[Beta][r] - 
     (2*I)*r^2*\[ScriptCapitalJ]*g[r]*h[r]*hrp[r]*\[Beta][r] + 
     (2*I)*r^4*\[ScriptCapitalJ]*g[r]*h[r]*hrp[r]*\[Beta][r] + 
     (4*I)*r*rp*\[ScriptCapitalJ]*g[r]*h[r]*hrp[r]*\[Beta][r] + 
     I*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*\[Omega]*g[r]*hrr[r]*\[Beta][r] + 
     I*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*\[Omega]*g[r]*hrr[r]*\[Beta][r] - 
     I*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*\[Omega]*g[r]*hrr[r]*
      \[Beta][r] - I*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*\[Omega]*g[r]*
      hrr[r]*\[Beta][r] - (4*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*ht3[r]*
      \[Beta][r] + 8*r^2*htp[r]*\[Beta][r] + 4*\[ScriptCapitalJ]*htp[r]*
      \[Beta][r] - 6*r*g[r]*htp[r]*\[Beta][r] - 10*r^3*g[r]*htp[r]*
      \[Beta][r] + 4*rp*g[r]*htp[r]*\[Beta][r] + 8*r^2*rp*g[r]*htp[r]*
      \[Beta][r] + 4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*g[r]*htr[r]*
      \[Beta][r] + 6*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*g[r]*htr[r]*
      \[Beta][r] - 3*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*htr[r]*
      \[Beta][r] - 5*Sqrt[2]*r^3*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*htr[r]*
      \[Beta][r] + (4*I)*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*\[Omega]*h[r]*
      hr3[r]*\[Beta][r]^(3/2) - r^2*\[Omega]^2*hrp[r]*\[Beta][r]^(3/2) - 
     2*r^2*\[ScriptCapitalJ]*\[Omega]*h[r]*hrp[r]*\[Beta][r]^(3/2) + 
     6*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*h[r]*ht3[r]*\[Beta][r]^(3/2) + 
     (6*I)*r*\[ScriptCapitalJ]*h[r]*htp[r]*\[Beta][r]^(3/2) + 
     I*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*\[Omega]*htr[r]*\[Beta][r]^(3/2) + 
     3*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*htt[r]*\[Beta][r]^(3/2) - 
     (4*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*h[r]*hpm[r]*\[Beta][r]^2 - 
     (8*I)*r^2*g[r]*h[r]*hrp[r]*\[Beta][r]^2 - (12*I)*r^4*g[r]*h[r]*hrp[r]*
      \[Beta][r]^2 + (6*I)*r*rp*g[r]*h[r]*hrp[r]*\[Beta][r]^2 + 
     (10*I)*r^3*rp*g[r]*h[r]*hrp[r]*\[Beta][r]^2 + 
     I*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrr[r]*\[Beta][r]^2 + 
     I*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrr[r]*\[Beta][r]^2 - 
     I*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrr[r]*\[Beta][r]^2 - 
     I*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrr[r]*\[Beta][r]^2 + 
     (4*I)*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]^2*hr3[r]*
      \[Beta][r]^(5/2) - 2*r^2*\[Omega]*h[r]*hrp[r]*\[Beta][r]^(5/2) - 
     4*r^2*\[ScriptCapitalJ]*h[r]^2*hrp[r]*\[Beta][r]^(5/2) - 
     (6*I)*r*h[r]*htp[r]*\[Beta][r]^(5/2) + (2*I)*Sqrt[2]*r^2*
      Sqrt[\[ScriptCapitalJ]]*h[r]*htr[r]*\[Beta][r]^(5/2) - 
     (2*I)*Sqrt[2]*r^2*h[r]*htr[r]*(\[ScriptCapitalJ]*\[Beta][r])^(3/2) + 
     (4*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*h33[r]*
      (\[Omega] + h[r]*\[Beta][r]) + (2*I)*r^3*\[ScriptCapitalJ]*h[r]*hrp[r]*
      \[Beta][r]*Derivative[1][g][r] + (2*I)*r^5*\[ScriptCapitalJ]*h[r]*
      hrp[r]*\[Beta][r]*Derivative[1][g][r] - (2*I)*r^2*rp*\[ScriptCapitalJ]*
      h[r]*hrp[r]*\[Beta][r]*Derivative[1][g][r] - 
     (2*I)*r^4*rp*\[ScriptCapitalJ]*h[r]*hrp[r]*\[Beta][r]*
      Derivative[1][g][r] - 2*r^2*htp[r]*\[Beta][r]*Derivative[1][g][r] - 
     2*r^4*htp[r]*\[Beta][r]*Derivative[1][g][r] + 2*r*rp*htp[r]*\[Beta][r]*
      Derivative[1][g][r] + 2*r^3*rp*htp[r]*\[Beta][r]*Derivative[1][g][r] + 
     Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*htr[r]*\[Beta][r]*
      Derivative[1][g][r] + Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*htr[r]*
      \[Beta][r]*Derivative[1][g][r] - Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*
      htr[r]*\[Beta][r]*Derivative[1][g][r] - Sqrt[2]*r^4*rp*
      Sqrt[\[ScriptCapitalJ]]*htr[r]*\[Beta][r]*Derivative[1][g][r] - 
     (2*I)*r^3*h[r]*hrp[r]*\[Beta][r]^2*Derivative[1][g][r] - 
     (2*I)*r^5*h[r]*hrp[r]*\[Beta][r]^2*Derivative[1][g][r] + 
     (2*I)*r^2*rp*h[r]*hrp[r]*\[Beta][r]^2*Derivative[1][g][r] + 
     (2*I)*r^4*rp*h[r]*hrp[r]*\[Beta][r]^2*Derivative[1][g][r] - 
     (2*I)*r^3*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r]*Derivative[1][h][r] - 
     (2*I)*r^5*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r]*Derivative[1][h][r] + 
     (2*I)*r^2*rp*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r]*
      Derivative[1][h][r] + (2*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*hrp[r]*
      \[Beta][r]*Derivative[1][h][r] + 2*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*
      ht3[r]*\[Beta][r]^(3/2)*Derivative[1][h][r] - 
     (2*I)*r^3*g[r]*hrp[r]*\[Beta][r]^2*Derivative[1][h][r] - 
     (2*I)*r^5*g[r]*hrp[r]*\[Beta][r]^2*Derivative[1][h][r] + 
     (2*I)*r^2*rp*g[r]*hrp[r]*\[Beta][r]^2*Derivative[1][h][r] + 
     (2*I)*r^4*rp*g[r]*hrp[r]*\[Beta][r]^2*Derivative[1][h][r] - 
     (2*I)*r^2*htp[r]*\[Beta][r]^(5/2)*Derivative[1][h][r] - 
     I*r^4*\[Omega]*h[r]*hrp[r]*\[Beta][r]^3*Derivative[1][h][r] - 
     (2*I)*r^4*\[ScriptCapitalJ]*h[r]^2*hrp[r]*\[Beta][r]^3*
      Derivative[1][h][r] - 2*r^2*g[r]*h[r]*\[Beta][r]*
      Derivative[1][hp3][r] + 2*r^4*g[r]*h[r]*\[Beta][r]*
      Derivative[1][hp3][r] + 4*r*rp*g[r]*h[r]*\[Beta][r]*
      Derivative[1][hp3][r] - (2*I)*r^2*\[Omega]*h[r]*\[Beta][r]^(3/2)*
      Derivative[1][hp3][r] - (4*I)*r^2*h[r]^2*\[Beta][r]^(5/2)*
      Derivative[1][hp3][r] + 2*r^3*h[r]*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] + 2*r^5*h[r]*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] - 2*r^2*rp*h[r]*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] - 2*r^4*rp*h[r]*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] - 2*r^3*g[r]*\[Beta][r]*Derivative[1][h][r]*
      Derivative[1][hp3][r] - 2*r^5*g[r]*\[Beta][r]*Derivative[1][h][r]*
      Derivative[1][hp3][r] + 2*r^2*rp*g[r]*\[Beta][r]*Derivative[1][h][r]*
      Derivative[1][hp3][r] + 2*r^4*rp*g[r]*\[Beta][r]*Derivative[1][h][r]*
      Derivative[1][hp3][r] - 2*r^4*h[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
      Derivative[1][hp3][r] - I*r^3*\[Omega]*g[r]*\[Beta][r]*
      Derivative[1][hrp][r] - I*r^5*\[Omega]*g[r]*\[Beta][r]*
      Derivative[1][hrp][r] + I*r^2*rp*\[Omega]*g[r]*\[Beta][r]*
      Derivative[1][hrp][r] + I*r^4*rp*\[Omega]*g[r]*\[Beta][r]*
      Derivative[1][hrp][r] - (2*I)*r^3*g[r]*h[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] - (2*I)*r^5*g[r]*h[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] + (2*I)*r^2*rp*g[r]*h[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] + (2*I)*r^4*rp*g[r]*h[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] + 2*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]*
      \[Beta][r]^(3/2)*Derivative[1][ht3][r] - 5*r^2*g[r]*\[Beta][r]*
      Derivative[1][htp][r] - 5*r^4*g[r]*\[Beta][r]*Derivative[1][htp][r] + 
     5*r*rp*g[r]*\[Beta][r]*Derivative[1][htp][r] + 
     5*r^3*rp*g[r]*\[Beta][r]*Derivative[1][htp][r] + 
     I*r^2*\[Omega]*\[Beta][r]^(3/2)*Derivative[1][htp][r] + 
     (4*I)*r^2*\[ScriptCapitalJ]*h[r]*\[Beta][r]^(3/2)*
      Derivative[1][htp][r] - (2*I)*r^2*h[r]*\[Beta][r]^(5/2)*
      Derivative[1][htp][r] - r^4*h[r]*\[Beta][r]^3*Derivative[1][h][r]*
      Derivative[1][htp][r] + Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*g[r]*
      \[Beta][r]*Derivative[1][htr][r] + Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*
      g[r]*\[Beta][r]*Derivative[1][htr][r] - Sqrt[2]*r^2*rp*
      Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*Derivative[1][htr][r] - 
     Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*
      Derivative[1][htr][r] + Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*
      \[Beta][r]^(3/2)*Derivative[1][htt][r] - I*r^3*\[Omega]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] - I*r^5*\[Omega]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] + I*r^2*rp*\[Omega]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] + I*r^4*rp*\[Omega]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] - (4*I)*r^3*\[ScriptCapitalJ]*g[r]*h[r]*
      hrp[r]*Derivative[1][\[Beta]][r] - (4*I)*r^5*\[ScriptCapitalJ]*g[r]*
      h[r]*hrp[r]*Derivative[1][\[Beta]][r] + (4*I)*r^2*rp*\[ScriptCapitalJ]*
      g[r]*h[r]*hrp[r]*Derivative[1][\[Beta]][r] + 
     (4*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*h[r]*hrp[r]*
      Derivative[1][\[Beta]][r] - I*r^2*\[ScriptCapitalJ]*h[r]*htp[r]*
      Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] - (2*I)*r^3*g[r]*h[r]*hrp[r]*
      \[Beta][r]*Derivative[1][\[Beta]][r] - (2*I)*r^5*g[r]*h[r]*hrp[r]*
      \[Beta][r]*Derivative[1][\[Beta]][r] + (2*I)*r^2*rp*g[r]*h[r]*hrp[r]*
      \[Beta][r]*Derivative[1][\[Beta]][r] + (2*I)*r^4*rp*g[r]*h[r]*hrp[r]*
      \[Beta][r]*Derivative[1][\[Beta]][r] - (3*I)*r^2*h[r]*htp[r]*
      \[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + Sqrt[2]*r^2*h[r]*ht3[r]*
      Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][r] + 
     (r^2*htt[r]*Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][
        r])/Sqrt[2] - 4*r^3*g[r]*h[r]*Derivative[1][hp3][r]*
      Derivative[1][\[Beta]][r] - 4*r^5*g[r]*h[r]*Derivative[1][hp3][r]*
      Derivative[1][\[Beta]][r] + 4*r^2*rp*g[r]*h[r]*Derivative[1][hp3][r]*
      Derivative[1][\[Beta]][r] + 4*r^4*rp*g[r]*h[r]*Derivative[1][hp3][r]*
      Derivative[1][\[Beta]][r] - r^3*g[r]*Derivative[1][htp][r]*
      Derivative[1][\[Beta]][r] - r^5*g[r]*Derivative[1][htp][r]*
      Derivative[1][\[Beta]][r] + r^2*rp*g[r]*Derivative[1][htp][r]*
      Derivative[1][\[Beta]][r] + r^4*rp*g[r]*Derivative[1][htp][r]*
      Derivative[1][\[Beta]][r] - hp3[r]*(4*\[ScriptCapitalJ]*\[Omega] - 
       4*(\[Omega] - 2*\[ScriptCapitalJ]*h[r])*\[Beta][r] + 
       8*h[r]*\[Beta][r]^2 + (4*I)*r*h[r]*\[Beta][r]^(5/2)*
        (3*h[r] + 2*r*Derivative[1][h][r]) - I*r^2*\[Omega]*h[r]*
        Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       (6*I)*r*h[r]*\[Beta][r]^(3/2)*(\[Omega] + 
         r*h[r]*Derivative[1][\[Beta]][r])) - r^3*g[r]*\[Beta][r]*
      Derivative[2][htp][r] - r^5*g[r]*\[Beta][r]*Derivative[2][htp][r] + 
     r^2*rp*g[r]*\[Beta][r]*Derivative[2][htp][r] + 
     r^4*rp*g[r]*\[Beta][r]*Derivative[2][htp][r]))/
   (2*E^(I*t*\[Omega])*\[Beta][r]), 
  (wig[\[ScriptCapitalJ], -1 + \[ScriptCapitalJ], \[ScriptCapitalM]][
     \[Theta], \[Psi], \[Phi]]*(5*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*g[r]*
      hrr[r]*\[Beta][r]^2 + 7*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*
      \[Beta][r]^2 - 4*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*
      \[Beta][r]^2 - 6*Sqrt[2]*r^3*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*
      \[Beta][r]^2 - (2*I)*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*\[Omega]*
      hrr[r]*\[Beta][r]^(5/2) - (4*I)*Sqrt[2]*r^2*\[ScriptCapitalJ]^(3/2)*
      h[r]*hrr[r]*\[Beta][r]^(5/2) + 2*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*
      htr[r]*\[Beta][r]^(5/2) + 4*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hr3[r]*
      \[Beta][r]*((-2*I)*\[ScriptCapitalJ] - (2*I)*\[Beta][r] + 
       r*h[r]*\[Beta][r]^(3/2)) + Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*hrr[r]*
      \[Beta][r]^2*Derivative[1][g][r] + Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*
      hrr[r]*\[Beta][r]^2*Derivative[1][g][r] - 
     Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*hrr[r]*\[Beta][r]^2*
      Derivative[1][g][r] - Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*hrr[r]*
      \[Beta][r]^2*Derivative[1][g][r] - 8*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*
      \[Beta][r]*Derivative[1][h33][r] - (8*I)*\[ScriptCapitalJ]*\[Beta][r]*
      Derivative[1][hp3][r] + (8*I)*\[Beta][r]^2*Derivative[1][hp3][r] + 
     20*r*h[r]*\[Beta][r]^(5/2)*Derivative[1][hp3][r] + 
     4*r^2*\[Beta][r]^(5/2)*Derivative[1][h][r]*Derivative[1][hp3][r] - 
     4*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]^2*Derivative[1][hpm][r] - 
     4*Sqrt[-2 + 4*\[ScriptCapitalJ]]*\[Beta][r]^2*Derivative[1][hpp][r] - 
     4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]*\[Beta][r]^(5/2)*
      Derivative[1][hr3][r] + (2*I)*r^2*\[Omega]*\[Beta][r]^(5/2)*
      Derivative[1][hrp][r] + (4*I)*r^2*\[ScriptCapitalJ]*h[r]*
      \[Beta][r]^(5/2)*Derivative[1][hrp][r] + 10*r*\[Beta][r]^(5/2)*
      Derivative[1][htp][r] - 2*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*
      \[Beta][r]^(5/2)*Derivative[1][htr][r] + 
     4*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*h33[r]*Derivative[1][\[Beta]][r] - 
     (8*I)*hp3[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
     4*r^2*h[r]*\[Beta][r]^(3/2)*Derivative[1][hp3][r]*
      Derivative[1][\[Beta]][r] + 2*r^2*\[Beta][r]^(3/2)*
      Derivative[1][htp][r]*Derivative[1][\[Beta]][r] + 
     2*hrp[r]*\[Beta][r]*(4*\[ScriptCapitalJ]^2 + 
       2*\[Beta][r]*(2*(2*r^2 + \[ScriptCapitalJ]) + 
         (-3*r - 5*r^3 + 2*rp + 4*r^2*rp)*g[r] - r*(1 + r^2)*(r - rp)*
          Derivative[1][g][r]) + (2*I)*r^2*\[Beta][r]^(5/2)*
        Derivative[1][h][r] + I*r*\[Beta][r]^(3/2)*(5*\[Omega] + 
         10*\[ScriptCapitalJ]*h[r] + 2*r*\[ScriptCapitalJ]*
          Derivative[1][h][r]) + I*r^2*(\[Omega] + 2*\[ScriptCapitalJ]*h[r])*
        Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r]) + 
     4*r^2*h[r]*\[Beta][r]^(5/2)*Derivative[2][hp3][r] + 
     2*r^2*\[Beta][r]^(5/2)*Derivative[2][htp][r]))/
   (4*E^(I*t*\[Omega])*\[Beta][r]^2), 
  (wig[\[ScriptCapitalJ], -2 + \[ScriptCapitalJ], \[ScriptCapitalM]][
     \[Theta], \[Psi], \[Phi]]*(-8*Sqrt[\[ScriptCapitalJ]]*
      Sqrt[-1 + 2*\[ScriptCapitalJ]]*h33[r] + 4*\[ScriptCapitalJ]^2*hpp[r] + 
     8*hpp[r]*\[Beta][r] + 8*r^2*hpp[r]*\[Beta][r] - 
     4*\[ScriptCapitalJ]*hpp[r]*\[Beta][r] - 6*r*g[r]*hpp[r]*\[Beta][r] - 
     10*r^3*g[r]*hpp[r]*\[Beta][r] + 4*rp*g[r]*hpp[r]*\[Beta][r] + 
     8*r^2*rp*g[r]*hpp[r]*\[Beta][r] + 8*r^2*Sqrt[-2 + 4*\[ScriptCapitalJ]]*
      g[r]*hrp[r]*\[Beta][r] + 12*r^4*Sqrt[-2 + 4*\[ScriptCapitalJ]]*g[r]*
      hrp[r]*\[Beta][r] - 6*r*rp*Sqrt[-2 + 4*\[ScriptCapitalJ]]*g[r]*hrp[r]*
      \[Beta][r] - 10*r^3*rp*Sqrt[-2 + 4*\[ScriptCapitalJ]]*g[r]*hrp[r]*
      \[Beta][r] - 2*r^3*Sqrt[\[ScriptCapitalJ]]*
      Sqrt[-1 + 2*\[ScriptCapitalJ]]*g[r]*hrr[r]*\[Beta][r] - 
     2*r^5*Sqrt[\[ScriptCapitalJ]]*Sqrt[-1 + 2*\[ScriptCapitalJ]]*g[r]*hrr[r]*
      \[Beta][r] + 2*r^2*rp*Sqrt[\[ScriptCapitalJ]]*
      Sqrt[-1 + 2*\[ScriptCapitalJ]]*g[r]*hrr[r]*\[Beta][r] + 
     2*r^4*rp*Sqrt[\[ScriptCapitalJ]]*Sqrt[-1 + 2*\[ScriptCapitalJ]]*g[r]*
      hrr[r]*\[Beta][r] + (3*I)*r*\[Omega]*hpp[r]*\[Beta][r]^(3/2) + 
     (6*I)*r*\[ScriptCapitalJ]*h[r]*hpp[r]*\[Beta][r]^(3/2) - 
     8*r^2*Sqrt[\[ScriptCapitalJ]]*Sqrt[-1 + 2*\[ScriptCapitalJ]]*h[r]*hr3[r]*
      \[Beta][r]^(3/2) - (2*I)*r^2*Sqrt[-2 + 4*\[ScriptCapitalJ]]*\[Omega]*
      hrp[r]*\[Beta][r]^(3/2) - (4*I)*r^2*\[ScriptCapitalJ]*
      Sqrt[-2 + 4*\[ScriptCapitalJ]]*h[r]*hrp[r]*\[Beta][r]^(3/2) + 
     6*r*Sqrt[-2 + 4*\[ScriptCapitalJ]]*htp[r]*\[Beta][r]^(3/2) - 
     4*r^2*Sqrt[\[ScriptCapitalJ]]*Sqrt[-1 + 2*\[ScriptCapitalJ]]*htr[r]*
      \[Beta][r]^(3/2) - 4*hpp[r]*\[Beta][r]^2 - 2*r^2*hpp[r]*\[Beta][r]*
      Derivative[1][g][r] - 2*r^4*hpp[r]*\[Beta][r]*Derivative[1][g][r] + 
     2*r*rp*hpp[r]*\[Beta][r]*Derivative[1][g][r] + 
     2*r^3*rp*hpp[r]*\[Beta][r]*Derivative[1][g][r] + 
     2*r^3*Sqrt[-2 + 4*\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
      Derivative[1][g][r] + 2*r^5*Sqrt[-2 + 4*\[ScriptCapitalJ]]*hrp[r]*
      \[Beta][r]*Derivative[1][g][r] - 
     2*r^2*rp*Sqrt[-2 + 4*\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
      Derivative[1][g][r] - 2*r^4*rp*Sqrt[-2 + 4*\[ScriptCapitalJ]]*hrp[r]*
      \[Beta][r]*Derivative[1][g][r] + (2*I)*r^2*\[ScriptCapitalJ]*hpp[r]*
      \[Beta][r]^(3/2)*Derivative[1][h][r] + 
     4*r^2*Sqrt[-2 + 4*\[ScriptCapitalJ]]*h[r]*\[Beta][r]^(3/2)*
      Derivative[1][hp3][r] - 4*r^2*g[r]*\[Beta][r]*Derivative[1][hpp][r] - 
     6*r^4*g[r]*\[Beta][r]*Derivative[1][hpp][r] + 3*r*rp*g[r]*\[Beta][r]*
      Derivative[1][hpp][r] + 5*r^3*rp*g[r]*\[Beta][r]*
      Derivative[1][hpp][r] + (2*I)*r^2*\[Omega]*\[Beta][r]^(3/2)*
      Derivative[1][hpp][r] + (4*I)*r^2*\[ScriptCapitalJ]*h[r]*
      \[Beta][r]^(3/2)*Derivative[1][hpp][r] - r^3*\[Beta][r]*
      Derivative[1][g][r]*Derivative[1][hpp][r] - 
     r^5*\[Beta][r]*Derivative[1][g][r]*Derivative[1][hpp][r] + 
     r^2*rp*\[Beta][r]*Derivative[1][g][r]*Derivative[1][hpp][r] + 
     r^4*rp*\[Beta][r]*Derivative[1][g][r]*Derivative[1][hpp][r] + 
     2*r^3*Sqrt[-2 + 4*\[ScriptCapitalJ]]*g[r]*\[Beta][r]*
      Derivative[1][hrp][r] + 2*r^5*Sqrt[-2 + 4*\[ScriptCapitalJ]]*g[r]*
      \[Beta][r]*Derivative[1][hrp][r] - 
     2*r^2*rp*Sqrt[-2 + 4*\[ScriptCapitalJ]]*g[r]*\[Beta][r]*
      Derivative[1][hrp][r] - 2*r^4*rp*Sqrt[-2 + 4*\[ScriptCapitalJ]]*g[r]*
      \[Beta][r]*Derivative[1][hrp][r] + 2*r^2*Sqrt[-2 + 4*\[ScriptCapitalJ]]*
      \[Beta][r]^(3/2)*Derivative[1][htp][r] + (I/2)*r^2*\[Omega]*hpp[r]*
      Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + I*r^2*\[ScriptCapitalJ]*
      h[r]*hpp[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
     r^2*htp[r]*Sqrt[(-2 + 4*\[ScriptCapitalJ])*\[Beta][r]]*
      Derivative[1][\[Beta]][r] + 4*Sqrt[-2 + 4*\[ScriptCapitalJ]]*hp3[r]*
      ((-2*I)*\[ScriptCapitalJ] + r^2*\[Beta][r]^(3/2)*Derivative[1][h][r] + 
       (r*h[r]*Sqrt[\[Beta][r]]*(6*\[Beta][r] + r*Derivative[1][\[Beta]][r]))/
        2) - r^3*g[r]*\[Beta][r]*Derivative[2][hpp][r] - 
     r^5*g[r]*\[Beta][r]*Derivative[2][hpp][r] + r^2*rp*g[r]*\[Beta][r]*
      Derivative[2][hpp][r] + r^4*rp*g[r]*\[Beta][r]*Derivative[2][hpp][r]))/
   (2*E^(I*t*\[Omega])*\[Beta][r]), 
  (wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][\[Theta], 
     \[Psi], \[Phi]]*(4*h33[r]*(2*\[ScriptCapitalJ]*\[Beta][r] + 
       I*r*(\[Omega] - 2*\[ScriptCapitalJ]*h[r])*\[Beta][r]^(3/2) + 
       4*r^2*h[r]*\[Beta][r]^3*(2*h[r] + r*Derivative[1][h][r]) + 
       r*(1 + r^2)*(r - rp)*g[r]*Derivative[1][\[Beta]][r] + 
       2*\[Beta][r]^2*(-2 + r^3*h[r]^2*Derivative[1][\[Beta]][r])) + 
     \[Beta][r]*((-8*I)*r^2*\[ScriptCapitalJ]*g[r]*hr3[r] - 
       (8*I)*r^4*\[ScriptCapitalJ]*g[r]*hr3[r] + (8*I)*r*rp*\[ScriptCapitalJ]*
        g[r]*hr3[r] + (8*I)*r^3*rp*\[ScriptCapitalJ]*g[r]*hr3[r] - 
       (8*I)*r*\[ScriptCapitalJ]*ht3[r]*Sqrt[\[Beta][r]] + 
       8*Sqrt[\[ScriptCapitalJ]]*Sqrt[-1 + 2*\[ScriptCapitalJ]]*hpp[r]*
        \[Beta][r] - 12*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*
        \[Beta][r] - 16*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*
        \[Beta][r] + 10*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*
        \[Beta][r] + 14*Sqrt[2]*r^3*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*
        \[Beta][r] + 2*r^3*\[ScriptCapitalJ]*g[r]*hrr[r]*\[Beta][r] + 
       2*r^5*\[ScriptCapitalJ]*g[r]*hrr[r]*\[Beta][r] - 
       2*r^2*rp*\[ScriptCapitalJ]*g[r]*hrr[r]*\[Beta][r] - 
       2*r^4*rp*\[ScriptCapitalJ]*g[r]*hrr[r]*\[Beta][r] + 
       9*r^4*g[r]^2*hrr[r]*\[Beta][r] + 24*r^6*g[r]^2*hrr[r]*\[Beta][r] + 
       15*r^8*g[r]^2*hrr[r]*\[Beta][r] - 15*r^3*rp*g[r]^2*hrr[r]*\[Beta][r] - 
       42*r^5*rp*g[r]^2*hrr[r]*\[Beta][r] - 27*r^7*rp*g[r]^2*hrr[r]*
        \[Beta][r] + 6*r^2*rp^2*g[r]^2*hrr[r]*\[Beta][r] + 
       18*r^4*rp^2*g[r]^2*hrr[r]*\[Beta][r] + 12*r^6*rp^2*g[r]^2*hrr[r]*
        \[Beta][r] + 8*r^2*\[ScriptCapitalJ]*h[r]*hr3[r]*\[Beta][r]^(3/2) + 
       32*r^3*g[r]*h[r]*hr3[r]*\[Beta][r]^(3/2) + 48*r^5*g[r]*h[r]*hr3[r]*
        \[Beta][r]^(3/2) - 24*r^2*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(3/2) - 
       40*r^4*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(3/2) + (2*I)*Sqrt[2]*r^2*
        Sqrt[\[ScriptCapitalJ]]*\[Omega]*hrp[r]*\[Beta][r]^(3/2) - 
       I*r^4*\[Omega]*g[r]*hrr[r]*\[Beta][r]^(3/2) - I*r^6*\[Omega]*g[r]*
        hrr[r]*\[Beta][r]^(3/2) + I*r^3*rp*\[Omega]*g[r]*hrr[r]*
        \[Beta][r]^(3/2) + I*r^5*rp*\[Omega]*g[r]*hrr[r]*\[Beta][r]^(3/2) - 
       (2*I)*r^4*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*\[Beta][r]^(3/2) - 
       (2*I)*r^6*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*\[Beta][r]^(3/2) + 
       (2*I)*r^3*rp*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*\[Beta][r]^(3/2) + 
       (2*I)*r^5*rp*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*\[Beta][r]^(3/2) - 
       10*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*htp[r]*\[Beta][r]^(3/2) + 
       4*r^2*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^(3/2) + 
       16*r^3*g[r]*htr[r]*\[Beta][r]^(3/2) + 24*r^5*g[r]*htr[r]*
        \[Beta][r]^(3/2) - 12*r^2*rp*g[r]*htr[r]*\[Beta][r]^(3/2) - 
       20*r^4*rp*g[r]*htr[r]*\[Beta][r]^(3/2) + 32*r^2*h[r]*ht3[r]*
        \[Beta][r]^2 + 8*r^2*htt[r]*\[Beta][r]^2 + (4*I)*Sqrt[2]*r^2*h[r]*
        hrp[r]*(\[ScriptCapitalJ]*\[Beta][r])^(3/2) - 
       2*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
        Derivative[1][g][r] - 2*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*hrp[r]*
        \[Beta][r]*Derivative[1][g][r] + 2*Sqrt[2]*r^2*rp*
        Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*Derivative[1][g][r] + 
       2*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
        Derivative[1][g][r] + 3*r^5*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + 6*r^7*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + 3*r^9*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] - 6*r^4*rp*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] - 12*r^6*rp*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] - 6*r^8*rp*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + 3*r^3*rp^2*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + 6*r^5*rp^2*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + 3*r^7*rp^2*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + 8*r^4*h[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] + 8*r^6*h[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] - 8*r^3*rp*h[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] - 8*r^5*rp*h[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] + 4*r^4*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] + 4*r^6*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] - 4*r^3*rp*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] - 4*r^5*rp*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] + 4*r^4*g[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][h][r] + 4*r^6*g[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][h][r] - 4*r^3*rp*g[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][h][r] - 4*r^5*rp*g[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][h][r] + 8*r^3*ht3[r]*\[Beta][r]^2*Derivative[1][h][r] - 
       4*r^2*g[r]*Derivative[1][h33][r] - 4*r^4*g[r]*Derivative[1][h33][r] + 
       4*r*rp*g[r]*Derivative[1][h33][r] + 4*r^3*rp*g[r]*
        Derivative[1][h33][r] + 8*r^3*h[r]^2*\[Beta][r]^2*
        Derivative[1][h33][r] - 4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hp3][r] - 12*r^2*g[r]*\[Beta][r]*
        Derivative[1][hpm][r] - 16*r^4*g[r]*\[Beta][r]*
        Derivative[1][hpm][r] + 10*r*rp*g[r]*\[Beta][r]*
        Derivative[1][hpm][r] + 14*r^3*rp*g[r]*\[Beta][r]*
        Derivative[1][hpm][r] + (4*I)*r^2*\[Omega]*\[Beta][r]^(3/2)*
        Derivative[1][hpm][r] + (8*I)*r^2*\[ScriptCapitalJ]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hpm][r] - 2*r^3*\[Beta][r]*
        Derivative[1][g][r]*Derivative[1][hpm][r] - 2*r^5*\[Beta][r]*
        Derivative[1][g][r]*Derivative[1][hpm][r] + 2*r^2*rp*\[Beta][r]*
        Derivative[1][g][r]*Derivative[1][hpm][r] + 2*r^4*rp*\[Beta][r]*
        Derivative[1][g][r]*Derivative[1][hpm][r] + 4*r^4*g[r]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hr3][r] + 4*r^6*g[r]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hr3][r] - 4*r^3*rp*g[r]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hr3][r] - 4*r^5*rp*g[r]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hr3][r] - 2*Sqrt[2]*r^3*
        Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*Derivative[1][hrp][r] - 
       2*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*
        Derivative[1][hrp][r] + 2*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*
        \[Beta][r]*Derivative[1][hrp][r] + 2*Sqrt[2]*r^4*rp*
        Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*Derivative[1][hrp][r] + 
       r^5*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] + 2*r^7*g[r]^2*\[Beta][r]*
        Derivative[1][hrr][r] + r^9*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] - 
       2*r^4*rp*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] - 
       4*r^6*rp*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] - 
       2*r^8*rp*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] + 
       r^3*rp^2*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] + 
       2*r^5*rp^2*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] + 
       r^7*rp^2*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] + 
       8*r^3*h[r]*\[Beta][r]^2*Derivative[1][ht3][r] - 
       2*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]^(3/2)*
        Derivative[1][htp][r] + 2*r^4*g[r]*\[Beta][r]^(3/2)*
        Derivative[1][htr][r] + 2*r^6*g[r]*\[Beta][r]^(3/2)*
        Derivative[1][htr][r] - 2*r^3*rp*g[r]*\[Beta][r]^(3/2)*
        Derivative[1][htr][r] - 2*r^5*rp*g[r]*\[Beta][r]^(3/2)*
        Derivative[1][htr][r] + 2*r^3*\[Beta][r]^2*Derivative[1][htt][r] + 
       2*r^4*g[r]*h[r]*hr3[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       2*r^6*g[r]*h[r]*hr3[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] - 
       2*r^3*rp*g[r]*h[r]*hr3[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] - 
       2*r^5*rp*g[r]*h[r]*hr3[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       r^4*g[r]*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       r^6*g[r]*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] - 
       r^3*rp*g[r]*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] - 
       r^5*rp*g[r]*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       8*r^3*h[r]*ht3[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
       2*r^3*htt[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
       Sqrt[2]*r^2*htp[r]*Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*
        Derivative[1][\[Beta]][r] + hpm[r]*(8*\[ScriptCapitalJ]^2 + 
         8*\[Beta][r]^2 - 4*\[Beta][r]*(-2*(2*r^2 + \[ScriptCapitalJ]) + 
           (3*r + 5*r^3 - 2*rp - 4*r^2*rp)*g[r] + r*(1 + r^2)*(r - rp)*
            Derivative[1][g][r]) + (2*I)*r*\[Beta][r]^(3/2)*
          (5*\[Omega] + 10*\[ScriptCapitalJ]*h[r] + 2*r*\[ScriptCapitalJ]*
            Derivative[1][h][r]) + I*r^2*(\[Omega] + 2*\[ScriptCapitalJ]*
            h[r])*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r]) + 
       2*Sqrt[2]*hp3[r]*((4*I)*\[ScriptCapitalJ]^(3/2) - 
         (8*I)*Sqrt[\[ScriptCapitalJ]]*\[Beta][r] - 
         2*r*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]^(3/2)*
          (5*h[r] + r*Derivative[1][h][r]) - r^2*h[r]*
          Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][r]) - 
       2*r^3*g[r]*\[Beta][r]*Derivative[2][hpm][r] - 2*r^5*g[r]*\[Beta][r]*
        Derivative[2][hpm][r] + 2*r^2*rp*g[r]*\[Beta][r]*
        Derivative[2][hpm][r] + 2*r^4*rp*g[r]*\[Beta][r]*
        Derivative[2][hpm][r])))/(4*E^(I*t*\[Omega])*\[Beta][r]^2), 
  (wig[\[ScriptCapitalJ], -1 + \[ScriptCapitalJ], \[ScriptCapitalM]][
     \[Theta], \[Psi], \[Phi]]*((4*I)*Sqrt[2]*\[ScriptCapitalJ]^(3/2)*hpm[r]*
      \[Beta][r] + (4*I)*\[ScriptCapitalJ]*Sqrt[-2 + 4*\[ScriptCapitalJ]]*
      hpp[r]*\[Beta][r] + 8*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*g[r]*hr3[r]*
      \[Beta][r] + 12*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*g[r]*hr3[r]*
      \[Beta][r] - 6*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hr3[r]*
      \[Beta][r] - 10*Sqrt[2]*r^3*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hr3[r]*
      \[Beta][r] - (8*I)*r^2*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r] - 
     (12*I)*r^4*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r] + 
     (6*I)*r*rp*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r] + 
     (10*I)*r^3*rp*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r] + 
     (2*I)*Sqrt[2]*r^3*\[ScriptCapitalJ]^(3/2)*g[r]*hrr[r]*\[Beta][r] + 
     (2*I)*Sqrt[2]*r^5*\[ScriptCapitalJ]^(3/2)*g[r]*hrr[r]*\[Beta][r] - 
     (2*I)*Sqrt[2]*r^2*rp*\[ScriptCapitalJ]^(3/2)*g[r]*hrr[r]*\[Beta][r] - 
     (2*I)*Sqrt[2]*r^4*rp*\[ScriptCapitalJ]^(3/2)*g[r]*hrr[r]*\[Beta][r] - 
     (2*I)*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*\[Omega]*hr3[r]*
      \[Beta][r]^(3/2) - 2*r^2*\[ScriptCapitalJ]*\[Omega]*hrp[r]*
      \[Beta][r]^(3/2) - 4*r^2*\[ScriptCapitalJ]^2*h[r]*hrp[r]*
      \[Beta][r]^(3/2) + 6*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*ht3[r]*
      \[Beta][r]^(3/2) - (6*I)*r*\[ScriptCapitalJ]*htp[r]*\[Beta][r]^(3/2) + 
     (4*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hpm[r]*\[Beta][r]^2 + 
     (8*I)*r^2*g[r]*hrp[r]*\[Beta][r]^2 + (12*I)*r^4*g[r]*hrp[r]*
      \[Beta][r]^2 - (6*I)*r*rp*g[r]*hrp[r]*\[Beta][r]^2 - 
     (10*I)*r^3*rp*g[r]*hrp[r]*\[Beta][r]^2 - I*Sqrt[2]*r^3*
      Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*\[Beta][r]^2 - 
     I*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*\[Beta][r]^2 + 
     I*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*\[Beta][r]^2 + 
     I*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*\[Beta][r]^2 - 
     (4*I)*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]*hr3[r]*\[Beta][r]^(5/2) + 
     2*r^2*\[Omega]*hrp[r]*\[Beta][r]^(5/2) + 4*r^2*\[ScriptCapitalJ]*h[r]*
      hrp[r]*\[Beta][r]^(5/2) + (6*I)*r*htp[r]*\[Beta][r]^(5/2) - 
     (2*I)*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*htr[r]*\[Beta][r]^(5/2) + 
     (4*I)*Sqrt[2]*r^2*h[r]*hr3[r]*(\[ScriptCapitalJ]*\[Beta][r])^(3/2) + 
     (4*I)*Sqrt[2]*r^2*htr[r]*(\[ScriptCapitalJ]*\[Beta][r])^(3/2) + 
     2*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*hr3[r]*\[Beta][r]*
      Derivative[1][g][r] + 2*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*hr3[r]*
      \[Beta][r]*Derivative[1][g][r] - 2*Sqrt[2]*r^2*rp*
      Sqrt[\[ScriptCapitalJ]]*hr3[r]*\[Beta][r]*Derivative[1][g][r] - 
     2*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*hr3[r]*\[Beta][r]*
      Derivative[1][g][r] - (2*I)*r^3*\[ScriptCapitalJ]*hrp[r]*\[Beta][r]*
      Derivative[1][g][r] - (2*I)*r^5*\[ScriptCapitalJ]*hrp[r]*\[Beta][r]*
      Derivative[1][g][r] + (2*I)*r^2*rp*\[ScriptCapitalJ]*hrp[r]*\[Beta][r]*
      Derivative[1][g][r] + (2*I)*r^4*rp*\[ScriptCapitalJ]*hrp[r]*\[Beta][r]*
      Derivative[1][g][r] + (2*I)*r^3*hrp[r]*\[Beta][r]^2*
      Derivative[1][g][r] + (2*I)*r^5*hrp[r]*\[Beta][r]^2*
      Derivative[1][g][r] - (2*I)*r^2*rp*hrp[r]*\[Beta][r]^2*
      Derivative[1][g][r] - (2*I)*r^4*rp*hrp[r]*\[Beta][r]^2*
      Derivative[1][g][r] + I*r^4*\[Omega]*hrp[r]*\[Beta][r]^3*
      Derivative[1][h][r] + (2*I)*r^4*\[ScriptCapitalJ]*h[r]*hrp[r]*
      \[Beta][r]^3*Derivative[1][h][r] + 4*Sqrt[2]*r^2*
      Sqrt[\[ScriptCapitalJ]]*h[r]*\[Beta][r]^(3/2)*Derivative[1][h33][r] - 
     8*r^2*g[r]*\[Beta][r]*Derivative[1][hp3][r] - 12*r^4*g[r]*\[Beta][r]*
      Derivative[1][hp3][r] + 6*r*rp*g[r]*\[Beta][r]*Derivative[1][hp3][r] + 
     10*r^3*rp*g[r]*\[Beta][r]*Derivative[1][hp3][r] + 
     (4*I)*r^2*\[Omega]*\[Beta][r]^(3/2)*Derivative[1][hp3][r] + 
     (4*I)*r^2*\[ScriptCapitalJ]*h[r]*\[Beta][r]^(3/2)*
      Derivative[1][hp3][r] + (4*I)*r^2*h[r]*\[Beta][r]^(5/2)*
      Derivative[1][hp3][r] - 2*r^3*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] - 2*r^5*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] + 2*r^2*rp*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] + 2*r^4*rp*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] + 2*r^4*h[r]*\[Beta][r]^3*Derivative[1][h][r]*
      Derivative[1][hp3][r] + 2*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*g[r]*
      \[Beta][r]*Derivative[1][hr3][r] + 2*Sqrt[2]*r^5*
      Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*Derivative[1][hr3][r] - 
     2*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*
      Derivative[1][hr3][r] - 2*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*
      \[Beta][r]*Derivative[1][hr3][r] - (2*I)*r^3*\[ScriptCapitalJ]*g[r]*
      \[Beta][r]*Derivative[1][hrp][r] - (2*I)*r^5*\[ScriptCapitalJ]*g[r]*
      \[Beta][r]*Derivative[1][hrp][r] + (2*I)*r^2*rp*\[ScriptCapitalJ]*g[r]*
      \[Beta][r]*Derivative[1][hrp][r] + (2*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*
      \[Beta][r]*Derivative[1][hrp][r] + (2*I)*r^3*g[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] + (2*I)*r^5*g[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] - (2*I)*r^2*rp*g[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] - (2*I)*r^4*rp*g[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] + 2*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*
      \[Beta][r]^(3/2)*Derivative[1][ht3][r] - (2*I)*r^2*\[ScriptCapitalJ]*
      \[Beta][r]^(3/2)*Derivative[1][htp][r] + (2*I)*r^2*\[Beta][r]^(5/2)*
      Derivative[1][htp][r] + r^4*\[Beta][r]^3*Derivative[1][h][r]*
      Derivative[1][htp][r] + (2*I)*r^3*\[ScriptCapitalJ]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] + (2*I)*r^5*\[ScriptCapitalJ]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] - (2*I)*r^2*rp*\[ScriptCapitalJ]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] - (2*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] + I*r^2*\[ScriptCapitalJ]*htp[r]*
      Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + (2*I)*r^3*g[r]*hrp[r]*
      \[Beta][r]*Derivative[1][\[Beta]][r] + (2*I)*r^5*g[r]*hrp[r]*\[Beta][r]*
      Derivative[1][\[Beta]][r] - (2*I)*r^2*rp*g[r]*hrp[r]*\[Beta][r]*
      Derivative[1][\[Beta]][r] - (2*I)*r^4*rp*g[r]*hrp[r]*\[Beta][r]*
      Derivative[1][\[Beta]][r] + (3*I)*r^2*htp[r]*\[Beta][r]^(3/2)*
      Derivative[1][\[Beta]][r] + Sqrt[2]*r^2*ht3[r]*
      Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][r] + 
     2*r^3*g[r]*Derivative[1][hp3][r]*Derivative[1][\[Beta]][r] + 
     2*r^5*g[r]*Derivative[1][hp3][r]*Derivative[1][\[Beta]][r] - 
     2*r^2*rp*g[r]*Derivative[1][hp3][r]*Derivative[1][\[Beta]][r] - 
     2*r^4*rp*g[r]*Derivative[1][hp3][r]*Derivative[1][\[Beta]][r] + 
     2*Sqrt[2]*h33[r]*((-6*I)*Sqrt[\[ScriptCapitalJ]]*\[Beta][r] + 
       2*r*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]^(3/2)*
        (3*h[r] + r*Derivative[1][h][r]) + 
       r^2*h[r]*Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][
         r]) + hp3[r]*(8*\[Beta][r]^2 - 4*\[Beta][r]*
        (-4*r^2 - 6*\[ScriptCapitalJ] + (3*r + 5*r^3 - 2*rp - 4*r^2*rp)*
          g[r] + r*(1 + r^2)*(r - rp)*Derivative[1][g][r]) + 
       (4*I)*r*\[Beta][r]^(5/2)*(3*h[r] + r*Derivative[1][h][r]) - 
       I*r^2*\[Omega]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       (6*I)*r*\[Beta][r]^(3/2)*(\[Omega] + r*h[r]*Derivative[1][\[Beta]][
           r])) - 2*r^3*g[r]*\[Beta][r]*Derivative[2][hp3][r] - 
     2*r^5*g[r]*\[Beta][r]*Derivative[2][hp3][r] + 2*r^2*rp*g[r]*\[Beta][r]*
      Derivative[2][hp3][r] + 2*r^4*rp*g[r]*\[Beta][r]*
      Derivative[2][hp3][r]))/(4*E^(I*t*\[Omega])*\[Beta][r])}, 
 {0, 0, (wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][
     \[Theta], \[Psi], \[Phi]]*(4*h33[r]*(2*\[ScriptCapitalJ]*\[Beta][r] + 
       I*r*(\[Omega] - 2*\[ScriptCapitalJ]*h[r])*\[Beta][r]^(3/2) + 
       4*r^2*h[r]*\[Beta][r]^3*(2*h[r] + r*Derivative[1][h][r]) + 
       r*(1 + r^2)*(r - rp)*g[r]*Derivative[1][\[Beta]][r] + 
       2*\[Beta][r]^2*(-2 + r^3*h[r]^2*Derivative[1][\[Beta]][r])) + 
     \[Beta][r]*((-8*I)*r^2*\[ScriptCapitalJ]*g[r]*hr3[r] - 
       (8*I)*r^4*\[ScriptCapitalJ]*g[r]*hr3[r] + (8*I)*r*rp*\[ScriptCapitalJ]*
        g[r]*hr3[r] + (8*I)*r^3*rp*\[ScriptCapitalJ]*g[r]*hr3[r] - 
       (8*I)*r*\[ScriptCapitalJ]*ht3[r]*Sqrt[\[Beta][r]] + 
       8*Sqrt[\[ScriptCapitalJ]]*Sqrt[-1 + 2*\[ScriptCapitalJ]]*hpp[r]*
        \[Beta][r] - 12*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*
        \[Beta][r] - 16*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*
        \[Beta][r] + 10*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*
        \[Beta][r] + 14*Sqrt[2]*r^3*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*
        \[Beta][r] + 2*r^3*\[ScriptCapitalJ]*g[r]*hrr[r]*\[Beta][r] + 
       2*r^5*\[ScriptCapitalJ]*g[r]*hrr[r]*\[Beta][r] - 
       2*r^2*rp*\[ScriptCapitalJ]*g[r]*hrr[r]*\[Beta][r] - 
       2*r^4*rp*\[ScriptCapitalJ]*g[r]*hrr[r]*\[Beta][r] + 
       9*r^4*g[r]^2*hrr[r]*\[Beta][r] + 24*r^6*g[r]^2*hrr[r]*\[Beta][r] + 
       15*r^8*g[r]^2*hrr[r]*\[Beta][r] - 15*r^3*rp*g[r]^2*hrr[r]*\[Beta][r] - 
       42*r^5*rp*g[r]^2*hrr[r]*\[Beta][r] - 27*r^7*rp*g[r]^2*hrr[r]*
        \[Beta][r] + 6*r^2*rp^2*g[r]^2*hrr[r]*\[Beta][r] + 
       18*r^4*rp^2*g[r]^2*hrr[r]*\[Beta][r] + 12*r^6*rp^2*g[r]^2*hrr[r]*
        \[Beta][r] + 8*r^2*\[ScriptCapitalJ]*h[r]*hr3[r]*\[Beta][r]^(3/2) + 
       32*r^3*g[r]*h[r]*hr3[r]*\[Beta][r]^(3/2) + 48*r^5*g[r]*h[r]*hr3[r]*
        \[Beta][r]^(3/2) - 24*r^2*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(3/2) - 
       40*r^4*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(3/2) + (2*I)*Sqrt[2]*r^2*
        Sqrt[\[ScriptCapitalJ]]*\[Omega]*hrp[r]*\[Beta][r]^(3/2) - 
       I*r^4*\[Omega]*g[r]*hrr[r]*\[Beta][r]^(3/2) - I*r^6*\[Omega]*g[r]*
        hrr[r]*\[Beta][r]^(3/2) + I*r^3*rp*\[Omega]*g[r]*hrr[r]*
        \[Beta][r]^(3/2) + I*r^5*rp*\[Omega]*g[r]*hrr[r]*\[Beta][r]^(3/2) - 
       (2*I)*r^4*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*\[Beta][r]^(3/2) - 
       (2*I)*r^6*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*\[Beta][r]^(3/2) + 
       (2*I)*r^3*rp*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*\[Beta][r]^(3/2) + 
       (2*I)*r^5*rp*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*\[Beta][r]^(3/2) - 
       10*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*htp[r]*\[Beta][r]^(3/2) + 
       4*r^2*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^(3/2) + 
       16*r^3*g[r]*htr[r]*\[Beta][r]^(3/2) + 24*r^5*g[r]*htr[r]*
        \[Beta][r]^(3/2) - 12*r^2*rp*g[r]*htr[r]*\[Beta][r]^(3/2) - 
       20*r^4*rp*g[r]*htr[r]*\[Beta][r]^(3/2) + 32*r^2*h[r]*ht3[r]*
        \[Beta][r]^2 + 8*r^2*htt[r]*\[Beta][r]^2 + (4*I)*Sqrt[2]*r^2*h[r]*
        hrp[r]*(\[ScriptCapitalJ]*\[Beta][r])^(3/2) - 
       2*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
        Derivative[1][g][r] - 2*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*hrp[r]*
        \[Beta][r]*Derivative[1][g][r] + 2*Sqrt[2]*r^2*rp*
        Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*Derivative[1][g][r] + 
       2*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
        Derivative[1][g][r] + 3*r^5*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + 6*r^7*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + 3*r^9*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] - 6*r^4*rp*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] - 12*r^6*rp*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] - 6*r^8*rp*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + 3*r^3*rp^2*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + 6*r^5*rp^2*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + 3*r^7*rp^2*g[r]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + 8*r^4*h[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] + 8*r^6*h[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] - 8*r^3*rp*h[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] - 8*r^5*rp*h[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] + 4*r^4*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] + 4*r^6*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] - 4*r^3*rp*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] - 4*r^5*rp*htr[r]*\[Beta][r]^(3/2)*
        Derivative[1][g][r] + 4*r^4*g[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][h][r] + 4*r^6*g[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][h][r] - 4*r^3*rp*g[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][h][r] - 4*r^5*rp*g[r]*hr3[r]*\[Beta][r]^(3/2)*
        Derivative[1][h][r] + 8*r^3*ht3[r]*\[Beta][r]^2*Derivative[1][h][r] - 
       4*r^2*g[r]*Derivative[1][h33][r] - 4*r^4*g[r]*Derivative[1][h33][r] + 
       4*r*rp*g[r]*Derivative[1][h33][r] + 4*r^3*rp*g[r]*
        Derivative[1][h33][r] + 8*r^3*h[r]^2*\[Beta][r]^2*
        Derivative[1][h33][r] - 4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hp3][r] - 12*r^2*g[r]*\[Beta][r]*
        Derivative[1][hpm][r] - 16*r^4*g[r]*\[Beta][r]*
        Derivative[1][hpm][r] + 10*r*rp*g[r]*\[Beta][r]*
        Derivative[1][hpm][r] + 14*r^3*rp*g[r]*\[Beta][r]*
        Derivative[1][hpm][r] + (4*I)*r^2*\[Omega]*\[Beta][r]^(3/2)*
        Derivative[1][hpm][r] + (8*I)*r^2*\[ScriptCapitalJ]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hpm][r] - 2*r^3*\[Beta][r]*
        Derivative[1][g][r]*Derivative[1][hpm][r] - 2*r^5*\[Beta][r]*
        Derivative[1][g][r]*Derivative[1][hpm][r] + 2*r^2*rp*\[Beta][r]*
        Derivative[1][g][r]*Derivative[1][hpm][r] + 2*r^4*rp*\[Beta][r]*
        Derivative[1][g][r]*Derivative[1][hpm][r] + 4*r^4*g[r]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hr3][r] + 4*r^6*g[r]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hr3][r] - 4*r^3*rp*g[r]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hr3][r] - 4*r^5*rp*g[r]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hr3][r] - 2*Sqrt[2]*r^3*
        Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*Derivative[1][hrp][r] - 
       2*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*
        Derivative[1][hrp][r] + 2*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*
        \[Beta][r]*Derivative[1][hrp][r] + 2*Sqrt[2]*r^4*rp*
        Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*Derivative[1][hrp][r] + 
       r^5*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] + 2*r^7*g[r]^2*\[Beta][r]*
        Derivative[1][hrr][r] + r^9*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] - 
       2*r^4*rp*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] - 
       4*r^6*rp*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] - 
       2*r^8*rp*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] + 
       r^3*rp^2*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] + 
       2*r^5*rp^2*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] + 
       r^7*rp^2*g[r]^2*\[Beta][r]*Derivative[1][hrr][r] + 
       8*r^3*h[r]*\[Beta][r]^2*Derivative[1][ht3][r] - 
       2*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]^(3/2)*
        Derivative[1][htp][r] + 2*r^4*g[r]*\[Beta][r]^(3/2)*
        Derivative[1][htr][r] + 2*r^6*g[r]*\[Beta][r]^(3/2)*
        Derivative[1][htr][r] - 2*r^3*rp*g[r]*\[Beta][r]^(3/2)*
        Derivative[1][htr][r] - 2*r^5*rp*g[r]*\[Beta][r]^(3/2)*
        Derivative[1][htr][r] + 2*r^3*\[Beta][r]^2*Derivative[1][htt][r] + 
       2*r^4*g[r]*h[r]*hr3[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       2*r^6*g[r]*h[r]*hr3[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] - 
       2*r^3*rp*g[r]*h[r]*hr3[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] - 
       2*r^5*rp*g[r]*h[r]*hr3[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       r^4*g[r]*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       r^6*g[r]*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] - 
       r^3*rp*g[r]*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] - 
       r^5*rp*g[r]*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       8*r^3*h[r]*ht3[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
       2*r^3*htt[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
       Sqrt[2]*r^2*htp[r]*Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*
        Derivative[1][\[Beta]][r] + hpm[r]*(8*\[ScriptCapitalJ]^2 + 
         8*\[Beta][r]^2 - 4*\[Beta][r]*(-2*(2*r^2 + \[ScriptCapitalJ]) + 
           (3*r + 5*r^3 - 2*rp - 4*r^2*rp)*g[r] + r*(1 + r^2)*(r - rp)*
            Derivative[1][g][r]) + (2*I)*r*\[Beta][r]^(3/2)*
          (5*\[Omega] + 10*\[ScriptCapitalJ]*h[r] + 2*r*\[ScriptCapitalJ]*
            Derivative[1][h][r]) + I*r^2*(\[Omega] + 2*\[ScriptCapitalJ]*
            h[r])*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r]) + 
       2*Sqrt[2]*hp3[r]*((4*I)*\[ScriptCapitalJ]^(3/2) - 
         (8*I)*Sqrt[\[ScriptCapitalJ]]*\[Beta][r] - 
         2*r*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]^(3/2)*
          (5*h[r] + r*Derivative[1][h][r]) - r^2*h[r]*
          Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][r]) - 
       2*r^3*g[r]*\[Beta][r]*Derivative[2][hpm][r] - 2*r^5*g[r]*\[Beta][r]*
        Derivative[2][hpm][r] + 2*r^2*rp*g[r]*\[Beta][r]*
        Derivative[2][hpm][r] + 2*r^4*rp*g[r]*\[Beta][r]*
        Derivative[2][hpm][r])))/(4*E^(I*t*\[Omega])*\[Beta][r]^2), 0, 0}, 
 {-1/8*(wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][
      \[Theta], \[Psi], \[Phi]]*((20*I)*r^2*\[Omega]*g[r]*hr3[r]*
       \[Beta][r]^2 + (20*I)*r^4*\[Omega]*g[r]*hr3[r]*\[Beta][r]^2 - 
      (20*I)*r*rp*\[Omega]*g[r]*hr3[r]*\[Beta][r]^2 - 
      (20*I)*r^3*rp*\[Omega]*g[r]*hr3[r]*\[Beta][r]^2 - 
      (8*I)*r^2*\[ScriptCapitalJ]*g[r]*h[r]*hr3[r]*\[Beta][r]^2 - 
      (24*I)*r^4*\[ScriptCapitalJ]*g[r]*h[r]*hr3[r]*\[Beta][r]^2 + 
      (16*I)*r^3*rp*\[ScriptCapitalJ]*g[r]*h[r]*hr3[r]*\[Beta][r]^2 - 
      4*r^3*\[ScriptCapitalJ]*\[Omega]*g[r]*hrr[r]*\[Beta][r]^2 - 
      4*r^5*\[ScriptCapitalJ]*\[Omega]*g[r]*hrr[r]*\[Beta][r]^2 + 
      4*r^2*rp*\[ScriptCapitalJ]*\[Omega]*g[r]*hrr[r]*\[Beta][r]^2 + 
      4*r^4*rp*\[ScriptCapitalJ]*\[Omega]*g[r]*hrr[r]*\[Beta][r]^2 - 
      32*r^2*ht3[r]*\[Beta][r]^2 - 16*\[ScriptCapitalJ]*ht3[r]*\[Beta][r]^2 + 
      24*r*g[r]*ht3[r]*\[Beta][r]^2 + 40*r^3*g[r]*ht3[r]*\[Beta][r]^2 - 
      16*rp*g[r]*ht3[r]*\[Beta][r]^2 - 32*r^2*rp*g[r]*ht3[r]*\[Beta][r]^2 - 
      (8*I)*Sqrt[2]*\[ScriptCapitalJ]^(3/2)*htp[r]*\[Beta][r]^2 + 
      (16*I)*r^2*\[ScriptCapitalJ]*g[r]*htr[r]*\[Beta][r]^2 + 
      (24*I)*r^4*\[ScriptCapitalJ]*g[r]*htr[r]*\[Beta][r]^2 - 
      (12*I)*r*rp*\[ScriptCapitalJ]*g[r]*htr[r]*\[Beta][r]^2 - 
      (20*I)*r^3*rp*\[ScriptCapitalJ]*g[r]*htr[r]*\[Beta][r]^2 + 
      (32*I)*r*\[Omega]*h[r]*h33[r]*\[Beta][r]^(5/2) - 
      (16*I)*r*\[ScriptCapitalJ]*h[r]^2*h33[r]*\[Beta][r]^(5/2) + 
      4*r^2*\[Omega]^2*hr3[r]*\[Beta][r]^(5/2) - 8*r^2*\[ScriptCapitalJ]*
       \[Omega]*h[r]*hr3[r]*\[Beta][r]^(5/2) - (16*I)*r*\[ScriptCapitalJ]*
       h[r]*ht3[r]*\[Beta][r]^(5/2) - 4*r^2*\[ScriptCapitalJ]*\[Omega]*htr[r]*
       \[Beta][r]^(5/2) + 8*r^2*\[ScriptCapitalJ]^2*h[r]*htr[r]*
       \[Beta][r]^(5/2) + (12*I)*r*\[ScriptCapitalJ]*htt[r]*
       \[Beta][r]^(5/2) + 32*h[r]*h33[r]*\[Beta][r]^3 - 
      8*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrp[r]*\[Beta][r]^3 - 
      8*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrp[r]*\[Beta][r]^3 + 
      8*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrp[r]*\[Beta][r]^3 + 
      8*Sqrt[2]*r^3*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrp[r]*
       \[Beta][r]^3 + 18*r^4*g[r]^2*h[r]*hrr[r]*\[Beta][r]^3 + 
      48*r^6*g[r]^2*h[r]*hrr[r]*\[Beta][r]^3 + 30*r^8*g[r]^2*h[r]*hrr[r]*
       \[Beta][r]^3 - 30*r^3*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^3 - 
      84*r^5*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^3 - 54*r^7*rp*g[r]^2*h[r]*
       hrr[r]*\[Beta][r]^3 + 12*r^2*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]^3 + 
      36*r^4*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]^3 + 24*r^6*rp^2*g[r]^2*h[r]*
       hrr[r]*\[Beta][r]^3 - 16*ht3[r]*\[Beta][r]^3 - 
      (8*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*htp[r]*\[Beta][r]^3 + 
      64*r^3*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(7/2) + 96*r^5*g[r]*h[r]^2*hr3[r]*
       \[Beta][r]^(7/2) - 48*r^2*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(7/2) - 
      80*r^4*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(7/2) - 
      (2*I)*r^4*\[Omega]*g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2) - 
      (2*I)*r^6*\[Omega]*g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2) + 
      (2*I)*r^3*rp*\[Omega]*g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2) + 
      (2*I)*r^5*rp*\[Omega]*g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2) - 
      (4*I)*r^4*\[ScriptCapitalJ]*g[r]*h[r]^2*hrr[r]*\[Beta][r]^(7/2) - 
      (4*I)*r^6*\[ScriptCapitalJ]*g[r]*h[r]^2*hrr[r]*\[Beta][r]^(7/2) + 
      (4*I)*r^3*rp*\[ScriptCapitalJ]*g[r]*h[r]^2*hrr[r]*\[Beta][r]^(7/2) + 
      (4*I)*r^5*rp*\[ScriptCapitalJ]*g[r]*h[r]^2*hrr[r]*\[Beta][r]^(7/2) - 
      8*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*h[r]*htp[r]*\[Beta][r]^(7/2) + 
      32*r^3*g[r]*h[r]*htr[r]*\[Beta][r]^(7/2) + 48*r^5*g[r]*h[r]*htr[r]*
       \[Beta][r]^(7/2) - 24*r^2*rp*g[r]*h[r]*htr[r]*\[Beta][r]^(7/2) - 
      40*r^4*rp*g[r]*h[r]*htr[r]*\[Beta][r]^(7/2) + 64*r^2*h[r]^3*h33[r]*
       \[Beta][r]^4 + 64*r^2*h[r]^2*ht3[r]*\[Beta][r]^4 + 
      16*r^2*h[r]*htt[r]*\[Beta][r]^4 - (8*I)*r^3*\[ScriptCapitalJ]*h[r]*
       hr3[r]*\[Beta][r]^2*Derivative[1][g][r] - (8*I)*r^5*\[ScriptCapitalJ]*
       h[r]*hr3[r]*\[Beta][r]^2*Derivative[1][g][r] + 
      (8*I)*r^2*rp*\[ScriptCapitalJ]*h[r]*hr3[r]*\[Beta][r]^2*
       Derivative[1][g][r] + (8*I)*r^4*rp*\[ScriptCapitalJ]*h[r]*hr3[r]*
       \[Beta][r]^2*Derivative[1][g][r] + 8*r^2*ht3[r]*\[Beta][r]^2*
       Derivative[1][g][r] + 8*r^4*ht3[r]*\[Beta][r]^2*Derivative[1][g][r] - 
      8*r*rp*ht3[r]*\[Beta][r]^2*Derivative[1][g][r] - 
      8*r^3*rp*ht3[r]*\[Beta][r]^2*Derivative[1][g][r] + 
      (4*I)*r^3*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^2*Derivative[1][g][r] + 
      (4*I)*r^5*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^2*Derivative[1][g][r] - 
      (4*I)*r^2*rp*\[ScriptCapitalJ]*htr[r]*\[Beta][r]^2*
       Derivative[1][g][r] - (4*I)*r^4*rp*\[ScriptCapitalJ]*htr[r]*
       \[Beta][r]^2*Derivative[1][g][r] + 6*r^5*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] + 12*r^7*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] + 6*r^9*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] - 12*r^4*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] - 24*r^6*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] - 12*r^8*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] + 6*r^3*rp^2*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] + 12*r^5*rp^2*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] + 6*r^7*rp^2*g[r]*h[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r] + 16*r^4*h[r]^2*hr3[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] + 16*r^6*h[r]^2*hr3[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] - 16*r^3*rp*h[r]^2*hr3[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] - 16*r^5*rp*h[r]^2*hr3[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] + 8*r^4*h[r]*htr[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] + 8*r^6*h[r]*htr[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] - 8*r^3*rp*h[r]*htr[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] - 8*r^5*rp*h[r]*htr[r]*\[Beta][r]^(7/2)*
       Derivative[1][g][r] + (4*I)*r^2*\[Omega]*h33[r]*\[Beta][r]^(5/2)*
       Derivative[1][h][r] - (8*I)*r^2*\[ScriptCapitalJ]*h[r]*h33[r]*
       \[Beta][r]^(5/2)*Derivative[1][h][r] - 4*Sqrt[2]*r^3*
       Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*\[Beta][r]^3*Derivative[1][h][r] - 
      4*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*\[Beta][r]^3*
       Derivative[1][h][r] + 4*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*
       hrp[r]*\[Beta][r]^3*Derivative[1][h][r] + 4*Sqrt[2]*r^4*rp*
       Sqrt[\[ScriptCapitalJ]]*g[r]*hrp[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      13*r^5*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      28*r^7*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      15*r^9*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] - 
      25*r^4*rp*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] - 
      54*r^6*rp*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] - 
      29*r^8*rp*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      12*r^3*rp^2*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      26*r^5*rp^2*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      14*r^7*rp^2*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[1][h][r] + 
      56*r^4*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] + 
      56*r^6*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] - 
      56*r^3*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] - 
      56*r^5*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] - 
      I*r^5*\[Omega]*g[r]*hrr[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] - 
      I*r^7*\[Omega]*g[r]*hrr[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] + 
      I*r^4*rp*\[Omega]*g[r]*hrr[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] + 
      I*r^6*rp*\[Omega]*g[r]*hrr[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] - 
      (2*I)*r^5*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2)*
       Derivative[1][h][r] - (2*I)*r^7*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r] + (2*I)*r^4*rp*\[ScriptCapitalJ]*
       g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2)*Derivative[1][h][r] + 
      (2*I)*r^6*rp*\[ScriptCapitalJ]*g[r]*h[r]*hrr[r]*\[Beta][r]^(7/2)*
       Derivative[1][h][r] - 4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*htp[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r] + 24*r^4*g[r]*htr[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r] + 24*r^6*g[r]*htr[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r] - 24*r^3*rp*g[r]*htr[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r] - 24*r^5*rp*g[r]*htr[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r] + 72*r^3*h[r]^2*h33[r]*
       \[Beta][r]^4*Derivative[1][h][r] + (4*I)*r^4*\[Omega]*h[r]*hr3[r]*
       \[Beta][r]^4*Derivative[1][h][r] + (8*I)*r^4*\[ScriptCapitalJ]*h[r]^2*
       hr3[r]*\[Beta][r]^4*Derivative[1][h][r] + 56*r^3*h[r]*ht3[r]*
       \[Beta][r]^4*Derivative[1][h][r] - (2*I)*r^4*\[Omega]*htr[r]*
       \[Beta][r]^4*Derivative[1][h][r] - (4*I)*r^4*\[ScriptCapitalJ]*h[r]*
       htr[r]*\[Beta][r]^4*Derivative[1][h][r] + 10*r^3*htt[r]*\[Beta][r]^4*
       Derivative[1][h][r] + r^6*g[r]*hrr[r]*\[Beta][r]^3*Derivative[1][g][r]*
       Derivative[1][h][r] + 2*r^8*g[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r]*Derivative[1][h][r] + r^10*g[r]*hrr[r]*
       \[Beta][r]^3*Derivative[1][g][r]*Derivative[1][h][r] - 
      2*r^5*rp*g[r]*hrr[r]*\[Beta][r]^3*Derivative[1][g][r]*
       Derivative[1][h][r] - 4*r^7*rp*g[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r]*Derivative[1][h][r] - 2*r^9*rp*g[r]*hrr[r]*
       \[Beta][r]^3*Derivative[1][g][r]*Derivative[1][h][r] + 
      r^4*rp^2*g[r]*hrr[r]*\[Beta][r]^3*Derivative[1][g][r]*
       Derivative[1][h][r] + 2*r^6*rp^2*g[r]*hrr[r]*\[Beta][r]^3*
       Derivative[1][g][r]*Derivative[1][h][r] + r^8*rp^2*g[r]*hrr[r]*
       \[Beta][r]^3*Derivative[1][g][r]*Derivative[1][h][r] + 
      4*r^5*g[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]^2 + 
      4*r^7*g[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]^2 - 
      4*r^4*rp*g[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]^2 - 
      4*r^6*rp*g[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]^2 + 
      8*r^4*h[r]*h33[r]*\[Beta][r]^4*Derivative[1][h][r]^2 + 
      4*r^4*ht3[r]*\[Beta][r]^4*Derivative[1][h][r]^2 + 
      2*r^7*g[r]*h[r]*hrr[r]*\[Beta][r]^5*Derivative[1][h][r]^2 + 
      2*r^9*g[r]*h[r]*hrr[r]*\[Beta][r]^5*Derivative[1][h][r]^2 - 
      2*r^6*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^5*Derivative[1][h][r]^2 - 
      2*r^8*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^5*Derivative[1][h][r]^2 + 
      8*r^6*h[r]^2*hr3[r]*\[Beta][r]^(11/2)*Derivative[1][h][r]^2 + 
      4*r^6*h[r]*htr[r]*\[Beta][r]^(11/2)*Derivative[1][h][r]^2 - 
      16*r^4*g[r]*h[r]*\[Beta][r]^2*Derivative[1][h33][r] - 
      8*r*rp*g[r]*h[r]*\[Beta][r]^2*Derivative[1][h33][r] + 
      8*r^3*rp*g[r]*h[r]*\[Beta][r]^2*Derivative[1][h33][r] + 
      (8*I)*r^2*\[Omega]*h[r]*\[Beta][r]^(5/2)*Derivative[1][h33][r] + 
      16*r^3*h[r]^3*\[Beta][r]^4*Derivative[1][h33][r] - 
      8*r^3*h[r]*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][h33][r] - 
      8*r^5*h[r]*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][h33][r] + 
      8*r^2*rp*h[r]*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][h33][r] + 
      8*r^4*rp*h[r]*\[Beta][r]^2*Derivative[1][g][r]*Derivative[1][h33][r] + 
      4*r^3*g[r]*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][h33][r] + 
      4*r^5*g[r]*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][h33][r] - 
      4*r^2*rp*g[r]*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][h33][r] - 
      4*r^4*rp*g[r]*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][h33][r] + 
      16*r^4*h[r]^2*\[Beta][r]^4*Derivative[1][h][r]*Derivative[1][h33][r] - 
      8*r^2*g[r]*h[r]*\[Beta][r]^3*Derivative[1][hpm][r] - 
      8*r^4*g[r]*h[r]*\[Beta][r]^3*Derivative[1][hpm][r] + 
      8*r*rp*g[r]*h[r]*\[Beta][r]^3*Derivative[1][hpm][r] + 
      8*r^3*rp*g[r]*h[r]*\[Beta][r]^3*Derivative[1][hpm][r] - 
      4*r^3*g[r]*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][hpm][r] - 
      4*r^5*g[r]*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][hpm][r] + 
      4*r^2*rp*g[r]*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][hpm][r] + 
      4*r^4*rp*g[r]*\[Beta][r]^3*Derivative[1][h][r]*Derivative[1][hpm][r] + 
      (4*I)*r^3*\[Omega]*g[r]*\[Beta][r]^2*Derivative[1][hr3][r] + 
      (4*I)*r^5*\[Omega]*g[r]*\[Beta][r]^2*Derivative[1][hr3][r] - 
      (4*I)*r^2*rp*\[Omega]*g[r]*\[Beta][r]^2*Derivative[1][hr3][r] - 
      (4*I)*r^4*rp*\[Omega]*g[r]*\[Beta][r]^2*Derivative[1][hr3][r] + 
      8*r^4*g[r]*h[r]^2*\[Beta][r]^(7/2)*Derivative[1][hr3][r] + 
      8*r^6*g[r]*h[r]^2*\[Beta][r]^(7/2)*Derivative[1][hr3][r] - 
      8*r^3*rp*g[r]*h[r]^2*\[Beta][r]^(7/2)*Derivative[1][hr3][r] - 
      8*r^5*rp*g[r]*h[r]^2*\[Beta][r]^(7/2)*Derivative[1][hr3][r] + 
      4*r^5*g[r]*h[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]*
       Derivative[1][hr3][r] + 4*r^7*g[r]*h[r]*\[Beta][r]^(7/2)*
       Derivative[1][h][r]*Derivative[1][hr3][r] - 4*r^4*rp*g[r]*h[r]*
       \[Beta][r]^(7/2)*Derivative[1][h][r]*Derivative[1][hr3][r] - 
      4*r^6*rp*g[r]*h[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]*
       Derivative[1][hr3][r] + 2*r^5*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] + 4*r^7*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] + 2*r^9*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] - 4*r^4*rp*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] - 8*r^6*rp*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] - 4*r^8*rp*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] + 2*r^3*rp^2*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] + 4*r^5*rp^2*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] + 2*r^7*rp^2*g[r]^2*h[r]*\[Beta][r]^3*
       Derivative[1][hrr][r] + r^6*g[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][hrr][r] + 2*r^8*g[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][hrr][r] + r^10*g[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][hrr][r] - 2*r^5*rp*g[r]^2*\[Beta][r]^3*
       Derivative[1][h][r]*Derivative[1][hrr][r] - 
      4*r^7*rp*g[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][hrr][r] - 2*r^9*rp*g[r]^2*\[Beta][r]^3*
       Derivative[1][h][r]*Derivative[1][hrr][r] + 
      r^4*rp^2*g[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][hrr][r] + 2*r^6*rp^2*g[r]^2*\[Beta][r]^3*
       Derivative[1][h][r]*Derivative[1][hrr][r] + 
      r^8*rp^2*g[r]^2*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][hrr][r] + 20*r^2*g[r]*\[Beta][r]^2*
       Derivative[1][ht3][r] + 20*r^4*g[r]*\[Beta][r]^2*
       Derivative[1][ht3][r] - 20*r*rp*g[r]*\[Beta][r]^2*
       Derivative[1][ht3][r] - 20*r^3*rp*g[r]*\[Beta][r]^2*
       Derivative[1][ht3][r] - (4*I)*r^2*\[Omega]*\[Beta][r]^(5/2)*
       Derivative[1][ht3][r] - (8*I)*r^2*\[ScriptCapitalJ]*h[r]*
       \[Beta][r]^(5/2)*Derivative[1][ht3][r] + 16*r^3*h[r]^2*\[Beta][r]^4*
       Derivative[1][ht3][r] + 8*r^4*h[r]*\[Beta][r]^4*Derivative[1][h][r]*
       Derivative[1][ht3][r] + (4*I)*r^3*\[ScriptCapitalJ]*g[r]*\[Beta][r]^2*
       Derivative[1][htr][r] + (4*I)*r^5*\[ScriptCapitalJ]*g[r]*\[Beta][r]^2*
       Derivative[1][htr][r] - (4*I)*r^2*rp*\[ScriptCapitalJ]*g[r]*
       \[Beta][r]^2*Derivative[1][htr][r] - (4*I)*r^4*rp*\[ScriptCapitalJ]*
       g[r]*\[Beta][r]^2*Derivative[1][htr][r] + 4*r^4*g[r]*h[r]*
       \[Beta][r]^(7/2)*Derivative[1][htr][r] + 4*r^6*g[r]*h[r]*
       \[Beta][r]^(7/2)*Derivative[1][htr][r] - 4*r^3*rp*g[r]*h[r]*
       \[Beta][r]^(7/2)*Derivative[1][htr][r] - 4*r^5*rp*g[r]*h[r]*
       \[Beta][r]^(7/2)*Derivative[1][htr][r] + 2*r^5*g[r]*\[Beta][r]^(7/2)*
       Derivative[1][h][r]*Derivative[1][htr][r] + 
      2*r^7*g[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]*Derivative[1][htr][r] - 
      2*r^4*rp*g[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]*
       Derivative[1][htr][r] - 2*r^6*rp*g[r]*\[Beta][r]^(7/2)*
       Derivative[1][h][r]*Derivative[1][htr][r] + 
      (4*I)*r^2*\[ScriptCapitalJ]*\[Beta][r]^(5/2)*Derivative[1][htt][r] + 
      4*r^3*h[r]*\[Beta][r]^4*Derivative[1][htt][r] + 
      16*r^4*g[r]*h[r]*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
      8*r*rp*g[r]*h[r]*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
      8*r^3*rp*g[r]*h[r]*h33[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
      (4*I)*r^3*\[Omega]*g[r]*hr3[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
      (4*I)*r^5*\[Omega]*g[r]*hr3[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
      (4*I)*r^2*rp*\[Omega]*g[r]*hr3[r]*\[Beta][r]*Derivative[1][\[Beta]][
        r] - (4*I)*r^4*rp*\[Omega]*g[r]*hr3[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] + (8*I)*r^3*\[ScriptCapitalJ]*g[r]*h[r]*
       hr3[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
      (8*I)*r^5*\[ScriptCapitalJ]*g[r]*h[r]*hr3[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] - (8*I)*r^2*rp*\[ScriptCapitalJ]*g[r]*h[r]*
       hr3[r]*\[Beta][r]*Derivative[1][\[Beta]][r] - 
      (8*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*h[r]*hr3[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] - 4*r^2*g[r]*ht3[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] + 4*r^4*g[r]*ht3[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] + 8*r*rp*g[r]*ht3[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] - (4*I)*r^3*\[ScriptCapitalJ]*g[r]*htr[r]*
       \[Beta][r]*Derivative[1][\[Beta]][r] - (4*I)*r^5*\[ScriptCapitalJ]*
       g[r]*htr[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
      (4*I)*r^2*rp*\[ScriptCapitalJ]*g[r]*htr[r]*\[Beta][r]*
       Derivative[1][\[Beta]][r] + (4*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*htr[r]*
       \[Beta][r]*Derivative[1][\[Beta]][r] - (8*I)*r^2*\[ScriptCapitalJ]*
       h[r]^2*h33[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + 
      (4*I)*r^2*\[Omega]*ht3[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] - 
      (2*I)*r^2*\[ScriptCapitalJ]*htt[r]*\[Beta][r]^(3/2)*
       Derivative[1][\[Beta]][r] - 4*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*g[r]*
       h[r]*hrp[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] - 
      4*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrp[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] + 4*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*
       g[r]*h[r]*hrp[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] + 
      4*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*h[r]*hrp[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] + 11*r^5*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] + 28*r^7*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] + 17*r^9*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] - 19*r^4*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] - 50*r^6*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] - 31*r^8*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] + 8*r^3*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][\[Beta]][r] + 22*r^5*rp^2*g[r]^2*h[r]*hrr[r]*
       \[Beta][r]^2*Derivative[1][\[Beta]][r] + 14*r^7*rp^2*g[r]^2*h[r]*
       hrr[r]*\[Beta][r]^2*Derivative[1][\[Beta]][r] + 
      44*r^4*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
      60*r^6*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
      36*r^3*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][
        r] - 52*r^5*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] - I*r^5*\[Omega]*g[r]*h[r]*hrr[r]*
       \[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - I*r^7*\[Omega]*g[r]*h[r]*
       hrr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
      I*r^4*rp*\[Omega]*g[r]*h[r]*hrr[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] + I*r^6*rp*\[Omega]*g[r]*h[r]*hrr[r]*
       \[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
      (2*I)*r^5*\[ScriptCapitalJ]*g[r]*h[r]^2*hrr[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] - (2*I)*r^7*\[ScriptCapitalJ]*g[r]*h[r]^2*
       hrr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
      (2*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*h[r]^2*hrr[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] + (2*I)*r^6*rp*\[ScriptCapitalJ]*g[r]*h[r]^2*
       hrr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 
      4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]*htp[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] + 22*r^4*g[r]*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] + 30*r^6*g[r]*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[1][\[Beta]][r] - 18*r^3*rp*g[r]*h[r]*htr[r]*
       \[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] - 26*r^5*rp*g[r]*h[r]*
       htr[r]*\[Beta][r]^(5/2)*Derivative[1][\[Beta]][r] + 
      56*r^3*h[r]^3*h33[r]*\[Beta][r]^3*Derivative[1][\[Beta]][r] + 
      56*r^3*h[r]^2*ht3[r]*\[Beta][r]^3*Derivative[1][\[Beta]][r] + 
      14*r^3*h[r]*htt[r]*\[Beta][r]^3*Derivative[1][\[Beta]][r] + 
      8*r^3*h[r]*h33[r]*\[Beta][r]*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 8*r^5*h[r]*h33[r]*\[Beta][r]*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      8*r^2*rp*h[r]*h33[r]*\[Beta][r]*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] - 8*r^4*rp*h[r]*h33[r]*\[Beta][r]*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
      4*r^3*ht3[r]*\[Beta][r]*Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
      4*r^5*ht3[r]*\[Beta][r]*Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      4*r^2*rp*ht3[r]*\[Beta][r]*Derivative[1][g][r]*Derivative[1][\[Beta]][
        r] - 4*r^4*rp*ht3[r]*\[Beta][r]*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 3*r^6*g[r]*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
      6*r^8*g[r]*h[r]*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 3*r^10*g[r]*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      6*r^5*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] - 12*r^7*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      6*r^9*rp*g[r]*h[r]*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 3*r^4*rp^2*g[r]*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
      6*r^6*rp^2*g[r]*h[r]*hrr[r]*\[Beta][r]^2*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 3*r^8*rp^2*g[r]*h[r]*hrr[r]*\[Beta][r]^2*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
      8*r^5*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 8*r^7*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      8*r^4*rp*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] - 8*r^6*rp*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
      4*r^5*h[r]*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] + 4*r^7*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      4*r^4*rp*h[r]*htr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
       Derivative[1][\[Beta]][r] - 4*r^6*rp*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
      4*r^3*g[r]*h33[r]*\[Beta][r]*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] - 4*r^5*g[r]*h33[r]*\[Beta][r]*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      4*r^2*rp*g[r]*h33[r]*\[Beta][r]*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 4*r^4*rp*g[r]*h33[r]*\[Beta][r]*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      4*r^6*g[r]^2*hrr[r]*\[Beta][r]^2*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 8*r^8*g[r]^2*hrr[r]*\[Beta][r]^2*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      4*r^10*g[r]^2*hrr[r]*\[Beta][r]^2*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] - 8*r^5*rp*g[r]^2*hrr[r]*\[Beta][r]^2*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] - 
      16*r^7*rp*g[r]^2*hrr[r]*\[Beta][r]^2*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] - 8*r^9*rp*g[r]^2*hrr[r]*\[Beta][r]^2*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      4*r^4*rp^2*g[r]^2*hrr[r]*\[Beta][r]^2*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 8*r^6*rp^2*g[r]^2*hrr[r]*\[Beta][r]^2*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      4*r^8*rp^2*g[r]^2*hrr[r]*\[Beta][r]^2*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 22*r^5*g[r]*h[r]*hr3[r]*\[Beta][r]^(5/2)*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      22*r^7*g[r]*h[r]*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] - 22*r^4*rp*g[r]*h[r]*hr3[r]*
       \[Beta][r]^(5/2)*Derivative[1][h][r]*Derivative[1][\[Beta]][r] - 
      22*r^6*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(5/2)*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 9*r^5*g[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      9*r^7*g[r]*htr[r]*\[Beta][r]^(5/2)*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] - 9*r^4*rp*g[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] - 
      9*r^6*rp*g[r]*htr[r]*\[Beta][r]^(5/2)*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 16*r^4*h[r]^2*h33[r]*\[Beta][r]^3*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      16*r^4*h[r]*ht3[r]*\[Beta][r]^3*Derivative[1][h][r]*
       Derivative[1][\[Beta]][r] + 4*r^4*htt[r]*\[Beta][r]^3*
       Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
      12*r^3*g[r]*h[r]*\[Beta][r]*Derivative[1][h33][r]*
       Derivative[1][\[Beta]][r] + 12*r^5*g[r]*h[r]*\[Beta][r]*
       Derivative[1][h33][r]*Derivative[1][\[Beta]][r] - 
      12*r^2*rp*g[r]*h[r]*\[Beta][r]*Derivative[1][h33][r]*
       Derivative[1][\[Beta]][r] - 12*r^4*rp*g[r]*h[r]*\[Beta][r]*
       Derivative[1][h33][r]*Derivative[1][\[Beta]][r] + 
      8*r^4*h[r]^3*\[Beta][r]^3*Derivative[1][h33][r]*Derivative[1][\[Beta]][
        r] - 4*r^3*g[r]*h[r]*\[Beta][r]^2*Derivative[1][hpm][r]*
       Derivative[1][\[Beta]][r] - 4*r^5*g[r]*h[r]*\[Beta][r]^2*
       Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] + 
      4*r^2*rp*g[r]*h[r]*\[Beta][r]^2*Derivative[1][hpm][r]*
       Derivative[1][\[Beta]][r] + 4*r^4*rp*g[r]*h[r]*\[Beta][r]^2*
       Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] + 
      4*r^5*g[r]*h[r]^2*\[Beta][r]^(5/2)*Derivative[1][hr3][r]*
       Derivative[1][\[Beta]][r] + 4*r^7*g[r]*h[r]^2*\[Beta][r]^(5/2)*
       Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] - 
      4*r^4*rp*g[r]*h[r]^2*\[Beta][r]^(5/2)*Derivative[1][hr3][r]*
       Derivative[1][\[Beta]][r] - 4*r^6*rp*g[r]*h[r]^2*\[Beta][r]^(5/2)*
       Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] + 
      r^6*g[r]^2*h[r]*\[Beta][r]^2*Derivative[1][hrr][r]*
       Derivative[1][\[Beta]][r] + 2*r^8*g[r]^2*h[r]*\[Beta][r]^2*
       Derivative[1][hrr][r]*Derivative[1][\[Beta]][r] + 
      r^10*g[r]^2*h[r]*\[Beta][r]^2*Derivative[1][hrr][r]*
       Derivative[1][\[Beta]][r] - 2*r^5*rp*g[r]^2*h[r]*\[Beta][r]^2*
       Derivative[1][hrr][r]*Derivative[1][\[Beta]][r] - 
      4*r^7*rp*g[r]^2*h[r]*\[Beta][r]^2*Derivative[1][hrr][r]*
       Derivative[1][\[Beta]][r] - 2*r^9*rp*g[r]^2*h[r]*\[Beta][r]^2*
       Derivative[1][hrr][r]*Derivative[1][\[Beta]][r] + 
      r^4*rp^2*g[r]^2*h[r]*\[Beta][r]^2*Derivative[1][hrr][r]*
       Derivative[1][\[Beta]][r] + 2*r^6*rp^2*g[r]^2*h[r]*\[Beta][r]^2*
       Derivative[1][hrr][r]*Derivative[1][\[Beta]][r] + 
      r^8*rp^2*g[r]^2*h[r]*\[Beta][r]^2*Derivative[1][hrr][r]*
       Derivative[1][\[Beta]][r] + 8*r^4*h[r]^2*\[Beta][r]^3*
       Derivative[1][ht3][r]*Derivative[1][\[Beta]][r] + 
      2*r^5*g[r]*h[r]*\[Beta][r]^(5/2)*Derivative[1][htr][r]*
       Derivative[1][\[Beta]][r] + 2*r^7*g[r]*h[r]*\[Beta][r]^(5/2)*
       Derivative[1][htr][r]*Derivative[1][\[Beta]][r] - 
      2*r^4*rp*g[r]*h[r]*\[Beta][r]^(5/2)*Derivative[1][htr][r]*
       Derivative[1][\[Beta]][r] - 2*r^6*rp*g[r]*h[r]*\[Beta][r]^(5/2)*
       Derivative[1][htr][r]*Derivative[1][\[Beta]][r] + 
      2*r^4*h[r]*\[Beta][r]^3*Derivative[1][htt][r]*Derivative[1][\[Beta]][
        r] - 12*r^3*g[r]*h[r]*h33[r]*Derivative[1][\[Beta]][r]^2 - 
      12*r^5*g[r]*h[r]*h33[r]*Derivative[1][\[Beta]][r]^2 + 
      12*r^2*rp*g[r]*h[r]*h33[r]*Derivative[1][\[Beta]][r]^2 + 
      12*r^4*rp*g[r]*h[r]*h33[r]*Derivative[1][\[Beta]][r]^2 - 
      4*r^3*g[r]*ht3[r]*Derivative[1][\[Beta]][r]^2 - 
      4*r^5*g[r]*ht3[r]*Derivative[1][\[Beta]][r]^2 + 
      4*r^2*rp*g[r]*ht3[r]*Derivative[1][\[Beta]][r]^2 + 
      4*r^4*rp*g[r]*ht3[r]*Derivative[1][\[Beta]][r]^2 - 
      2*r^6*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
      4*r^8*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
      2*r^10*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 + 
      4*r^5*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 + 
      8*r^7*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 + 
      4*r^9*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
      2*r^4*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
      4*r^6*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
      2*r^8*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]*Derivative[1][\[Beta]][r]^2 - 
      6*r^5*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^2 - 
      6*r^7*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^2 + 
      6*r^4*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^
        2 + 6*r^6*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(3/2)*
       Derivative[1][\[Beta]][r]^2 - 3*r^5*g[r]*h[r]*htr[r]*\[Beta][r]^(3/2)*
       Derivative[1][\[Beta]][r]^2 - 3*r^7*g[r]*h[r]*htr[r]*\[Beta][r]^(3/2)*
       Derivative[1][\[Beta]][r]^2 + 3*r^4*rp*g[r]*h[r]*htr[r]*
       \[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^2 + 
      3*r^6*rp*g[r]*h[r]*htr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]^
        2 - 8*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hp3[r]*\[Beta][r]^2*
       (I*\[Omega] + h[r]*\[Beta][r]*(-2*I + r^2*Sqrt[\[Beta][r]]*
           Derivative[1][h][r]) + r*h[r]^2*Sqrt[\[Beta][r]]*
         (2*\[Beta][r] + r*Derivative[1][\[Beta]][r])) + 
      4*hpm[r]*\[Beta][r]^2*(-4*\[ScriptCapitalJ]*\[Omega] + 
        I*r^2*\[Omega]*\[Beta][r]^(3/2)*Derivative[1][h][r] + 
        (2*I)*r*\[ScriptCapitalJ]*h[r]^2*Sqrt[\[Beta][r]]*
         (2*\[Beta][r] + r*Derivative[1][\[Beta]][r]) + 
        I*h[r]*Sqrt[\[Beta][r]]*((8*I)*\[Beta][r]^(3/2) + 
          2*r*\[Beta][r]*(\[Omega] + r*\[ScriptCapitalJ]*Derivative[1][h][
              r]) + r^2*\[Omega]*Derivative[1][\[Beta]][r])) + 
      2*r^6*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
      4*r^8*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
      2*r^10*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] - 
      4*r^5*rp*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] - 
      8*r^7*rp*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] - 
      4*r^9*rp*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
      2*r^4*rp^2*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
      4*r^6*rp^2*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
      2*r^8*rp^2*g[r]^2*hrr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
      8*r^5*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] + 
      8*r^7*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] - 
      8*r^4*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] - 
      8*r^6*rp*g[r]*h[r]*hr3[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] + 
      4*r^5*g[r]*htr[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] + 
      4*r^7*g[r]*htr[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] - 
      4*r^4*rp*g[r]*htr[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] - 
      4*r^6*rp*g[r]*htr[r]*\[Beta][r]^(7/2)*Derivative[2][h][r] + 
      8*r^4*h[r]^2*h33[r]*\[Beta][r]^4*Derivative[2][h][r] + 
      8*r^4*h[r]*ht3[r]*\[Beta][r]^4*Derivative[2][h][r] + 
      2*r^4*htt[r]*\[Beta][r]^4*Derivative[2][h][r] + 
      4*r^3*g[r]*\[Beta][r]^2*Derivative[2][ht3][r] + 
      4*r^5*g[r]*\[Beta][r]^2*Derivative[2][ht3][r] - 
      4*r^2*rp*g[r]*\[Beta][r]^2*Derivative[2][ht3][r] - 
      4*r^4*rp*g[r]*\[Beta][r]^2*Derivative[2][ht3][r] + 
      2*r^6*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] + 
      4*r^8*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] + 
      2*r^10*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] - 
      4*r^5*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] - 
      8*r^7*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] - 
      4*r^9*rp*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] + 
      2*r^4*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] + 
      4*r^6*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] + 
      2*r^8*rp^2*g[r]^2*h[r]*hrr[r]*\[Beta][r]^2*Derivative[2][\[Beta]][r] + 
      8*r^5*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][r] + 
      8*r^7*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][r] - 
      8*r^4*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*Derivative[2][\[Beta]][
        r] - 8*r^6*rp*g[r]*h[r]^2*hr3[r]*\[Beta][r]^(5/2)*
       Derivative[2][\[Beta]][r] + 4*r^5*g[r]*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[2][\[Beta]][r] + 4*r^7*g[r]*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[2][\[Beta]][r] - 4*r^4*rp*g[r]*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[2][\[Beta]][r] - 4*r^6*rp*g[r]*h[r]*htr[r]*\[Beta][r]^(5/2)*
       Derivative[2][\[Beta]][r] + 8*r^4*h[r]^3*h33[r]*\[Beta][r]^3*
       Derivative[2][\[Beta]][r] + 8*r^4*h[r]^2*ht3[r]*\[Beta][r]^3*
       Derivative[2][\[Beta]][r] + 2*r^4*h[r]*htt[r]*\[Beta][r]^3*
       Derivative[2][\[Beta]][r]))/(E^(I*t*\[Omega])*\[Beta][r]^2), 
  (wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][\[Theta], 
     \[Psi], \[Phi]]*(\[Beta][r]*(-4*r^2*\[ScriptCapitalJ]*\[Omega]*hrr[r]*
        \[Beta][r]^(3/2) - 8*r^2*\[ScriptCapitalJ]^2*h[r]*hrr[r]*
        \[Beta][r]^(3/2) - (4*I)*r*\[ScriptCapitalJ]*htr[r]*
        \[Beta][r]^(3/2) - (2*I)*r^3*\[ScriptCapitalJ]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] - (2*I)*r^5*\[ScriptCapitalJ]*hrr[r]*\[Beta][r]*
        Derivative[1][g][r] + (2*I)*r^2*rp*\[ScriptCapitalJ]*hrr[r]*
        \[Beta][r]*Derivative[1][g][r] + (2*I)*r^4*rp*\[ScriptCapitalJ]*
        hrr[r]*\[Beta][r]*Derivative[1][g][r] + 14*r^3*htr[r]*\[Beta][r]^3*
        Derivative[1][h][r] + r^5*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
        Derivative[1][h][r] + r^7*hrr[r]*\[Beta][r]^(5/2)*Derivative[1][g][r]*
        Derivative[1][h][r] - r^4*rp*hrr[r]*\[Beta][r]^(5/2)*
        Derivative[1][g][r]*Derivative[1][h][r] - r^6*rp*hrr[r]*
        \[Beta][r]^(5/2)*Derivative[1][g][r]*Derivative[1][h][r] + 
       (4*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
        (2*\[ScriptCapitalJ] + 2*\[Beta][r] + I*r^2*\[Beta][r]^(3/2)*
          Derivative[1][h][r]) + 40*r*h[r]*\[Beta][r]^(3/2)*
        Derivative[1][h33][r] + 4*r^2*\[Beta][r]^(3/2)*Derivative[1][h][r]*
        Derivative[1][h33][r] - 8*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]*
        Derivative[1][hp3][r] + (16*I)*\[ScriptCapitalJ]*\[Beta][r]*
        Derivative[1][hpm][r] - 4*r^2*\[Beta][r]^(5/2)*Derivative[1][h][r]*
        Derivative[1][hpm][r] + (4*I)*r^2*\[Omega]*\[Beta][r]^(3/2)*
        Derivative[1][hr3][r] + (16*I)*r^2*\[ScriptCapitalJ]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hr3][r] + 4*r^4*h[r]*\[Beta][r]^3*
        Derivative[1][h][r]*Derivative[1][hr3][r] + 20*r*\[Beta][r]^(3/2)*
        Derivative[1][ht3][r] + (4*I)*r^2*\[ScriptCapitalJ]*\[Beta][r]^(3/2)*
        Derivative[1][htr][r] + 2*r^4*\[Beta][r]^3*Derivative[1][h][r]*
        Derivative[1][htr][r] + 8*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hp3[r]*
        Derivative[1][\[Beta]][r] - (8*I)*\[ScriptCapitalJ]*hpm[r]*
        Derivative[1][\[Beta]][r] - 40*r*h[r]*h33[r]*Sqrt[\[Beta][r]]*
        Derivative[1][\[Beta]][r] - 20*r*ht3[r]*Sqrt[\[Beta][r]]*
        Derivative[1][\[Beta]][r] - 4*r^2*h33[r]*Sqrt[\[Beta][r]]*
        Derivative[1][h][r]*Derivative[1][\[Beta]][r] + 
       5*r^4*htr[r]*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][\[Beta]][
         r] + 2*r^4*htr[r]*\[Beta][r]^3*Derivative[2][h][r] + 
       r*g[r]*(r^3*(1 + r^2)*(r - rp)*\[Beta][r]^(5/2)*Derivative[1][h][r]*
          Derivative[1][hrr][r] + hrr[r]*((-2*I)*(5*r + 7*r^3 - 4*rp - 
             6*r^2*rp)*\[ScriptCapitalJ]*\[Beta][r] + (2*I)*r*(1 + r^2)*
            (r - rp)*\[ScriptCapitalJ]*Derivative[1][\[Beta]][r] + 
           4*r^3*(1 + r^2)*(r - rp)*\[Beta][r]^(3/2)*Derivative[1][h][r]*
            Derivative[1][\[Beta]][r] + r^2*\[Beta][r]^(5/2)*
            ((13*r + 15*r^3 - 12*rp - 14*r^2*rp)*Derivative[1][h][r] + 
             2*r*(1 + r^2)*(r - rp)*Derivative[2][h][r]))) + 
       8*r^2*h[r]*\[Beta][r]^(3/2)*Derivative[2][h33][r] + 
       4*r^2*\[Beta][r]^(3/2)*Derivative[2][ht3][r] - 
       8*r^2*h[r]*h33[r]*Sqrt[\[Beta][r]]*Derivative[2][\[Beta]][r] - 
       4*r^2*ht3[r]*Sqrt[\[Beta][r]]*Derivative[2][\[Beta]][r]) + 
     hr3[r]*((4*I)*r*(5*\[Omega] + 8*\[ScriptCapitalJ]*h[r])*
        \[Beta][r]^(5/2) - 8*\[Beta][r]^2*(-2*(2*r^2 + \[ScriptCapitalJ]) + 
         (3*r + 5*r^3 - 2*rp - 4*r^2*rp)*g[r] + r*(1 + r^2)*(r - rp)*
          Derivative[1][g][r]) + (4*I)*r^2*(\[Omega] + 2*\[ScriptCapitalJ]*
          h[r])*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + 
       4*r^2*(1 + r^2)*(r - rp)*g[r]*Derivative[1][\[Beta]][r]^2 + 
       2*\[Beta][r]^3*(8 + 5*r^4*h[r]*Derivative[1][h][r]*
          Derivative[1][\[Beta]][r]) + 4*r^3*h[r]*\[Beta][r]^4*
        (7*Derivative[1][h][r] + r*Derivative[2][h][r]) - 
       4*r*\[Beta][r]*(r*(1 + r^2)*(r - rp)*Derivative[1][g][r]*
          Derivative[1][\[Beta]][r] + g[r]*((4*r + 6*r^3 - 3*rp - 5*r^2*rp)*
            Derivative[1][\[Beta]][r] + r*(1 + r^2)*(r - rp)*
            Derivative[2][\[Beta]][r])))))/(8*E^(I*t*\[Omega])*\[Beta][r]^2), 
  (wig[\[ScriptCapitalJ], -1 + \[ScriptCapitalJ], \[ScriptCapitalM]][
     \[Theta], \[Psi], \[Phi]]*((4*I)*Sqrt[2]*\[ScriptCapitalJ]^(3/2)*hpm[r]*
      \[Beta][r] + (4*I)*\[ScriptCapitalJ]*Sqrt[-2 + 4*\[ScriptCapitalJ]]*
      hpp[r]*\[Beta][r] + 8*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*g[r]*hr3[r]*
      \[Beta][r] + 12*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*g[r]*hr3[r]*
      \[Beta][r] - 6*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hr3[r]*
      \[Beta][r] - 10*Sqrt[2]*r^3*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hr3[r]*
      \[Beta][r] - (8*I)*r^2*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r] - 
     (12*I)*r^4*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r] + 
     (6*I)*r*rp*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r] + 
     (10*I)*r^3*rp*\[ScriptCapitalJ]*g[r]*hrp[r]*\[Beta][r] + 
     (2*I)*Sqrt[2]*r^3*\[ScriptCapitalJ]^(3/2)*g[r]*hrr[r]*\[Beta][r] + 
     (2*I)*Sqrt[2]*r^5*\[ScriptCapitalJ]^(3/2)*g[r]*hrr[r]*\[Beta][r] - 
     (2*I)*Sqrt[2]*r^2*rp*\[ScriptCapitalJ]^(3/2)*g[r]*hrr[r]*\[Beta][r] - 
     (2*I)*Sqrt[2]*r^4*rp*\[ScriptCapitalJ]^(3/2)*g[r]*hrr[r]*\[Beta][r] - 
     (2*I)*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*\[Omega]*hr3[r]*
      \[Beta][r]^(3/2) - 2*r^2*\[ScriptCapitalJ]*\[Omega]*hrp[r]*
      \[Beta][r]^(3/2) - 4*r^2*\[ScriptCapitalJ]^2*h[r]*hrp[r]*
      \[Beta][r]^(3/2) + 6*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*ht3[r]*
      \[Beta][r]^(3/2) - (6*I)*r*\[ScriptCapitalJ]*htp[r]*\[Beta][r]^(3/2) + 
     (4*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hpm[r]*\[Beta][r]^2 + 
     (8*I)*r^2*g[r]*hrp[r]*\[Beta][r]^2 + (12*I)*r^4*g[r]*hrp[r]*
      \[Beta][r]^2 - (6*I)*r*rp*g[r]*hrp[r]*\[Beta][r]^2 - 
     (10*I)*r^3*rp*g[r]*hrp[r]*\[Beta][r]^2 - I*Sqrt[2]*r^3*
      Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*\[Beta][r]^2 - 
     I*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*\[Beta][r]^2 + 
     I*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*\[Beta][r]^2 + 
     I*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*hrr[r]*\[Beta][r]^2 - 
     (4*I)*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*h[r]*hr3[r]*\[Beta][r]^(5/2) + 
     2*r^2*\[Omega]*hrp[r]*\[Beta][r]^(5/2) + 4*r^2*\[ScriptCapitalJ]*h[r]*
      hrp[r]*\[Beta][r]^(5/2) + (6*I)*r*htp[r]*\[Beta][r]^(5/2) - 
     (2*I)*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*htr[r]*\[Beta][r]^(5/2) + 
     (4*I)*Sqrt[2]*r^2*h[r]*hr3[r]*(\[ScriptCapitalJ]*\[Beta][r])^(3/2) + 
     (4*I)*Sqrt[2]*r^2*htr[r]*(\[ScriptCapitalJ]*\[Beta][r])^(3/2) + 
     2*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*hr3[r]*\[Beta][r]*
      Derivative[1][g][r] + 2*Sqrt[2]*r^5*Sqrt[\[ScriptCapitalJ]]*hr3[r]*
      \[Beta][r]*Derivative[1][g][r] - 2*Sqrt[2]*r^2*rp*
      Sqrt[\[ScriptCapitalJ]]*hr3[r]*\[Beta][r]*Derivative[1][g][r] - 
     2*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*hr3[r]*\[Beta][r]*
      Derivative[1][g][r] - (2*I)*r^3*\[ScriptCapitalJ]*hrp[r]*\[Beta][r]*
      Derivative[1][g][r] - (2*I)*r^5*\[ScriptCapitalJ]*hrp[r]*\[Beta][r]*
      Derivative[1][g][r] + (2*I)*r^2*rp*\[ScriptCapitalJ]*hrp[r]*\[Beta][r]*
      Derivative[1][g][r] + (2*I)*r^4*rp*\[ScriptCapitalJ]*hrp[r]*\[Beta][r]*
      Derivative[1][g][r] + (2*I)*r^3*hrp[r]*\[Beta][r]^2*
      Derivative[1][g][r] + (2*I)*r^5*hrp[r]*\[Beta][r]^2*
      Derivative[1][g][r] - (2*I)*r^2*rp*hrp[r]*\[Beta][r]^2*
      Derivative[1][g][r] - (2*I)*r^4*rp*hrp[r]*\[Beta][r]^2*
      Derivative[1][g][r] + I*r^4*\[Omega]*hrp[r]*\[Beta][r]^3*
      Derivative[1][h][r] + (2*I)*r^4*\[ScriptCapitalJ]*h[r]*hrp[r]*
      \[Beta][r]^3*Derivative[1][h][r] + 4*Sqrt[2]*r^2*
      Sqrt[\[ScriptCapitalJ]]*h[r]*\[Beta][r]^(3/2)*Derivative[1][h33][r] - 
     8*r^2*g[r]*\[Beta][r]*Derivative[1][hp3][r] - 12*r^4*g[r]*\[Beta][r]*
      Derivative[1][hp3][r] + 6*r*rp*g[r]*\[Beta][r]*Derivative[1][hp3][r] + 
     10*r^3*rp*g[r]*\[Beta][r]*Derivative[1][hp3][r] + 
     (4*I)*r^2*\[Omega]*\[Beta][r]^(3/2)*Derivative[1][hp3][r] + 
     (4*I)*r^2*\[ScriptCapitalJ]*h[r]*\[Beta][r]^(3/2)*
      Derivative[1][hp3][r] + (4*I)*r^2*h[r]*\[Beta][r]^(5/2)*
      Derivative[1][hp3][r] - 2*r^3*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] - 2*r^5*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] + 2*r^2*rp*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] + 2*r^4*rp*\[Beta][r]*Derivative[1][g][r]*
      Derivative[1][hp3][r] + 2*r^4*h[r]*\[Beta][r]^3*Derivative[1][h][r]*
      Derivative[1][hp3][r] + 2*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*g[r]*
      \[Beta][r]*Derivative[1][hr3][r] + 2*Sqrt[2]*r^5*
      Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*Derivative[1][hr3][r] - 
     2*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*\[Beta][r]*
      Derivative[1][hr3][r] - 2*Sqrt[2]*r^4*rp*Sqrt[\[ScriptCapitalJ]]*g[r]*
      \[Beta][r]*Derivative[1][hr3][r] - (2*I)*r^3*\[ScriptCapitalJ]*g[r]*
      \[Beta][r]*Derivative[1][hrp][r] - (2*I)*r^5*\[ScriptCapitalJ]*g[r]*
      \[Beta][r]*Derivative[1][hrp][r] + (2*I)*r^2*rp*\[ScriptCapitalJ]*g[r]*
      \[Beta][r]*Derivative[1][hrp][r] + (2*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*
      \[Beta][r]*Derivative[1][hrp][r] + (2*I)*r^3*g[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] + (2*I)*r^5*g[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] - (2*I)*r^2*rp*g[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] - (2*I)*r^4*rp*g[r]*\[Beta][r]^2*
      Derivative[1][hrp][r] + 2*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*
      \[Beta][r]^(3/2)*Derivative[1][ht3][r] - (2*I)*r^2*\[ScriptCapitalJ]*
      \[Beta][r]^(3/2)*Derivative[1][htp][r] + (2*I)*r^2*\[Beta][r]^(5/2)*
      Derivative[1][htp][r] + r^4*\[Beta][r]^3*Derivative[1][h][r]*
      Derivative[1][htp][r] + (2*I)*r^3*\[ScriptCapitalJ]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] + (2*I)*r^5*\[ScriptCapitalJ]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] - (2*I)*r^2*rp*\[ScriptCapitalJ]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] - (2*I)*r^4*rp*\[ScriptCapitalJ]*g[r]*hrp[r]*
      Derivative[1][\[Beta]][r] + I*r^2*\[ScriptCapitalJ]*htp[r]*
      Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + (2*I)*r^3*g[r]*hrp[r]*
      \[Beta][r]*Derivative[1][\[Beta]][r] + (2*I)*r^5*g[r]*hrp[r]*\[Beta][r]*
      Derivative[1][\[Beta]][r] - (2*I)*r^2*rp*g[r]*hrp[r]*\[Beta][r]*
      Derivative[1][\[Beta]][r] - (2*I)*r^4*rp*g[r]*hrp[r]*\[Beta][r]*
      Derivative[1][\[Beta]][r] + (3*I)*r^2*htp[r]*\[Beta][r]^(3/2)*
      Derivative[1][\[Beta]][r] + Sqrt[2]*r^2*ht3[r]*
      Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][r] + 
     2*r^3*g[r]*Derivative[1][hp3][r]*Derivative[1][\[Beta]][r] + 
     2*r^5*g[r]*Derivative[1][hp3][r]*Derivative[1][\[Beta]][r] - 
     2*r^2*rp*g[r]*Derivative[1][hp3][r]*Derivative[1][\[Beta]][r] - 
     2*r^4*rp*g[r]*Derivative[1][hp3][r]*Derivative[1][\[Beta]][r] + 
     2*Sqrt[2]*h33[r]*((-6*I)*Sqrt[\[ScriptCapitalJ]]*\[Beta][r] + 
       2*r*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]^(3/2)*
        (3*h[r] + r*Derivative[1][h][r]) + 
       r^2*h[r]*Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][
         r]) + hp3[r]*(8*\[Beta][r]^2 - 4*\[Beta][r]*
        (-4*r^2 - 6*\[ScriptCapitalJ] + (3*r + 5*r^3 - 2*rp - 4*r^2*rp)*
          g[r] + r*(1 + r^2)*(r - rp)*Derivative[1][g][r]) + 
       (4*I)*r*\[Beta][r]^(5/2)*(3*h[r] + r*Derivative[1][h][r]) - 
       I*r^2*\[Omega]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       (6*I)*r*\[Beta][r]^(3/2)*(\[Omega] + r*h[r]*Derivative[1][\[Beta]][
           r])) - 2*r^3*g[r]*\[Beta][r]*Derivative[2][hp3][r] - 
     2*r^5*g[r]*\[Beta][r]*Derivative[2][hp3][r] + 2*r^2*rp*g[r]*\[Beta][r]*
      Derivative[2][hp3][r] + 2*r^4*rp*g[r]*\[Beta][r]*
      Derivative[2][hp3][r]))/(4*E^(I*t*\[Omega])*\[Beta][r]), 0, 
  (wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][\[Theta], 
     \[Psi], \[Phi]]*
    (-4*h33[r]*(4*\[Beta][r]^2*(-2*(2*r^2 + \[ScriptCapitalJ]) + 
         (3*r + 5*r^3 - 2*rp - 4*r^2*rp)*g[r] + r*(1 + r^2)*(r - rp)*
          Derivative[1][g][r]) - 8*r^2*h[r]*\[Beta][r]^4*
        (2*h[r] + r*Derivative[1][h][r]) + (4*I)*r*\[Beta][r]^(5/2)*
        (-2*\[Omega] + 4*\[ScriptCapitalJ]*h[r] + r*\[ScriptCapitalJ]*
          Derivative[1][h][r]) - 2*r*(1 + r^2)*(r - rp)*g[r]*\[Beta][r]*
        Derivative[1][\[Beta]][r] + (2*I)*r^2*(\[Omega] + 
         2*\[ScriptCapitalJ]*h[r])*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][
         r] + r^2*(1 + r^2)*(r - rp)*g[r]*Derivative[1][\[Beta]][r]^2 - 
       2*\[Beta][r]^3*(8 + r^3*h[r]^2*(7*Derivative[1][\[Beta]][r] + 
           r*Derivative[2][\[Beta]][r]))) + 
     \[Beta][r]*((8*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*hp3[r]*\[Beta][r]*
        (4*\[ScriptCapitalJ] + 4*\[Beta][r] + (2*I)*r*h[r]*\[Beta][r]^(3/2) + 
         I*r^2*h[r]*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r]) + 
       4*hpm[r]*(8*\[ScriptCapitalJ]^2*\[Beta][r] + 
         (2*I)*r*(\[Omega] + 2*\[ScriptCapitalJ]*h[r])*\[Beta][r]^(5/2) - 
         8*\[Beta][r]^3 + I*r^2*(\[Omega] + 2*\[ScriptCapitalJ]*h[r])*
          \[Beta][r]^(3/2)*Derivative[1][\[Beta]][r]) + 
       r*(2*\[Beta][r]*(8*r*\[ScriptCapitalJ]^2*htr[r]*Sqrt[\[Beta][r]] - 
           4*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*htp[r]*\[Beta][r]^(3/2) + 
           8*r*htt[r]*\[Beta][r]^2 + 4*r^3*htr[r]*\[Beta][r]^(3/2)*
            Derivative[1][g][r] + 4*r^5*htr[r]*\[Beta][r]^(3/2)*
            Derivative[1][g][r] - 4*r^2*rp*htr[r]*\[Beta][r]^(3/2)*
            Derivative[1][g][r] - 4*r^4*rp*htr[r]*\[Beta][r]^(3/2)*
            Derivative[1][g][r] + 2*r^5*htr[r]*\[Beta][r]^(7/2)*
            Derivative[1][h][r]^2 + (8*I)*r*\[Omega]*Sqrt[\[Beta][r]]*
            Derivative[1][h33][r] + 8*r^2*h[r]^2*\[Beta][r]^2*
            Derivative[1][h33][r] - 4*r^2*Derivative[1][g][r]*
            Derivative[1][h33][r] - 4*r^4*Derivative[1][g][r]*
            Derivative[1][h33][r] + 4*r*rp*Derivative[1][g][r]*
            Derivative[1][h33][r] + 4*r^3*rp*Derivative[1][g][r]*
            Derivative[1][h33][r] + 8*r^3*h[r]*\[Beta][r]^2*
            Derivative[1][h][r]*Derivative[1][h33][r] - 
           (8*I)*r*\[ScriptCapitalJ]*Sqrt[\[Beta][r]]*Derivative[1][ht3][r] + 
           8*r^2*h[r]*\[Beta][r]^2*Derivative[1][ht3][r] + 
           4*r^3*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][ht3][r] + 
           2*r^2*\[Beta][r]^2*Derivative[1][htt][r] + 7*r^2*htt[r]*\[Beta][r]*
            Derivative[1][\[Beta]][r] - 2*Sqrt[2]*r*htp[r]*
            Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][r] + 
           2*r^4*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][g][r]*
            Derivative[1][\[Beta]][r] + 2*r^6*htr[r]*Sqrt[\[Beta][r]]*
            Derivative[1][g][r]*Derivative[1][\[Beta]][r] - 
           2*r^3*rp*htr[r]*Sqrt[\[Beta][r]]*Derivative[1][g][r]*
            Derivative[1][\[Beta]][r] - 2*r^5*rp*htr[r]*Sqrt[\[Beta][r]]*
            Derivative[1][g][r]*Derivative[1][\[Beta]][r] + 
           4*r^3*h[r]^2*\[Beta][r]*Derivative[1][h33][r]*
            Derivative[1][\[Beta]][r] + 4*r^3*h[r]*\[Beta][r]*
            Derivative[1][ht3][r]*Derivative[1][\[Beta]][r] + 
           r^3*\[Beta][r]*Derivative[1][htt][r]*Derivative[1][\[Beta]][r] + 
           4*r*hr3[r]*((-2*I)*(1 + r^2)*(r - rp)*\[ScriptCapitalJ]*
              Derivative[1][g][r] + 2*r*(1 + r^2)*(r - rp)*h[r]*
              \[Beta][r]^(3/2)*Derivative[1][g][r] + I*r^2*(\[Omega] + 2*
                \[ScriptCapitalJ]*h[r])*\[Beta][r]^2*Derivative[1][h][r] + 
             r^4*h[r]*\[Beta][r]^(7/2)*Derivative[1][h][r]^2 + 
             Sqrt[\[Beta][r]]*(-2*\[ScriptCapitalJ]*\[Omega] + r^2*(1 + r^2)*
                (r - rp)*h[r]*Derivative[1][g][r]*Derivative[1][\[Beta]][
                 r])) + r^3*htt[r]*\[Beta][r]*Derivative[2][\[Beta]][r] + 
           4*ht3[r]*((-8*I)*\[ScriptCapitalJ]*Sqrt[\[Beta][r]] + 
             2*r*\[Beta][r]^2*(4*h[r] + r*Derivative[1][h][r]) + 
             r^2*h[r]*\[Beta][r]*(7*Derivative[1][\[Beta]][r] + r*
                Derivative[2][\[Beta]][r]))) + r*(1 + r^2)*(r - rp)*g[r]^2*
          (r*(1 + r^2)*(r - rp)*\[Beta][r]*Derivative[1][hrr][r]*
            (2*\[Beta][r] + r*Derivative[1][\[Beta]][r]) + 
           hrr[r]*(6*(3*r + 5*r^3 - 2*rp - 4*r^2*rp)*\[Beta][r]^2 - 
             2*r^2*(1 + r^2)*(r - rp)*Derivative[1][\[Beta]][r]^2 + 
             r*\[Beta][r]*((11*r + 17*r^3 - 8*rp - 14*r^2*rp)*
                Derivative[1][\[Beta]][r] + 2*r*(1 + r^2)*(r - rp)*
                Derivative[2][\[Beta]][r]))) + 
         g[r]*(-8*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2 - 
           8*Sqrt[2]*r^3*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2 + 
           8*Sqrt[2]*rp*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2 + 
           8*Sqrt[2]*r^2*rp*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]^2 + 
           32*r^2*htr[r]*\[Beta][r]^(5/2) + 48*r^4*htr[r]*\[Beta][r]^(5/2) - 
           24*r*rp*htr[r]*\[Beta][r]^(5/2) - 40*r^3*rp*htr[r]*
            \[Beta][r]^(5/2) - 40*r*\[Beta][r]*Derivative[1][h33][r] - 
           56*r^3*\[Beta][r]*Derivative[1][h33][r] + 32*rp*\[Beta][r]*
            Derivative[1][h33][r] + 48*r^2*rp*\[Beta][r]*Derivative[1][h33][
             r] - 8*r*\[Beta][r]^2*Derivative[1][hpm][r] - 
           8*r^3*\[Beta][r]^2*Derivative[1][hpm][r] + 8*rp*\[Beta][r]^2*
            Derivative[1][hpm][r] + 8*r^2*rp*\[Beta][r]^2*Derivative[1][hpm][
             r] - (16*I)*r^2*\[ScriptCapitalJ]*\[Beta][r]*Derivative[1][hr3][
             r] - (16*I)*r^4*\[ScriptCapitalJ]*\[Beta][r]*Derivative[1][hr3][
             r] + (16*I)*r*rp*\[ScriptCapitalJ]*\[Beta][r]*Derivative[1][hr3][
             r] + (16*I)*r^3*rp*\[ScriptCapitalJ]*\[Beta][r]*
            Derivative[1][hr3][r] + 8*r^3*h[r]*\[Beta][r]^(5/2)*
            Derivative[1][hr3][r] + 8*r^5*h[r]*\[Beta][r]^(5/2)*
            Derivative[1][hr3][r] - 8*r^2*rp*h[r]*\[Beta][r]^(5/2)*
            Derivative[1][hr3][r] - 8*r^4*rp*h[r]*\[Beta][r]^(5/2)*
            Derivative[1][hr3][r] + 4*r^3*\[Beta][r]^(5/2)*Derivative[1][htr][
             r] + 4*r^5*\[Beta][r]^(5/2)*Derivative[1][htr][r] - 
           4*r^2*rp*\[Beta][r]^(5/2)*Derivative[1][htr][r] - 
           4*r^4*rp*\[Beta][r]^(5/2)*Derivative[1][htr][r] - 
           4*Sqrt[2]*r^2*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
            Derivative[1][\[Beta]][r] - 4*Sqrt[2]*r^4*Sqrt[\[ScriptCapitalJ]]*
            hrp[r]*\[Beta][r]*Derivative[1][\[Beta]][r] + 
           4*Sqrt[2]*r*rp*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
            Derivative[1][\[Beta]][r] + 4*Sqrt[2]*r^3*rp*
            Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*Derivative[1][\[Beta]][
             r] + 22*r^3*htr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + 
           30*r^5*htr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] - 
           18*r^2*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] - 
           26*r^4*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[1][\[Beta]][r] + 
           12*r^2*Derivative[1][h33][r]*Derivative[1][\[Beta]][r] + 
           12*r^4*Derivative[1][h33][r]*Derivative[1][\[Beta]][r] - 
           12*r*rp*Derivative[1][h33][r]*Derivative[1][\[Beta]][r] - 
           12*r^3*rp*Derivative[1][h33][r]*Derivative[1][\[Beta]][r] - 
           4*r^2*\[Beta][r]*Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] - 
           4*r^4*\[Beta][r]*Derivative[1][hpm][r]*Derivative[1][\[Beta]][r] + 
           4*r*rp*\[Beta][r]*Derivative[1][hpm][r]*Derivative[1][\[Beta]][
             r] + 4*r^3*rp*\[Beta][r]*Derivative[1][hpm][r]*
            Derivative[1][\[Beta]][r] + 4*r^4*h[r]*\[Beta][r]^(3/2)*
            Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] + 
           4*r^6*h[r]*\[Beta][r]^(3/2)*Derivative[1][hr3][r]*
            Derivative[1][\[Beta]][r] - 4*r^3*rp*h[r]*\[Beta][r]^(3/2)*
            Derivative[1][hr3][r]*Derivative[1][\[Beta]][r] - 
           4*r^5*rp*h[r]*\[Beta][r]^(3/2)*Derivative[1][hr3][r]*
            Derivative[1][\[Beta]][r] + 2*r^4*\[Beta][r]^(3/2)*
            Derivative[1][htr][r]*Derivative[1][\[Beta]][r] + 
           2*r^6*\[Beta][r]^(3/2)*Derivative[1][htr][r]*
            Derivative[1][\[Beta]][r] - 2*r^3*rp*\[Beta][r]^(3/2)*
            Derivative[1][htr][r]*Derivative[1][\[Beta]][r] - 
           2*r^5*rp*\[Beta][r]^(3/2)*Derivative[1][htr][r]*
            Derivative[1][\[Beta]][r] - 3*r^4*htr[r]*Sqrt[\[Beta][r]]*
            Derivative[1][\[Beta]][r]^2 - 3*r^6*htr[r]*Sqrt[\[Beta][r]]*
            Derivative[1][\[Beta]][r]^2 + 3*r^3*rp*htr[r]*Sqrt[\[Beta][r]]*
            Derivative[1][\[Beta]][r]^2 + 3*r^5*rp*htr[r]*Sqrt[\[Beta][r]]*
            Derivative[1][\[Beta]][r]^2 + r*(1 + r^2)*(r - rp)*hrr[r]*
            \[Beta][r]*(8*\[ScriptCapitalJ]^2 - (2*I)*r*(\[Omega] + 2*
                \[ScriptCapitalJ]*h[r])*\[Beta][r]^(3/2) + 6*r*(1 + r^2)*
              (r - rp)*\[Beta][r]*Derivative[1][g][r] + 2*r^4*\[Beta][r]^3*
              Derivative[1][h][r]^2 - I*r^2*(\[Omega] + 2*\[ScriptCapitalJ]*
                h[r])*Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
             3*r^2*(1 + r^2)*(r - rp)*Derivative[1][g][r]*Derivative[1][
                \[Beta]][r]) - 8*r^2*\[Beta][r]*Derivative[2][h33][r] - 
           8*r^4*\[Beta][r]*Derivative[2][h33][r] + 8*r*rp*\[Beta][r]*
            Derivative[2][h33][r] + 8*r^3*rp*\[Beta][r]*Derivative[2][h33][
             r] + 4*r^4*htr[r]*\[Beta][r]^(3/2)*Derivative[2][\[Beta]][r] + 
           4*r^6*htr[r]*\[Beta][r]^(3/2)*Derivative[2][\[Beta]][r] - 
           4*r^3*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[2][\[Beta]][r] - 
           4*r^5*rp*htr[r]*\[Beta][r]^(3/2)*Derivative[2][\[Beta]][r] + 
           2*hr3[r]*((-8*I)*(5*r + 7*r^3 - 4*rp - 6*r^2*rp)*\[ScriptCapitalJ]*
              \[Beta][r] + 4*r*\[Beta][r]^(5/2)*(2*(4*r + 6*r^3 - 3*rp - 
                 5*r^2*rp)*h[r] + r*(1 + r^2)*(r - rp)*Derivative[1][h][r]) + 
             (4*I)*r*(1 + r^2)*(r - rp)*\[ScriptCapitalJ]*Derivative[1][
                \[Beta]][r] - 3*r^3*(1 + r^2)*(r - rp)*h[r]*Sqrt[\[Beta][r]]*
              Derivative[1][\[Beta]][r]^2 + 2*r^2*\[Beta][r]^(3/2)*
              (r*(1 + r^2)*(r - rp)*Derivative[1][h][r]*Derivative[1][
                  \[Beta]][r] + h[r]*((11*r + 15*r^3 - 9*rp - 13*r^2*rp)*
                  Derivative[1][\[Beta]][r] + 2*r*(1 + r^2)*(r - rp)*
                  Derivative[2][\[Beta]][r]))))))))/
   (16*E^(I*t*\[Omega])*\[Beta][r]^2)}}


==> anc/ingoing_ef_vector_eoms_spherical.m <==
(* Created with the Wolfram Language : www.wolfram.com *)
{{0, 0, -1/2*(wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][
      \[Theta], \[Psi], \[Phi]]*((-2*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*
       \[Omega]*hpp[r]*\[Beta][r] - htp[r]*(4*(1 + \[ScriptCapitalJ])^2 - 
        2*\[Beta][r]*((3*r + 5*r^3 - 2*rp - 4*r^2*rp)*g[r] + 
          r*(-4*r + (1 + r^2)*(r - rp)*Derivative[1][g][r])) - 
        (2*I)*r*\[Beta][r]^(5/2)*(3*h[r] + r*Derivative[1][h][r]) - 
        I*r^2*(1 + \[ScriptCapitalJ])*h[r]*Sqrt[\[Beta][r]]*
         Derivative[1][\[Beta]][r] - (3*I)*r*h[r]*\[Beta][r]^(3/2)*
         (-2*(1 + \[ScriptCapitalJ]) + r*Derivative[1][\[Beta]][r])) + 
      hp3[r]*(4*(1 + \[ScriptCapitalJ])*\[Omega] + 
        (-4*\[Omega] + 8*(1 + \[ScriptCapitalJ])*h[r])*\[Beta][r] + 
        8*h[r]*\[Beta][r]^2 + (4*I)*r*h[r]*\[Beta][r]^(5/2)*
         (3*h[r] + 2*r*Derivative[1][h][r]) - I*r^2*\[Omega]*h[r]*
         Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
        (6*I)*r*h[r]*\[Beta][r]^(3/2)*(\[Omega] + 
          r*h[r]*Derivative[1][\[Beta]][r])) + 
      I*r*(r*\[Beta][r]*(hrp[r]*((-I)*\[Omega]*(\[Omega] + 
              2*(1 + \[ScriptCapitalJ])*h[r])*Sqrt[\[Beta][r]] - 
            (2*I)*h[r]*(\[Omega] + 2*(1 + \[ScriptCapitalJ])*h[r])*
             \[Beta][r]^(3/2) - 2*(1 + r^2)*(r - rp)*(1 + \[ScriptCapitalJ])*
             h[r]*Derivative[1][g][r] + 2*(1 + r^2)*(r - rp)*h[r]*\[Beta][r]*
             Derivative[1][g][r] + r^2*h[r]*(\[Omega] + 
              2*(1 + \[ScriptCapitalJ])*h[r])*\[Beta][r]^2*Derivative[1][h][
              r]) + 2*h[r]^2*\[Beta][r]^(3/2)*(2 - I*r^2*Sqrt[\[Beta][r]]*
             Derivative[1][h][r])*Derivative[1][hp3][r] - 
          \[Omega]*Sqrt[\[Beta][r]]*Derivative[1][htp][r] + 
          h[r]*((2*I)*(1 + r^2)*(r - rp)*Derivative[1][g][r]*
             Derivative[1][hp3][r] + 2*\[Beta][r]^(3/2)*Derivative[1][htp][
              r] - I*r^2*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][htp][
              r] + 2*Sqrt[\[Beta][r]]*(\[Omega]*Derivative[1][hp3][r] - 
              2*(1 + \[ScriptCapitalJ])*Derivative[1][htp][r]))) + 
        g[r]*(hrp[r]*(2*\[Beta][r]^2*((4*r + 6*r^3 - 3*rp - 5*r^2*rp)*h[r] + 
              r*(1 + r^2)*(r - rp)*Derivative[1][h][r]) + 
            \[Beta][r]*(-2*(-r + r^3 + 2*rp)*(1 + \[ScriptCapitalJ])*h[r] + 
              (1 + r^2)*(r - rp)*(5*\[Omega] + 2*r*(1 + \[ScriptCapitalJ])*
                 Derivative[1][h][r])) + r*(1 + r^2)*(r - rp)*
             (\[Omega] + 4*(1 + \[ScriptCapitalJ])*h[r])*
             Derivative[1][\[Beta]][r] + 2*r*(1 + r^2)*(r - rp)*h[r]*
             \[Beta][r]*Derivative[1][\[Beta]][r]) - 
          2*h[r]*((-I)*(-r + r^3 + 2*rp)*\[Beta][r]*Derivative[1][hp3][r] - 
            r*(1 + r^2)*(r - rp)*\[Beta][r]^2*Derivative[1][hrp][r] + 
            (2*I)*r*(1 + r^2)*(r - rp)*Derivative[1][hp3][r]*
             Derivative[1][\[Beta]][r]) - I*(1 + r^2)*(r - rp)*
           (r*Derivative[1][htp][r]*Derivative[1][\[Beta]][r] + 
            \[Beta][r]*(2*r*Derivative[1][h][r]*Derivative[1][hp3][r] + 
              I*r*\[Omega]*Derivative[1][hrp][r] + 5*Derivative[1][htp][r] + 
              r*Derivative[2][htp][r]))))))/(E^(I*t*\[Omega])*\[Beta][r]), 0, 
  0}, {0, 0, (wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][
     \[Theta], \[Psi], \[Phi]]*(4*(1 + \[ScriptCapitalJ])^2*hrp[r] + 
     (2*I)*r^2*hrp[r]*\[Beta][r]^(5/2)*Derivative[1][h][r] + 
     I*r*hrp[r]*\[Beta][r]^(3/2)*(5*\[Omega] + 10*(1 + \[ScriptCapitalJ])*
        h[r] + 2*r*(1 + \[ScriptCapitalJ])*Derivative[1][h][r]) - 
     (4*I)*(1 + \[ScriptCapitalJ])*Derivative[1][hp3][r] + 
     2*r*\[Beta][r]^(3/2)*(5*h[r] + r*Derivative[1][h][r])*
      Derivative[1][hp3][r] - 2*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]*
      Derivative[1][hpp][r] - (4*I)*hp3[r]*Derivative[1][\[Beta]][r] + 
     r^2*Sqrt[\[Beta][r]]*Derivative[1][htp][r]*Derivative[1][\[Beta]][r] + 
     4*\[Beta][r]*Derivative[1][hp3][r]*
      (I + (r^2*h[r]*Derivative[1][\[Beta]][r])/(2*Sqrt[\[Beta][r]])) + 
     2*hrp[r]*\[Beta][r]*((-3*r - 5*r^3 + 2*rp + 4*r^2*rp)*g[r] + 
       r*(4*r - (1 + r^2)*(r - rp)*Derivative[1][g][r] + 
         ((I/2)*r*(\[Omega] + 2*(1 + \[ScriptCapitalJ])*h[r])*
           Derivative[1][\[Beta]][r])/Sqrt[\[Beta][r]])) + 
     r*\[Beta][r]^(3/2)*(I*r*(\[Omega] + 2*(1 + \[ScriptCapitalJ])*h[r])*
        Derivative[1][hrp][r] + 5*Derivative[1][htp][r] + 
       r*(2*h[r]*Derivative[2][hp3][r] + Derivative[2][htp][r]))))/
   (2*E^(I*t*\[Omega])*\[Beta][r]), 0, 0}, 
 {-1/2*(wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][
      \[Theta], \[Psi], \[Phi]]*((-2*I)*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*
       \[Omega]*hpp[r]*\[Beta][r] - htp[r]*(4*(1 + \[ScriptCapitalJ])^2 - 
        2*\[Beta][r]*((3*r + 5*r^3 - 2*rp - 4*r^2*rp)*g[r] + 
          r*(-4*r + (1 + r^2)*(r - rp)*Derivative[1][g][r])) - 
        (2*I)*r*\[Beta][r]^(5/2)*(3*h[r] + r*Derivative[1][h][r]) - 
        I*r^2*(1 + \[ScriptCapitalJ])*h[r]*Sqrt[\[Beta][r]]*
         Derivative[1][\[Beta]][r] - (3*I)*r*h[r]*\[Beta][r]^(3/2)*
         (-2*(1 + \[ScriptCapitalJ]) + r*Derivative[1][\[Beta]][r])) + 
      hp3[r]*(4*(1 + \[ScriptCapitalJ])*\[Omega] + 
        (-4*\[Omega] + 8*(1 + \[ScriptCapitalJ])*h[r])*\[Beta][r] + 
        8*h[r]*\[Beta][r]^2 + (4*I)*r*h[r]*\[Beta][r]^(5/2)*
         (3*h[r] + 2*r*Derivative[1][h][r]) - I*r^2*\[Omega]*h[r]*
         Sqrt[\[Beta][r]]*Derivative[1][\[Beta]][r] + 
        (6*I)*r*h[r]*\[Beta][r]^(3/2)*(\[Omega] + 
          r*h[r]*Derivative[1][\[Beta]][r])) + 
      I*r*(r*\[Beta][r]*(hrp[r]*((-I)*\[Omega]*(\[Omega] + 
              2*(1 + \[ScriptCapitalJ])*h[r])*Sqrt[\[Beta][r]] - 
            (2*I)*h[r]*(\[Omega] + 2*(1 + \[ScriptCapitalJ])*h[r])*
             \[Beta][r]^(3/2) - 2*(1 + r^2)*(r - rp)*(1 + \[ScriptCapitalJ])*
             h[r]*Derivative[1][g][r] + 2*(1 + r^2)*(r - rp)*h[r]*\[Beta][r]*
             Derivative[1][g][r] + r^2*h[r]*(\[Omega] + 
              2*(1 + \[ScriptCapitalJ])*h[r])*\[Beta][r]^2*Derivative[1][h][
              r]) + 2*h[r]^2*\[Beta][r]^(3/2)*(2 - I*r^2*Sqrt[\[Beta][r]]*
             Derivative[1][h][r])*Derivative[1][hp3][r] - 
          \[Omega]*Sqrt[\[Beta][r]]*Derivative[1][htp][r] + 
          h[r]*((2*I)*(1 + r^2)*(r - rp)*Derivative[1][g][r]*
             Derivative[1][hp3][r] + 2*\[Beta][r]^(3/2)*Derivative[1][htp][
              r] - I*r^2*\[Beta][r]^2*Derivative[1][h][r]*Derivative[1][htp][
              r] + 2*Sqrt[\[Beta][r]]*(\[Omega]*Derivative[1][hp3][r] - 
              2*(1 + \[ScriptCapitalJ])*Derivative[1][htp][r]))) + 
        g[r]*(hrp[r]*(2*\[Beta][r]^2*((4*r + 6*r^3 - 3*rp - 5*r^2*rp)*h[r] + 
              r*(1 + r^2)*(r - rp)*Derivative[1][h][r]) + 
            \[Beta][r]*(-2*(-r + r^3 + 2*rp)*(1 + \[ScriptCapitalJ])*h[r] + 
              (1 + r^2)*(r - rp)*(5*\[Omega] + 2*r*(1 + \[ScriptCapitalJ])*
                 Derivative[1][h][r])) + r*(1 + r^2)*(r - rp)*
             (\[Omega] + 4*(1 + \[ScriptCapitalJ])*h[r])*
             Derivative[1][\[Beta]][r] + 2*r*(1 + r^2)*(r - rp)*h[r]*
             \[Beta][r]*Derivative[1][\[Beta]][r]) - 
          2*h[r]*((-I)*(-r + r^3 + 2*rp)*\[Beta][r]*Derivative[1][hp3][r] - 
            r*(1 + r^2)*(r - rp)*\[Beta][r]^2*Derivative[1][hrp][r] + 
            (2*I)*r*(1 + r^2)*(r - rp)*Derivative[1][hp3][r]*
             Derivative[1][\[Beta]][r]) - I*(1 + r^2)*(r - rp)*
           (r*Derivative[1][htp][r]*Derivative[1][\[Beta]][r] + 
            \[Beta][r]*(2*r*Derivative[1][h][r]*Derivative[1][hp3][r] + 
              I*r*\[Omega]*Derivative[1][hrp][r] + 5*Derivative[1][htp][r] + 
              r*Derivative[2][htp][r]))))))/(E^(I*t*\[Omega])*\[Beta][r]), 
  (wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][\[Theta], 
     \[Psi], \[Phi]]*(4*(1 + \[ScriptCapitalJ])^2*hrp[r] + 
     (2*I)*r^2*hrp[r]*\[Beta][r]^(5/2)*Derivative[1][h][r] + 
     I*r*hrp[r]*\[Beta][r]^(3/2)*(5*\[Omega] + 10*(1 + \[ScriptCapitalJ])*
        h[r] + 2*r*(1 + \[ScriptCapitalJ])*Derivative[1][h][r]) - 
     (4*I)*(1 + \[ScriptCapitalJ])*Derivative[1][hp3][r] + 
     2*r*\[Beta][r]^(3/2)*(5*h[r] + r*Derivative[1][h][r])*
      Derivative[1][hp3][r] - 2*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]*
      Derivative[1][hpp][r] - (4*I)*hp3[r]*Derivative[1][\[Beta]][r] + 
     r^2*Sqrt[\[Beta][r]]*Derivative[1][htp][r]*Derivative[1][\[Beta]][r] + 
     4*\[Beta][r]*Derivative[1][hp3][r]*
      (I + (r^2*h[r]*Derivative[1][\[Beta]][r])/(2*Sqrt[\[Beta][r]])) + 
     2*hrp[r]*\[Beta][r]*((-3*r - 5*r^3 + 2*rp + 4*r^2*rp)*g[r] + 
       r*(4*r - (1 + r^2)*(r - rp)*Derivative[1][g][r] + 
         ((I/2)*r*(\[Omega] + 2*(1 + \[ScriptCapitalJ])*h[r])*
           Derivative[1][\[Beta]][r])/Sqrt[\[Beta][r]])) + 
     r*\[Beta][r]^(3/2)*(I*r*(\[Omega] + 2*(1 + \[ScriptCapitalJ])*h[r])*
        Derivative[1][hrp][r] + 5*Derivative[1][htp][r] + 
       r*(2*h[r]*Derivative[2][hp3][r] + Derivative[2][htp][r]))))/
   (2*E^(I*t*\[Omega])*\[Beta][r]), 
  (wig[\[ScriptCapitalJ], -1 + \[ScriptCapitalJ], \[ScriptCapitalM]][
     \[Theta], \[Psi], \[Phi]]*(hpp[r]*(8*(1 + \[ScriptCapitalJ])^2 - 
       8*\[Beta][r]^2 - 4*\[Beta][r]*(-2 - 4*r^2 + 2*\[ScriptCapitalJ] + 
         (3*r + 5*r^3 - 2*rp - 4*r^2*rp)*g[r] + r*(1 + r^2)*(r - rp)*
          Derivative[1][g][r]) + (2*I)*r*\[Beta][r]^(3/2)*
        (3*\[Omega] + 6*(1 + \[ScriptCapitalJ])*h[r] + 
         2*r*(1 + \[ScriptCapitalJ])*Derivative[1][h][r]) + 
       I*r^2*(\[Omega] + 2*(1 + \[ScriptCapitalJ])*h[r])*Sqrt[\[Beta][r]]*
        Derivative[1][\[Beta]][r]) + 4*Sqrt[2]*hp3[r]*
      (2*Sqrt[\[ScriptCapitalJ]]*((-2*I)*(1 + \[ScriptCapitalJ]) + 
         r^2*\[Beta][r]^(3/2)*Derivative[1][h][r]) + 
       r*h[r]*(6*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]^(3/2) + 
         r*Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][r])) + 
     2*r*(6*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*htp[r]*\[Beta][r]^(3/2) + 
       2*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*hrp[r]*\[Beta][r]*
        ((-I)*(\[Omega] + 2*(1 + \[ScriptCapitalJ])*h[r])*Sqrt[\[Beta][r]] + 
         (1 + r^2)*(r - rp)*Derivative[1][g][r]) + 
       4*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*h[r]*\[Beta][r]^(3/2)*
        Derivative[1][hp3][r] + (2*I)*r*\[Omega]*\[Beta][r]^(3/2)*
        Derivative[1][hpp][r] + (4*I)*r*h[r]*\[Beta][r]^(3/2)*
        Derivative[1][hpp][r] + (4*I)*r*\[ScriptCapitalJ]*h[r]*
        \[Beta][r]^(3/2)*Derivative[1][hpp][r] - r^2*\[Beta][r]*
        Derivative[1][g][r]*Derivative[1][hpp][r] - 
       r^4*\[Beta][r]*Derivative[1][g][r]*Derivative[1][hpp][r] + 
       r*rp*\[Beta][r]*Derivative[1][g][r]*Derivative[1][hpp][r] + 
       r^3*rp*\[Beta][r]*Derivative[1][g][r]*Derivative[1][hpp][r] + 
       2*Sqrt[2]*r*Sqrt[\[ScriptCapitalJ]]*\[Beta][r]^(3/2)*
        Derivative[1][htp][r] + Sqrt[2]*r*htp[r]*
        Sqrt[\[ScriptCapitalJ]*\[Beta][r]]*Derivative[1][\[Beta]][r] + 
       g[r]*\[Beta][r]*(2*Sqrt[2]*(4*r + 6*r^3 - 3*rp - 5*r^2*rp)*
          Sqrt[\[ScriptCapitalJ]]*hrp[r] + (-4*r - 6*r^3 + 3*rp + 5*r^2*rp)*
          Derivative[1][hpp][r] + r*(1 + r^2)*(r - rp)*
          (2*Sqrt[2]*Sqrt[\[ScriptCapitalJ]]*Derivative[1][hrp][r] - 
           Derivative[2][hpp][r])))))/(4*E^(I*t*\[Omega])*\[Beta][r]), 0, 
  (wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][\[Theta], 
     \[Psi], \[Phi]]*(2*hp3[r]*Sqrt[\[Beta][r]]*
      (8*(1 + r^2 + \[ScriptCapitalJ]) + (-6*r - 10*r^3 + 4*rp + 8*r^2*rp)*
        g[r] + 4*\[Beta][r] - 2*r*(1 + r^2)*(r - rp)*Derivative[1][g][r] + 
       (2*I)*r*\[Beta][r]^(3/2)*(3*h[r] + r*Derivative[1][h][r]) - 
       ((I/2)*r^2*\[Omega]*Derivative[1][\[Beta]][r])/Sqrt[\[Beta][r]] + 
       (3*I)*r*Sqrt[\[Beta][r]]*(\[Omega] + r*h[r]*Derivative[1][\[Beta]][
           r])) + I*(4*Sqrt[2]*(1 + \[ScriptCapitalJ])*hpp[r]*
        Sqrt[\[ScriptCapitalJ]*\[Beta][r]] + 
       r*(r*hrp[r]*Sqrt[\[Beta][r]]*((2*I)*(1 + \[ScriptCapitalJ])*
            (\[Omega] + 2*(1 + \[ScriptCapitalJ])*h[r])*Sqrt[\[Beta][r]] - 
           (2*I)*(\[Omega] + 2*(1 + \[ScriptCapitalJ])*h[r])*
            \[Beta][r]^(3/2) - 2*(1 + r^2)*(r - rp)*(1 + \[ScriptCapitalJ])*
            Derivative[1][g][r] + 2*(1 + r^2)*(r - rp)*\[Beta][r]*
            Derivative[1][g][r] + r^2*(\[Omega] + 2*(1 + \[ScriptCapitalJ])*
              h[r])*\[Beta][r]^2*Derivative[1][h][r]) + 
         (2*I)*r*(1 + r^2)*(r - rp)*Sqrt[\[Beta][r]]*Derivative[1][g][r]*
          Derivative[1][hp3][r] + 2*r*\[Beta][r]^2*
          (2*h[r]*Derivative[1][hp3][r] + Derivative[1][htp][r]) - 
         I*r^3*\[Beta][r]^(5/2)*Derivative[1][h][r]*
          (2*h[r]*Derivative[1][hp3][r] + Derivative[1][htp][r]) + 
         r*\[Beta][r]*(4*(\[Omega] + (1 + \[ScriptCapitalJ])*h[r])*
            Derivative[1][hp3][r] - 2*(1 + \[ScriptCapitalJ])*
            Derivative[1][htp][r]) - htp[r]*(-6*\[Beta][r]^2 - 
           r*(1 + \[ScriptCapitalJ])*Derivative[1][\[Beta]][r] + 
           \[Beta][r]*(6 + 6*\[ScriptCapitalJ] - 3*r*Derivative[1][\[Beta]][
               r]))) + (2*r*g[r]*(-((4*r + 6*r^3 - 3*rp - 5*r^2*rp)*
            (1 + \[ScriptCapitalJ])*hrp[r]*\[Beta][r]) + 
          (4*r + 6*r^3 - 3*rp - 5*r^2*rp)*hrp[r]*\[Beta][r]^2 + 
          I*(4*r + 6*r^3 - 3*rp - 5*r^2*rp)*\[Beta][r]*Derivative[1][hp3][
            r] + r*(1 + r^2)*(r - rp)*\[Beta][r]^2*Derivative[1][hrp][r] + 
          r*(1 + r^2)*(r - rp)*(1 + \[ScriptCapitalJ])*hrp[r]*
           Derivative[1][\[Beta]][r] + r*(1 + r^2)*(r - rp)*hrp[r]*\[Beta][r]*
           Derivative[1][\[Beta]][r] - I*r*(1 + r^2)*(r - rp)*
           Derivative[1][hp3][r]*Derivative[1][\[Beta]][r] - 
          r*(1 + r^2)*(r - rp)*\[Beta][r]*((1 + \[ScriptCapitalJ])*
             Derivative[1][hrp][r] - I*Derivative[2][hp3][r])))/
        Sqrt[\[Beta][r]])))/(4*E^(I*t*\[Omega])*Sqrt[\[Beta][r]])}, 
 {0, 0, 0, 0, 0}, 
 {0, 0, (wig[\[ScriptCapitalJ], \[ScriptCapitalJ], \[ScriptCapitalM]][
     \[Theta], \[Psi], \[Phi]]*(2*hp3[r]*Sqrt[\[Beta][r]]*
      (8*(1 + r^2 + \[ScriptCapitalJ]) + (-6*r - 10*r^3 + 4*rp + 8*r^2*rp)*
        g[r] + 4*\[Beta][r] - 2*r*(1 + r^2)*(r - rp)*Derivative[1][g][r] + 
       (2*I)*r*\[Beta][r]^(3/2)*(3*h[r] + r*Derivative[1][h][r]) - 
       ((I/2)*r^2*\[Omega]*Derivative[1][\[Beta]][r])/Sqrt[\[Beta][r]] + 
       (3*I)*r*Sqrt[\[Beta][r]]*(\[Omega] + r*h[r]*Derivative[1][\[Beta]][
           r])) + I*(4*Sqrt[2]*(1 + \[ScriptCapitalJ])*hpp[r]*
        Sqrt[\[ScriptCapitalJ]*\[Beta][r]] + 
       r*(r*hrp[r]*Sqrt[\[Beta][r]]*((2*I)*(1 + \[ScriptCapitalJ])*
            (\[Omega] + 2*(1 + \[ScriptCapitalJ])*h[r])*Sqrt[\[Beta][r]] - 
           (2*I)*(\[Omega] + 2*(1 + \[ScriptCapitalJ])*h[r])*
            \[Beta][r]^(3/2) - 2*(1 + r^2)*(r - rp)*(1 + \[ScriptCapitalJ])*
            Derivative[1][g][r] + 2*(1 + r^2)*(r - rp)*\[Beta][r]*
            Derivative[1][g][r] + r^2*(\[Omega] + 2*(1 + \[ScriptCapitalJ])*
              h[r])*\[Beta][r]^2*Derivative[1][h][r]) + 
         (2*I)*r*(1 + r^2)*(r - rp)*Sqrt[\[Beta][r]]*Derivative[1][g][r]*
          Derivative[1][hp3][r] + 2*r*\[Beta][r]^2*
          (2*h[r]*Derivative[1][hp3][r] + Derivative[1][htp][r]) - 
         I*r^3*\[Beta][r]^(5/2)*Derivative[1][h][r]*
          (2*h[r]*Derivative[1][hp3][r] + Derivative[1][htp][r]) + 
         r*\[Beta][r]*(4*(\[Omega] + (1 + \[ScriptCapitalJ])*h[r])*
            Derivative[1][hp3][r] - 2*(1 + \[ScriptCapitalJ])*
            Derivative[1][htp][r]) - htp[r]*(-6*\[Beta][r]^2 - 
           r*(1 + \[ScriptCapitalJ])*Derivative[1][\[Beta]][r] + 
           \[Beta][r]*(6 + 6*\[ScriptCapitalJ] - 3*r*Derivative[1][\[Beta]][
               r]))) + (2*r*g[r]*(-((4*r + 6*r^3 - 3*rp - 5*r^2*rp)*
            (1 + \[ScriptCapitalJ])*hrp[r]*\[Beta][r]) + 
          (4*r + 6*r^3 - 3*rp - 5*r^2*rp)*hrp[r]*\[Beta][r]^2 + 
          I*(4*r + 6*r^3 - 3*rp - 5*r^2*rp)*\[Beta][r]*Derivative[1][hp3][
            r] + r*(1 + r^2)*(r - rp)*\[Beta][r]^2*Derivative[1][hrp][r] + 
          r*(1 + r^2)*(r - rp)*(1 + \[ScriptCapitalJ])*hrp[r]*
           Derivative[1][\[Beta]][r] + r*(1 + r^2)*(r - rp)*hrp[r]*\[Beta][r]*
           Derivative[1][\[Beta]][r] - I*r*(1 + r^2)*(r - rp)*
           Derivative[1][hp3][r]*Derivative[1][\[Beta]][r] - 
          r*(1 + r^2)*(r - rp)*\[Beta][r]*((1 + \[ScriptCapitalJ])*
             Derivative[1][hrp][r] - I*Derivative[2][hp3][r])))/
        Sqrt[\[Beta][r]])))/(4*E^(I*t*\[Omega])*Sqrt[\[Beta][r]]), 0, 0}}


==> anc/plot_real_qnms_paper.wls <==
NeedsResourceFunction["MaTeXInstall"][]
Needs["MaTeX`"]
makeMaTeXAxis[x_] := MaTeX[x, FontSize -> 20]

(* Variables *) 
scalarModes = Import[FileNameJoin[{".", "data", "real_scalar_modes.csv"}]];
scalarModes = MapAt[ToExpression, scalarModes, {;;, ;;}]

tensorModes = Import[FileNameJoin[{".", "data", "real_tensor_modes.csv"}]];
tensorModes = MapAt[ToExpression, tensorModes, {;;, ;;}]

vectorModes = Import[FileNameJoin[{".", "data", "real_vector_modes.csv"}]];
vectorModes = MapAt[ToExpression, vectorModes, {;;, ;;}]

aValues = {0, 1/2, 9/10}
aStrings = {"0", "1_2", "9_10"}

sValues = {scalarModes, tensorModes, vectorModes};
sStrings = {"scalar", "tensor", "vector"}

globalMinMaxJ = MinMax[Select[Catenate[sValues][[;;, 2]], NumericQ]]

precCutOff = 6

(* Plotting Functions *)
ZipList[list1_, list2_] := MapThread[List, {list1, list2}]

jColorFreq[ws_, js_] := Module[
   {minMaxJ = globalMinMaxJ, rescaleJFunc, styleFunc},
   rescaleJFunc = Function[j, Rescale[j, minMaxJ, {0, 0.72826086956521739130}]];
   styleFunc = Function[
      {w, j}, 
         Which[
            j == minMaxJ[[1]], {Black},
            j == minMaxJ[[2]], {Black},
            True, {Hue@rescaleJFunc@j}
            ]
   ];
   styleFunc@@@(ZipList[ws, js])
]

jMarkerFreq[ws_, js_] := Module[
   {minMaxJ = globalMinMaxJ, rescaleJFunc, styleFunc},
   rescaleJFunc = Function[j, Rescale[j, minMaxJ, {0, 0.72826086956521739130}]];
   styleFunc = Function[
      {w, j}, 
         Which[
            j == minMaxJ[[1]], {"\[EmptyUpTriangle]", 15},
            j == minMaxJ[[2]], {"\[CirclePlus]", 15},
            True, {"\[FilledSmallCircle]", 10}
            ]
   ];
   styleFunc@@@(ZipList[ws, js])
]

dataAPlotFilter[a_] = Function[data, Select[data, Function[x, x[[3]] === a && AllTrue[x, NumericQ] && Precision[x[[3]]] > precCutOff ]]]

makeIndividualPlot[data_, a_] := Module[
{aData, aWData},
(* aData = Select[data, Function[x, x[[3]] === a && AllTrue[x, NumericQ] && Precision[x[[3]]] > precCutOff ]]; *)
aData = dataAPlotFilter[a][data];
aWData = Map[List, aData[[;;, 1]]];
jData = aData[[;;, 2]];
(* aWData = jColorFreq[aWData, jData]; *)
ComplexListPlot[aWData, 
    (* PlotStyle -> {PointSize[size]}, *)
    PlotRange -> {{-12, 12}, {-5,  0.25}},
    PlotStyle -> jColorFreq[aWData, jData],
    PlotMarkers -> jMarkerFreq[aWData, jData],
    AspectRatio -> 1/2,
    Frame -> True,
    FrameTicksStyle ->  Directive["TR", 16],
    FrameLabel -> {makeMaTeXAxis["\\Re(\\nu)"],  makeMaTeXAxis["\\Im(\\nu)"]},
    ImageSize -> 600,
    Axes -> {True, True}
   ]
]

jOpacityFreq[modes_] := Module[
   {minMaxJ = globalMinMaxJ, rescaleJFunc, styleFunc},
   rescaleJFunc = Function[j, Rescale[j, minMaxJ, {0, 0.8}]];
   styleFunc = Function[
      {w, j}, Style[w, 1 - Opacity@rescaleJFunc[j]]//Evaluate
   ];
   styleFunc@@@(modes[[;;, {1, 2}]])
]

makeGroupPlot[tensor_, vector_, scalar_, a_] := Module[
   {aFilter = dataAPlotFilter[a], aTensor, aVector, aScalar},
   aWTensor = (jOpacityFreq@aFilter[tensor])[[;;, 1]];
   aWVector = (jOpacityFreq@aFilter[vector])[[;;, 1]];
   aWScalar = (jOpacityFreq@aFilter[scalar])[[;;, 1]];

   Show[
      ComplexListPlot[aWScalar, PlotStyle -> {{Blue,  PointSize[Scaled[0.006]], Opacity[0.7]}}], 
      ComplexListPlot[aWVector, PlotStyle -> {{Red,   PointSize[Scaled[0.005]], Opacity[0.7]}}],
      ComplexListPlot[aWTensor, PlotStyle -> {{RGBColor[7/255, 4/15, 13/255], PointSize[Scaled[0.004]]}}],
      PlotRange -> {{-12, 12}, {-5,  0.25}},
      AspectRatio -> 1,
      Frame -> True,
      FrameTicksStyle ->  Directive["TR", 16],
      FrameLabel -> {makeMaTeXAxis["\\Re(\\nu)"],  makeMaTeXAxis["\\Im(\\nu)"]},
      ImageSize -> 600,
      Axes -> {True, True} 
   ]
]

savePlot[name_, plot_] := Export[FileNameJoin[{".", "graphics", name <>".pdf"}], plot]

(* Plotting *)
(* Do[ *)
(*    {av, as} = avs; *)
(*    {sv, ss} = svs; *)
(*    plotName = ss <> "_ef_spherical_a" <> as; *)
(*    savePlot[plotName, makeIndividualPlot[sv, av]]//Print; *)
(*    , {avs, ZipList[aValues, aStrings]} *)
(*    , {svs, ZipList[sValues, sStrings]} *)
(* ] *)

savePlot["all_sectors_compared_ef_spherical_over_a0", makeGroupPlot[tensorModes, vectorModes, scalarModes, 0]] //Print
savePlot["all_sectors_compared_ef_spherical_over_a1_2", makeGroupPlot[tensorModes, vectorModes, scalarModes, 1/2]] //Print


==> anc/real_tensor_modes.csv <==
-12.0929669798959959509`6.5660415244132695-3.0807156777432642813`4.761681531860187*I,100,0
-12.0464345665381613945`6.085235336410131-3.0849623294035439511`4.788039042362719*I,"199/2",0
-11.9999257542030857498`5.880083520338971-3.089230176973795634`4.822487408166105*I,99,0
-11.9534408440818271819`5.755788817473756-3.093519320170586668`4.86571587782781*I,"197/2",0
-11.9069801491629051597`5.672054332926162-3.097829865717473584`4.918863142223042*I,98,0
-11.8605439933397673816`5.613555735630295-3.1021619280716199852`4.983737785431576*I,"195/2",0
-11.8141327104643088456`5.5728660668111285-3.1065156300012208932`5.063251831369314*I,97,0
-11.7766834690615580347`5.131067292097229-2.8978830271988888671`4.564358522953095*I,99,"1/2"
-11.7677466433671925302`5.545881488450999-3.1108911030113291561`5.162340621124979*I,"193/2",0
-11.7295060798689574895`5.21240624783486-2.9025871849719726369`4.526685314207687*I,"197/2","1/2"
-11.7213861428654624994`5.5301614577720635-3.115288487618404815`5.290183536831356*I,96,0
-11.6823466130378047363`5.3148825543700875-2.9073220300489378343`4.503322737289728*I,98,"1/2"
-11.6750515667773290526`5.524210606904405-3.1197079334765388337`5.466796546143949*I,"191/2",0
-11.6352051925440195111`5.449062159863758-2.9120877690489365454`4.491685093560458*I,"195/2","1/2"
-11.6287432789630604925`5.527133146724927-3.1241495993607913981`5.751489715258885*I,95,0
-11.5880819661028373608`5.639083061897191-2.9168846096604990097`4.49020535438962*I,97,"1/2"
-11.5824616484096626418`5.53845894467189-3.1286136530153884257`6.640499655669092*I,"189/2",0
-11.5409771048340813669`5.964182109720641-2.9217127636368868648`4.497959212628225*I,"193/2","1/2"
-11.5362070483754970933`5.558061414045787-3.1331002708765986763`5.923034740710826*I,94,0
-11.5254389526619948727`7.812844698613195-2.2201772993513661075`8.970330541349975*I,100,0
-11.493890802576071346`7.277460902885293-2.9265724496207586045`4.514479130194761*I,96,"1/2"
-11.4899798556092194229`5.586135141271702-3.1376096376819339821`5.606042320869234*I,"187/2",0
-11.4778615275701631553`7.839451839443523-2.2234203276883314224`8.029102804541806*I,"199/2",0
-11.4661800859147181275`7.517850662847658-2.2072481849761636747`6.562268370367812*I,100,"1/2"
-11.4468232748841043418`5.9575148931929025-2.931463895760571682`4.539669688324705*I,"191/2","1/2"
-11.4437804496554507284`5.623225164445795-3.1421419459788488475`5.442941395423878*I,93,0
-11.4303011721688256013`7.8745668775157815-2.2266810612943295182`7.734129783932161*I,99,0
-11.4183102452508629304`7.449576462946238-2.2108343301402820847`6.630343302153374*I,"199/2","1/2"
-11.3997747577529037988`5.688421008994442-2.9363873420868828611`4.573789830714698*I,95,"1/2"
-11.3976092122574747289`5.670318432791641-3.1466973955473420443`5.340042340908384*I,"185/2",0
-11.3827580915324304584`7.918762075943192-2.2299596601781629294`7.5824408038076525*I,"197/2",0
-11.370454626583363147`7.404734058733062-2.2144431495778444692`6.712893006841704*I,99,"1/2"
-11.3527455061051300196`5.540563357572879-2.9413430426227346939`4.617495270464582*I,"189/2","1/2"
-11.3514665268650251634`5.729033633674834-3.1512761927517680561`5.270598850734051*I,92,0
-11.3352324941181297764`7.973059443194396-2.2332562862720206864`7.488589069001474*I,98,0
-11.3226133954709994646`7.376926219360995-2.2180748970348328645`6.814380279938476*I,"197/2","1/2"
-11.3057357920899352265`5.445203305081826-2.9463312672085422975`4.671957312197452*I,94,"1/2"
-11.3053527782529421934`5.801998657831227-3.1558785498377438815`5.223239265615618*I,"183/2",0
-11.2877245918358928397`8.03912886605628-2.2365711034516120235`7.427308755367288*I,"195/2",0
-11.2747867201660338353`7.362564637491626-2.2217298305644166368`6.942996938955078*I,98,"1/2"
-11.2592683522541793743`5.893642557226832-3.1605046841902875989`5.192133192759057*I,91,0
-11.2587459032366066886`5.380341123435301-2.9513523030282213963`4.739108961739827*I,"187/2","1/2"
-11.2402346001211793566`8.11968238742013-2.2399042775566443599`7.387703779044367*I,97,0
-11.2269747716463821839`7.359520766816177-2.2254082126120409593`7.1160780143241045*I,"195/2","1/2"
-11.2132136356083804735`6.0120580048116015-3.1651548175692570403`5.173967316004611*I,"181/2",0
-11.2117761405085583981`5.336163250903772-2.9564064558296176645`4.82214607090095*I,93,"1/2"
-11.1927627380101811616`8.219305709198927-2.2432559764117395352`7.36414595834466*I,"193/2",0
-11.1791777236509545069`7.366527955924173-2.2291103101005154377`7.381650631212979*I,97,"1/2"
-11.167189015925061387`6.174283006470636-3.1698291753377841988`5.166761668242661*I,90,0
-11.1648268163023097526`5.307508885079638-2.9614940508384945422`4.926624084966705*I,"185/2","1/2"
-11.1453092282176324051`8.34643133919214-2.2466263698478719919`7.3534250993608765*I,96,0
-11.1313957527184066291`7.3828941352462465-2.2328363945155847077`8.022554878648151*I,"193/2","1/2"
-11.1211948817583665481`6.427115165605945-3.1745279856987437471`5.169335245307573*I,"179/2",0
-11.1178982524346513531`5.291408945839107-2.9666154333712954301`5.063212258219344*I,92,"1/2"
-11.09787429721718121`8.519018166712963-2.2500156297244013321`7.3536219900120425*I,"191/2",0
-11.0891841034664393529`9.623111808347467-1.5719700219473331131`9.200520303148064*I,100,"1/2"
-11.0836290382294835543`7.408365480694415-2.2365867419924735355`7.717606725105408*I,96,"1/2"
-11.0752316227884572385`7.037065545486095-3.1792514789533774825`5.181046289066848*I,89,0
-11.0709907781589859626`5.286089124453894-2.9717709691575018462`5.256396885034456*I,"183/2","1/2"
-11.0504581753243106249`8.787588224621526-2.2534239299517596949`7.363596669307564*I,95,0
-11.0406991085998748642`9.681630480748169-1.5745538927023920487`9.094244543400933*I,"199/2","1/2"
-11.0358777624530723096`7.443079102587765-2.2403616334039008861`7.35506036423985*I,"191/2","1/2"
-11.0292996301028619508`6.763935861527245-3.1839998867950500973`5.201668663368041*I,"177/2",0
-11.0241047282489092442`5.290511721618633-2.9769610443875534726`5.587285937286551*I,91,"1/2"
-11.01409462358515942746147561174320912145`10.8274414437918-1.4173723542386317319`9.58819841508994*I,100,0
-11.0030610967817934274`9.470865608653865-2.256851446514841959`7.382739457620431*I,"189/2",0
-10.9922243405399236941`9.752305749552011-1.5771542111763720908`9.028614336459936*I,99,"1/2"
-10.9881421105960234879`7.487585540393537-2.2441613544500513263`7.185028105387615*I,95,"1/2"
-10.9833992965696020165`6.383177536295868-3.1887734416497681513`5.23134993591927*I,88,0
-10.9772404411835410464`5.304153598075048-2.9821860655068814092`6.775211795647599*I,"181/2","1/2"
-10.96558313302231450712621506905524772935`11.028009350611697-1.4195584075503206039`9.59798894926314*I,"199/2",0
-10.9556832998476639127`9.079326177236602-2.2602983574971341333`7.410853565335735*I,94,0
-10.9437599205552546989`9.837804262819779-1.5797711626643380875`8.988573597037513*I,"197/2","1/2"
-10.9404222708567462627`7.5429499800008015-2.2479861957509788691`7.083191955127818*I,"189/2","1/2"
-10.9375310172926192032`6.201009002359638-3.1935723760735886965`5.270634572392127*I,"175/2",0
-10.930398257465030897`5.326906367800102-2.9874464587805494318`5.571988794968802*I,90,"1/2"
-10.91708211652499991408405810687025929741`11.36218692415815-1.4217573318418629837`9.617290397167025*I,99,0
-10.9083250268856901952`8.728428891791726-2.2637648431056026941`7.448117994710662*I,"187/2",0
-10.895305971975644041`9.942680524902151-1.5824049354861259474`8.966828493613463*I,98,"1/2"
-10.8927184344825322237`7.610975851821897-2.2518364529418988942`7.017933469270279*I,94,"1/2"
-10.8916951901389903833`6.088095978917433-3.1983969222154133438`5.320561212445959*I,87,0
-10.8835785180941511989`5.359055630094962-2.9927426696562345686`5.308577203163079*I,"179/2","1/2"
-10.86859170183840700835221144213627308372`12.795395686388476-1.4239692567687131912431148606109899629`9.645640299152927*I,"197/2",0
-10.8609865244583326901`8.559200883473684-2.2672510856963552878`7.495116047755873*I,93,0
-10.8468626202374471629`10.0753525411243-1.5850557210518211052`8.959375140030218*I,"195/2","1/2"
-10.8458922163266266068`6.012102256749731-3.2032473113519450156`5.382875040572556*I,"173/2",0
-10.845030795830519548`7.694665371718276-2.2557124267717990874`6.976400785678531*I,"187/2","1/2"
-10.837042982343771635`5.034715044892552-1.6527844201522429412`4.570247953315757*I,"199/2","9/10"
-10.8367815632250776429`5.401330891721291-2.9980751619557630985`5.164542642253668*I,89,"1/2"
-10.8201120189102302562870744899678114485`11.387718828258857-1.42619431379678601083918121763940848936`9.682965755633155*I,98,0
-10.8136680434221782051`8.456108635047588-2.2707572698010713496`7.552940547324933*I,"185/2",0
-10.8001225010606235025`5.959966348169567-3.2081237734998153862`5.460461471600535*I,86,0
-10.798429992930294525`10.253798269102312-1.5877237139290508522`8.963873507330641*I,97,"1/2"
-10.7973595524321712083`7.799221456032512-2.2596144232057714634`6.952171227725651*I,93,"1/2"
-10.7900077310154625385`5.455046475379421-3.0034444169271280096`5.072642246712543*I,"177/2","1/2"
-10.7868084333678521056`5.062292371101718-1.6555485395658746739`4.528387725661869*I,99,"9/10"
-10.77164319993948384037133927767567254621`11.128445794443673-1.4284326362340132023129305209382736299`9.729568082447802*I,"195/2",0
-10.766369839025844352`8.38885309368736-2.2742835821541899856`7.62342076352194*I,92,0
-10.7577748488141109702`6.914055794272296-1.2514019309979017183`5.724075074416685*I,100,"9/10"
-10.754386454206155272`5.92518262945695-3.2130265371081073966`5.558279960183523*I,"171/2",0
-10.7500082198450456526`10.528697711717275-1.5904091119121517166`8.97894730823337*I,"193/2","1/2"
-10.7497049050611093886`7.934522447740306-2.263542753531435526`6.941660745661483*I,"185/2","1/2"
-10.74550283696035886312490062577259212144`13.640325901485781-0.99174886610258658473671261643898423795`11.073905958752803*I,100,"1/2"
-10.7432573566828573442`5.522397866924533-3.0088509321898478018`5.011197511746837*I,88,"1/2"
-10.7365658202042194337`5.09217610867571-1.6583245360978507447`4.495085073410513*I,"197/2","9/10"
-10.72318537942663262144219340653736770012`10.991954220339393-1.4306843592625402743452740172447345074`9.786172859085971*I,97,0
-10.7190921710103556224`8.344983298385802-2.2778302117208320765`7.709586966756708*I,"183/2",0
-10.7086844909857792382`5.904127553892445-3.2179558288327340623`5.685636658198012*I,85,0
-10.7078263149072126536`6.879419253721294-1.2536797990317801891`5.7596967488020585*I,"199/2","9/10"
-10.7020670578041231396`8.122707881007061-2.2674977344697884716`6.9427637405386475*I,92,"1/2"
-10.70159743302303734098455989198333878981`11.221491679900891-1.5931121160932751336`9.003854355737229*I,96,"1/2"
-10.6965307717735557758`5.607079799691656-3.0142952206067041895`4.970515186286058*I,"175/2","1/2"
-10.69645380678316338613590078281378924128`13.072647858409352-0.99340266106025754311671383278486283176`11.114314750694934*I,"199/2","1/2"
-10.6863150522375541534`5.124545672434465-1.6611124334909197612`4.4685619015437075*I,98,"9/10"
-10.67473869422507867720185487997366991095`10.908508166291202-1.43294961997157717870960671886199771214`9.85406517171754*I,"193/2",0
-10.6718353037120003043`8.318244729638185-2.2813973497254241306`7.816679798541533*I,91,0
-10.663017032689231179`5.894673639871657-3.2229118733924248112`5.86298515569146*I,"169/2",0
-10.6578722930261043751`6.851633413365786-1.2559695867971318687`5.798209147529114*I,99,"9/10"
-10.6544462181351475301`8.433081041523916-2.2714796882907830896`6.954253631243524*I,"183/2","1/2"
-10.65319776680666325613242240575804906125`10.830280159340639-1.5958329309354968476`9.038332887988345*I,"191/2","1/2"
-10.6498283036451206315`5.715688137596992-3.0197778091143571265`4.9455006174802145*I,87,"1/2"
-10.64741121236194898207721035890506178145`12.75903306064207-0.99506704537971823508831897637280445254`11.164425892181553*I,99,"1/2"
-10.6360560398016163236`5.1596263341304835-1.6639122564972192128`4.4475833504169096*I,"195/2","9/10"
-10.6263032835940461809969696541161143946`10.855918286748665-1.43522855739091683722136081746553993488`9.935370375976625*I,96,0
-10.6245995061676862636`8.305140608821175-2.2849851896809830468`7.954645024458253*I,"181/2",0
-10.6173845073842288062`5.895579925296616-3.2278948935044440353`6.151699051093085*I,84,0
-10.6156474909826346492`8.52956510634283-0.8766304830814043871`7.5076772644335215*I,100,"9/10"
-10.6079126895981575488`6.829468228517303-1.2582713604074855057`5.83991332256815*I,"197/2","9/10"
-10.6068425969919999746`9.842878227686693-2.2754889429338985565`6.9754987947912195*I,91,"1/2"
-10.6048093578913236304`10.486845446124814-1.5985717643479978509`9.082550234566455*I,95,"1/2"
-10.6031502751593266903`5.861439276294594-3.0252992375441360051`4.933235635042223*I,"173/2","1/2"
-10.59837513051051544688367642556672588658`12.60892200843472-0.99674213898606998857937383278715862906`11.224892199012226*I,"197/2","1/2"
-10.5857886940609163317`5.197702124994612-1.6667240309608210361`4.4312586614193386*I,97,"9/10"
-10.57787928925290898705069258592094772984`10.8243243642651-1.43752131252513567456680565783798388229`10.033633819097053*I,"191/2",0
-10.5773850522228233016`8.303619290792433-2.2885939274190137193`8.145796104600675*I,90,0
-10.5717873506174435623`5.9062030029738875-3.2329051098966506889`7.108763378669046*I,"167/2",0
-10.56964145015869879729543123368722726406`13.650424079645921-0.69511787739368095040148144881693536976`12.134123222161472*I,100,0
-10.5659082894779811409`8.57586467306552-0.8783217787315263014`7.495614355131545*I,"199/2","9/10"
-10.5592564088556527535`8.516280552306007-2.2795258321339345661`7.006334006913042*I,"181/2","1/2"
-10.5579474098952568147`6.812038494183208-1.2605851860685810401`5.8851945562233485*I,98,"9/10"
-10.5564970045780856038`6.077092958137572-3.0308600574625162512`4.931996808671495*I,86,"1/2"
-10.5564323453787852882`10.324557524692942-1.6013288277633871942`9.13713188981922*I,"189/2","1/2"
-10.54934563936932071763619166249972159904`12.521423011487455-0.99842806376251100510202229031001439339`11.296947699137897*I,98,"1/2"
-10.5355129268915471434`5.239134177604314-1.6695477838910793487`4.418925963378673*I,"193/2","9/10"
-10.5301922206417701253`8.31249355342837-2.2922237611199653819`8.460234198849523*I,"179/2",0
-10.52946685543700695426732865178788515415`10.80856463366029-1.43982802838849060101076695390796596591`10.155119780257035*I,95,0
-10.5262260060956282471`5.9263653048368-3.2379427413911267056`6.3009581146477585*I,83,0
-10.52033981021374373378461467766308390912`13.572011707526043-0.69624740907624717499985458595732726877`12.207485818483903*I,"199/2",0
-10.5161669351089651272`8.626464393981502-0.8800239906207806912`7.48782769148187*I,99,"9/10"
-10.5116878718318195997`8.233550795012444-2.2835906955522259557`7.047027495756708*I,90,"1/2"
-10.5098688056511877814`6.4947333108284315-3.0364608310584918796`4.940806454857751*I,"171/2","1/2"
-10.5080668708319938299`10.228450064330987-1.6041043362172397038`9.203283159520554*I,94,"1/2"
-10.5079763580247267413`6.798688631312311-1.262911130068162422`5.93455205205672*I,"195/2","9/10"
-10.50032281843563114999257171690904804474`12.468578337857888-1.00012494359243303952778982901549233355`11.38268437906714*I,"195/2","1/2"
-10.4852286507617227334`5.284387402752636-1.6723835435270788441`4.410081856420965*I,96,"9/10"
-10.4830212952208947571`8.331165602983098-2.29587489134418776197577165787812803198`9.95756146540092*I,89,0
-10.48106612895499877229754613877646639586`10.805691579901275-1.44214885004052716836306433947461199153`10.312196559670051*I,"189/2",0
-10.4807009263378762404`5.956319184659037-3.2430080050533763008`5.991625690377006*I,"165/2",0
-10.47104300944925666358892181090600971903`13.524665095627556-0.6973839968574695698566053001563361714`12.294162040035111*I,99,0
-10.4664233540889432822`8.68207917408157-0.881737212791500795`7.4837922452320464*I,"197/2","9/10"
-10.4641372077346381414`8.085456160516626-2.2876838789134438986`7.098329601760015*I,"179/2","1/2"
-10.46412418189951344890762850654325023115`10.549252605413487-0.5381640682440545328`9.155395181042072*I,100,"9/10"
-10.4632659878814553648`6.7794772129286445-3.0421021301023351107`4.959219414521982*I,85,"1/2"
-10.459713078331381457`10.168313747254581-1.6068985084299245285`9.283059205325365*I,"187/2","1/2"
-10.4579994369208097065`6.788922309870198-1.2652492587655651535`5.98864379597055*I,97,"9/10"
-10.45130674859452296842388618739345955332`12.43865906261496-1.00183290440265182124098720565528570912`11.485632538558253*I,97,"1/2"
-10.44276661809719402380864938640712111809`14.903682667683132-0.47981620123023138374757570896332615768`13.700346793531796*I,100,"1/2"
-10.4358725649043082659`8.359504243659075-2.2995475210633244996`8.5416866278307*I,"177/2",0
-10.4352125732911116438`5.996791557029412-3.2481011164000448083`5.831763365767634*I,82,0
-10.4349357786125289301`5.334070396945605-1.6752313393935018074`4.4043364298878265*I,"191/2","9/10"
-10.43267725924780085287272262412644682815`10.813969328898832-1.44448392462241390975939624216282224077`10.534737742787133*I,94,0
-10.42175110655595534856491529913533127184`13.498414679605109-0.69852771776412591642590779770125710845`12.397635028344304*I,"197/2",0
-10.4166888569501871164`6.212614351454402-3.0477845349971858814`4.9872351111518975*I,"169/2","1/2"
-10.4166774711544324715`8.743681476283424-0.8834615397810637032`7.483105749356078*I,98,"9/10"
-10.4166046421722383897`7.9934632915504125-2.2918057341481214279`7.161623803744999*I,89,"1/2"
-10.4144346430235141811`10.533050675684622-0.5392094244939860908`9.204245599715662*I,"199/2","9/10"
-10.4113711145327156198`10.131730648970084-1.6097115668908035126`9.379932593952287*I,93,"1/2"
-10.4080165483367219828`6.782357534582125-1.2675996385811150545`6.04835680446111*I,"193/2","9/10"
-10.40229751215076356303489441666940649013`12.425714738909308-1.00355207420780829692658042777140889526`11.61206891828014*I,"193/2","1/2"
-10.39322300656096128459699409494334828112`14.902819837000152-0.48063623082014775393254415931859691757`13.84591434031691*I,"199/2","1/2"
-10.3897614189021414597`6.049127989282479-3.2532222896572376828`5.731472546797591*I,"163/2",0
-10.3887463239023428588`8.39781714002537-2.3032418556920788404`8.263408527681458*I,88,0
-10.3846342237393542268`5.388997223082335-1.6780912023482478929`4.4013834700581285*I,95,"9/10"
-10.38430039844916371885542931858717995448`10.832416305263314-1.44683340139401816787349178554531338615`10.935180994676465*I,"187/2",0
-10.37246416124347218401780245832239621589`13.488049198310286-0.69967865001810077075182777733339827383`12.524038587016232*I,98,0
-10.3701377152836116269`5.994367999870221-3.0535086339416296381`5.025295799413268*I,84,"1/2"
-10.3690904046339997647`7.933629301125502-2.2959566195410160506`7.239252326130021*I,"177/2","1/2"
-10.3669292095493004324`8.812635725075912-0.8851970666148583442`7.485456328575452*I,"195/2","9/10"
-10.364745978831653387`10.52161048253744-0.5402623213017507074`9.25703357422441*I,99,"9/10"
-10.3630411287265354182`10.112468730546-1.6125437379448816579`9.500069890727504*I,"185/2","1/2"
-10.3580275928373176416`6.778696945920394-1.2699623359853557922`6.114922069257054*I,96,"9/10"
-10.35329519286160242528654326148856865162`12.426408395256042-1.00528258315597921917738218939969312989`11.77443764390755*I,96,"1/2"
-10.344347945640912884`6.115604345874179-3.2583717380608469467`5.66470385839538*I,81,0
-10.34368248065092588876823576318489030344`14.91427931168738-0.48146152772057189525238766649387485862`14.037607061492604*I,99,"1/2"
-10.3416428718128564543`8.446906309430233-2.3069581031202852873`8.118631926601221*I,"175/2",0
-10.33593570144793926563575748662041575641`10.860588263338721-1.44919743177173901609312486657420609288`11.416181155069346*I,93,0
-10.334323899674429513`5.45028713206009-1.6809631646221536502`4.400980133856331*I,"189/2","9/10"
-10.3236128627394555584`5.866128056578645-3.0592750222179916127`5.074370218528102*I,"167/2","1/2"
-10.32318223426338167426231405703180930997`13.490593268917115-0.70083687306033626424968429310000261969`12.68541938694948*I,"195/2",0
-10.3215947285793146958`7.895514437968327-2.3001368998854008945`7.335207736419192*I,88,"1/2"
-10.3171784910091433512`8.890935036153245-0.8869438887993430566`7.490600618741962*I,97,"9/10"
-10.3150581726176651581`10.514284913241584-0.5413228550388207101`9.314347489063788*I,"197/2","9/10"
-10.3147232728992244654`10.107054672121995-1.6153952518819954084363334328788399379`9.655653575388099*I,92,"1/2"
-10.3138802834478698453586091349256598051`12.389927205110444-0.24925496921317406435211265424311614269`10.748112478178525*I,100,"9/10"
-10.3080324697923926336`6.777707613349646-1.2723374174881241389`6.190113202145375*I,"191/2","9/10"
-10.30429987597050268226156506692374758492`12.438791888091044-1.00702456357553711492284773396453161063`12.002918154435179*I,"191/2","1/2"
-10.2989726469709823539`6.2000862575024245-3.2635496741898190165`5.620339947994928*I,"161/2",0
-10.2945625137454567218`8.508230750656438-2.310696473745220608`8.02976161540873*I,87,0
-10.2941450769866381422185561836066171878`14.936615338977095-0.48229215193775080974716217339082540115`14.326538703869671*I,"197/2","1/2"
-10.2875833259520942873307521992774436061`10.89848855357809-1.45157616936711318182718616280346135406`10.768569119558403*I,"185/2",0
-10.2840047200708674312`5.519534035931789-1.6838472598511682894`4.4029327418179065*I,94,"9/10"
-10.2771145973916706901`5.78178510309678-3.0650843016175857436`5.136159549655756*I,83,"1/2"
-10.2741178515276949611`7.873716455468619-2.3043469466433584928`7.456736337537352*I,"175/2","1/2"
-10.27390538743286894305525343472650776875`13.504291561707394-0.70200246757536893790548549788214959032`12.910594988585643*I,97,0
-10.2674252357458498153`8.981650604579754-0.888702102315225407`7.498348632778085*I,"193/2","9/10"
-10.2664177017957707479`10.113466655377877-1.61826634302862816351425282676701557462`9.876011210022266*I,"183/2","1/2"
-10.2653712066867773434`10.51058416205077-0.54239112358468422142560460297547139132`9.376974651969231*I,98,"9/10"
-10.264068985026678561137621899291404722`12.451632604162093-0.24973561296862922199281948679688263481`10.746924192675625*I,"199/2","9/10"
-10.2580310773706642832`6.779206977586548-1.2747249496274937639`6.276614403754058*I,95,"9/10"
-10.25531164824184540756485401165484442692`12.461761619461138-1.00877815002330124679626355316261317539`12.412026066515626*I,95,"1/2"
-10.2536360277645895976`6.309545989494216-3.268756310323025985`5.592696681353236*I,80,0
-10.2475055604487480742`8.584255348848563-2.3144571805040882574`7.973049363917985*I,"173/2",0
-10.24461083281648086974968913968037752331`14.969049807288537-0.48312816446160736330003975374119423166`15.041035569927747*I,98,"1/2"
-10.23924343255452775690262195235571524771`10.946565533008911-1.45396977002621018923726288594115412711`10.55341199104592*I,92,0
-10.2336765985885544677`5.599113820363581-1.6867435231013483487`4.407086657391616*I,"187/2","9/10"
-10.2306432163908272526`5.7245347577858166-3.0709370800106859631`5.213531285730588*I,"165/2","1/2"
-10.2266600151500769547`7.865179193049648-2.3085871381121381531`7.6187331158262905*I,87,"1/2"
-10.22463368365906047934227582182137439381`13.528145572522204-0.70317551551646946314002669922218142267`13.305352011159247*I,"193/2",0
-10.2181245729842658567`10.130558373109617-1.62115724984244631200917806196044753296`10.270227207993724*I,91,"1/2"
-10.2176693624323486603`9.089873999905981-0.8904718036107986264`7.5085531223416835*I,96,"9/10"
-10.215685062317946437`10.51013161902117-0.54346722634534399263495620980908106562`9.44599618661955*I,"195/2","9/10"
-10.21425893321062083474005400728135474649`12.51978396256674-0.25021942490038264004639113724732095166`10.749725467779696*I,99,"9/10"
-10.208338604661111446`6.458165731124056-3.2739918588103297215`5.57858213556965*I,"159/2",0
-10.2080233125344644208`6.7830529147209795-1.2771249989586106453`6.378767043944547*I,"189/2","9/10"
-10.20633059799664015899869774632050946785`12.494803569856144-1.01054347933402283258321673006612626289`12.875183550880653*I,"189/2","1/2"
-10.2004723284407151308`8.679196363806277-2.3182404389066117605`7.938132380242295*I,86,0
-10.19507978603191077455775084280248767624`15.011307150684683-0.48396962728686320542456032334958753743`14.648262088129126*I,"195/2","1/2"
-10.19091618480075152828098890019244199437`11.0057959503833-1.45637839186983324899989724593057931014`10.436102348395398*I,"183/2",0
-10.1841990168776411953`5.686434141491568-3.0768339710656084026`5.311463987359172*I,82,"1/2"
-10.1833394487822122317`5.692790507104815-1.6896519908870368201`4.413318977597179*I,93,"9/10"
-10.1792214653612033391`7.868122797305699-2.3128578595966289535`7.859924969790421*I,"173/2","1/2"
-10.17536718696403913079678390911500281054`13.561693084284569-0.70435610013140265638414221342235114051`13.874490863502388*I,96,0
-10.1698440469221978428`10.15779021191894-1.62406821500965318165166555603527943259`10.790226704054378*I,"181/2","1/2"
-10.1679107881875360799`9.224988293527366-0.8922530895954707324`7.521102038770958*I,"191/2","9/10"
-10.1659997197249320122`10.512634685764782-0.54455126427156029616747749938196065218`9.522947478456834*I,97,"9/10"
-10.16445014224761297941912395087052835942`12.595874761620431-0.25070644598141799068110370065529591073`10.756112934786072*I,"197/2","9/10"
-10.163080906369019441`6.682084476295286-3.2792565324485485365`5.576145469843928*I,79,0
-10.1580090710351874407`6.789136655409158-1.2795376320424459504`6.504286331326625*I,94,"9/10"
-10.15735681514927652140144077393994403659`12.537886602211262-1.01232069067124951666689007526304285982`12.246214722426322*I,94,"1/2"
-10.1534631401423656195`8.80077172149718-2.3220464670676747968`7.919654977022031*I,"171/2",0
-10.14555197518210256621217287191175930838`15.063559070951724-0.48481660343472505473632501852531540115`14.32065932531491*I,97,"1/2"
-10.14260174925849639363704790693539644796`11.077891133120733-1.45880219533454273383383912682418463235`10.365194514280914*I,91,0
-10.1377822969275212565`5.663192645161034-3.0827755941180680884`5.439360516189944*I,"163/2","1/2"
-10.1329931839919089776`5.807056054474539-1.6925727011825919813`4.421533214164158*I,"185/2","9/10"
-10.1318024524129803845`7.881562319598076-2.3171595035879957577`8.360398561943182*I,86,"1/2"
-10.12610596251056620498705143726630041351`13.6049152103154-0.70554430598882576851520463037513456533`13.18264991745222*I,"191/2",0
-10.1215762870245938437`10.195116069542745-1.62699948554526262336719909502778459872`10.11884621642042*I,90,"1/2"
-10.1181494285613749949`9.407437162839802-0.8940460576335240621`7.535913206768778*I,95,"9/10"
-10.1178634739127565035`7.139170482097882-3.2845505448533400713`5.584363729508063*I,"157/2",0
-10.1163151580161887782`10.51786492368841-0.54564333987680199418552221223606773054`9.610107139614932*I,"193/2","9/10"
-10.11464262658723610060885506607373638917`12.682115784535029-0.25119671801711823706075721878960701625`10.765777942506888*I,98,"9/10"
-10.10839039124535282022721945692019466612`12.591454098663121-1.01410992557961589697550194302925893723`12.03803192167603*I,"187/2","1/2"
-10.1079882474095376846`6.797377749393171-1.2819629154344955039`6.669011151970886*I,"187/2","9/10"
-10.1064783240147644975`8.965101901078896-2.3258754857399484939`7.914599830223188*I,85,0
-10.0960274394890095713190946082497544223`15.126454894799652-0.48566915697515239279260424175557238403`14.172651854534093*I,"193/2","1/2"
-10.09430029558930778420180630754104173717`11.165731824473951-1.46124134321451938904396038961022788858`10.322584227296394*I,"181/2",0
-10.0913933565048533613`5.652335950148505-3.0887625741889566872`5.618012227183471*I,81,"1/2"
-10.0844032309887321137`7.905084193773584-2.3214924699485251655`8.38373257096424*I,"171/2","1/2"
-10.0826377172362685822`5.95462063683175-1.695505693428027785`4.431655425915349*I,92,"9/10"
-10.07685007662853442241143409448478952614`13.658229605886865-0.70674021900534362552223724520095070907`12.967837842313003*I,95,0
-10.073321459734070546`10.24297207377804-1.62995131289639850468717814591441115129`9.900830284928684*I,"179/2","1/2"
-10.0726868608271571647`7.259497551518365-3.2898741108184886449`5.602804497679033*I,78,0
-10.0683851975201570919`9.69826595412944-0.8958508055381445529`7.552930640940685*I,"189/2","9/10"
-10.0666313551535549173`10.525644262657766-0.54674355725486801578160540260494762496`9.711061775837122*I,96,"9/10"
-10.06483640088222391202614675935281835629`12.781972440553158-0.25169028366821066031993263801440416331`10.778484061159313*I,"195/2","9/10"
-10.0595182146995991687`9.215492708957036-2.3297277183464496248`7.921227339379883*I,"169/2",0
-10.05943141950061962045888544034243365243`12.65651020724526-1.01591132803860880566633303153124592646`11.926816591320472*I,93,"1/2"
-10.0579607349766236675`6.807720551052649-1.2844009156734587718`6.914858320853828*I,93,"9/10"
-10.04650621886285508845949253191451364318`15.201250557808565-0.48652735304972528713406367850454249845`14.09065898809164*I,96,"1/2"
-10.04601199662219785284616905315907774561`11.274315597592011-1.46369600070428473576758817616325314847`10.299865965042038*I,90,0
-10.0450324984069359214`5.652432059055012-3.0947955421459232047`5.910420621572165*I,"161/2","1/2"
-10.0370240602982935749`7.938760430795785-2.3258571661027318207`7.936642882109777*I,85,"1/2"
-10.0322729611085922136`6.166258109489307-1.6984510085289213286`4.443631443763238*I,"183/2","9/10"
-10.02759959684217638890661341179320410733`13.722566931490881-0.70794392647323981394274788296872546657`12.8542245589706*I,"189/2",0
-10.0275516333031414328`6.763473916710035-3.2952274466547146024`5.631534021711772*I,"155/2",0
-10.0250797345928524851`10.302362149211758-1.63292395304873117719577707210877083138`9.782361878360694*I,89,"1/2"
-10.01861800743191512484444968221525505127`10.642861135716682-0.8976674315657616579`7.5721221405833194*I,94,"9/10"
-10.0169482879097160468`10.535835285264287-0.54785202209713953742098646506354749721`9.831938401236549*I,"191/2","9/10"
-10.01503147998981439717044832710671203671`12.90132698580874-0.25218718647446669926290969942232337367`10.794051702013988*I,97,"9/10"
-10.0125831531634230419`9.777406858001727-2.3336033910129768803`7.93860029682423*I,84,0
-10.01047999484107713932194304448096899147`12.734840132560066-1.01772504451785802624026393874028552951`11.861793559582784*I,"185/2","1/2"
-10.007926425835949748`6.820131887441566-1.2868516992699346713`7.451963627928889*I,"185/2","9/10"
-9.9987000291789881731`5.662733799086556-3.1008751350016625574`6.930249974616833*I,80,"1/2"
-9.99773702842942322576092468643286627133`11.413078000449122-1.46616633544229642944802091299671091669`10.29255309121297*I,"179/2",0
-9.9969883539180693214766331666015219663`15.29009683992378-0.48739125789513177193873229776695793988`14.044691656891057*I,"191/2","1/2"
-9.9896652041739056347`7.983160712497985-2.3302540072347827738`7.747564819158717*I,"169/2","1/2"
-9.9824583702893951881`6.556801443094648-3.3006107705008886817`5.671127444850595*I,77,0
-9.9818988276760781046`6.5599472270314765-1.7014086888509338447`4.457424949656054*I,91,"9/10"
-9.97835459189805421897470831658246184149`13.799563867884496-0.70915551708890374462978501774598636542`12.78799042565752*I,94,0
-9.976851284316820135`10.375079858226163-1.63591766663616701766779181358758734735`9.710845452259328*I,"177/2","1/2"
-9.9688477690519700063`9.84987641603963-0.8994960344107412503`7.593477938465188*I,"187/2","9/10"
-9.96726593182442494063738091270772858259`10.548334347422434-0.5489688417094211665745764981659262575`9.984553865480102*I,95,"9/10"
-9.9656734868457312912`9.630246274793265-2.3375027326003759924`7.966366926351964*I,"167/2",0
-9.96522787897295161819561788393887362847`13.051409702821223-0.25268747087918330993618235135296359169`10.812347501524208*I,"193/2","9/10"
-9.96153621394426728319798244760500202949`12.829481504478437-1.01955122403400520884858618441129819377`11.825016934726682*I,92,"1/2"
-9.9578852108663588578`6.834599697328015-1.2893153326951765023`7.349753778975752*I,92,"9/10"
-9.9523962599834215089`5.683017414336569-3.1070019963396541049`6.043384257001392*I,"159/2","1/2"
-9.94947557040446036401906446338241500269`11.6028871021904-1.4686525175554366357574140829583330675`10.298084559021449*I,89,0
-9.94747388598968732405889898056570846947`15.396650466386314-0.48826093886729495315535689772901312482`14.022406535295339*I,95,"1/2"
-9.9423269311668921441`8.039467702338293-2.3346834164923083332`7.637607410590869*I,84,"1/2"
-9.9374076635555940231`6.433534458579976-3.306024302601415133`5.722785675053942*I,"153/2",0
-9.9315152283822974731`6.963779518750103-1.7043787782092800415`4.473016253878311*I,"181/2","9/10"
-9.92911513179385694841069480742139836014`13.891969785733124-0.71037508098197409218192718048878904893`12.750464148403875*I,"187/2",0
-9.9286362848716517119`10.464185129389088-1.63893271905391242975000571902811695888`9.667900132411285*I,88,"1/2"
-9.9190743915085939137`9.534823864834221-0.901336713200475244`7.617010282583854*I,93,"9/10"
-9.918789569811028556`9.229997780135493-2.3414259747365880883`8.004684673566587*I,83,0
-9.91758426115945806600841034006045740778`10.563066745698874-0.55009412502832738070179768829222798982`10.196756453761873*I,"189/2","9/10"
-9.91542561310132301788564741737894672813`13.258211668412427-0.25319118225447347695703651651198758989`10.833277028472493*I,96,"9/10"
-9.91260017528180267248060783548133872551`12.945766646164508-1.0213900182092059244144733153049623906`11.80813728457631*I,"183/2","1/2"
-9.9078369797259827855`6.851132522794988-1.2917918823699539105`6.926680660241245*I,"183/2","9/10"
-9.9061215074085373293`5.713536421824213-3.1131767768562618584`5.739604941532035*I,79,"1/2"
-9.90122780534225323891843448425932001802`11.907059267233485-1.47115471970441177916817123543789014699`10.31499657279222*I,"177/2",0
-9.89796285715022401519629560584555568048`15.5274663977076-0.48913646446616077585868144119844323671`14.01761165257091*I,"189/2","1/2"
-9.895009514645116775`8.10975045663414-2.339145825196681693`7.5682236340570075*I,"167/2","1/2"
-9.8924001177234198606`6.352292292833932-3.3114682655445205533`5.788615153094604*I,76,0
-9.8811220739530599683`6.3278272913489575-1.7073613218534667333`4.490401675844809*I,90,"9/10"
-9.88043491555112459848368557302693258732`10.575061372886655-1.64196938057503924220798058505119776779`9.64502074236131*I,"175/2","1/2"
-9.87988128780803342637144355770807712496`14.004525552052922-0.71160270974521979586076652216989004537`12.733032023296117*I,93,0
-9.8719317629050534852`9.049457085242853-2.3453733518484391067`8.054248668644107*I,"165/2",0
-9.8692977822887670596`9.367491031750294-0.9031895674909129056`7.642753914105688*I,"185/2","9/10"
-9.86790324885229102521271896542082147123`10.579983424206958-0.55122798263716837442125239600988083219`10.568149158533744*I,94,"9/10"
-9.86562469785221654470283094412680008963`13.610661324754037-0.25369836692739446015503807793058203686`10.85677991840776*I,"191/2","9/10"
-9.86367197916317674640704575464040189032`13.093928766676482-1.02324158133132208235653644395007957914`11.806693503615973*I,91,"1/2"
-9.8598760942039415622`5.755069956778005-3.119400135006620832`5.581880171591243*I,"157/2","1/2"
-9.8577816208532592162`6.869759809934179-1.2942814146535760687`6.730928188009439*I,91,"9/10"
-9.85299391952181090345596644827771239959`12.95073128158949-1.47367311713008230401694074575408308586`10.342544647832977*I,88,0
-9.84845531022704298093527907434131140206`15.695693450842107-0.49001790436116819648668201427712622394`14.02686508923713*I,94,"1/2"
-9.847713232891230911`8.197550840190708-2.3436416730598662334`7.524611998271689*I,83,"1/2"
-9.8474363502721512235`6.2975205116553585-3.3169428844572270043`5.872230880171731*I,"151/2",0
-9.83224735905764429463258730437285860237`10.718067535487831-1.6450279264706842614488094658036025342`9.637678052141348*I,87,"1/2"
-9.830719274305780324`6.0923850173582546-1.7103563664476058162`4.509593481394655*I,"179/2","9/10"
-9.83065313253028947595858449635540226966`14.14608570263801-0.71283849646518052203014503754016377061`12.731108863299818*I,"185/2",0
-9.8251004339153295316`8.942280141457438-2.3493451011931312917`8.116437865021354*I,82,0
-9.8195178472240019433`9.257240047321773-0.9050546972625799493`7.6707674832817725*I,92,"9/10"
-9.81822286646847617521609622674353419837`10.599058899582054-0.55237052678128731944988038930950445427`11.21613335546087*I,"187/2","9/10"
-9.81582514891118085209433130752614669763`14.490773929609263-0.25420907220694333898428918166883453881`10.882826884100204*I,95,"9/10"
-9.81475172778090084684728662299193741538`13.297220585707086-1.02510607041586433203240513973564067909`11.818139589498692*I,"181/2","1/2"
-9.8136603499321944735`5.809087290114482-3.1256727377405936097`5.483025121614129*I,78,"1/2"
-9.8077190214690771909`6.890533043698142-1.2967839958331372285`6.607257006935073*I,"181/2","9/10"
-9.80477410279123554206347520882574598812`12.059847634279288-1.47620788770074136257136792401231755122`10.380536221238707*I,"175/2",0
-9.8025169915259730648`6.2617760216012-3.3224483871538730008`5.980135846765082*I,75,0
-9.8004383692017354201`8.309217757203982-2.3481714084079483291`7.499607562790149*I,"165/2","1/2"
-9.79895128882023646445493073219868314989`15.933894497132629-0.49090532941742434329500064890538889278`14.048177292862155*I,"187/2","1/2"
-9.78407380158507081282785506864366225276`10.916842547635417-1.64810863713402184193271250337500013765`9.643293422873276*I,"173/2","1/2"
-9.78143073989297926086034434922122770113`14.335859458205933-0.71408253575358922912233686503784103591`12.742076199972031*I,92,0
-9.7803067384624393947`5.949464657931711-1.7133639600465890924`4.5306203713142*I,89,"9/10"
-9.7782959577362153029`8.873855940235442-2.3533414628894005632`8.193652206677509*I,"163/2",0
-9.769734490476204788`9.177775024731629-0.9069322029171324454`7.701136030123346*I,"183/2","9/10"
-9.76854308415270701937580625782710058652`10.620290212035359-0.55352187138279884778960885935152100812`10.445371339026588*I,93,"9/10"
-9.7674746115284957264`5.878111041121701-3.131995261314285099`5.417481967935485*I,"155/2","1/2"
-9.76602698217247067774283344468783757756`13.551135658011756-0.2547233464119504235259488143948466116`10.91141828279621*I,"189/2","9/10"
-9.76583952525701606954212254096483736823`13.630510513968805-1.02698364526974658075060308876883447596`11.841024017233076*I,90,"1/2"
-9.7576490675801148142`6.913527814205245-1.299299692113053467`6.519793976784725*I,90,"9/10"
-9.7576426846303487317`6.241035213534649-3.3279850042361491458`6.125381816540716*I,"149/2",0
-9.75656854865526470815097713893205801032`11.768746317783709-1.47875921196036160760910222877217275038`10.429287555010657*I,87,0
-9.7531852119868877323`8.457420462227097-2.3527354884114943702`7.489305308372896*I,82,"1/2"
-9.74945083732103466546609017135630808663`16.37279302807857-0.49179881172260812661009353603106015857`14.08044089603333*I,93,"1/2"
-9.73591443290391446174830294831967537562`11.24822537232894-1.65121179820815474112244215543014769897`9.660400241707679*I,86,"1/2"
-9.73221418520342199611521474062907582205`14.62974619619678-0.71533492377960024495697738499316640201`12.764428954634681*I,"183/2",0
-9.7315187165386311497`8.830504838165208-2.3573626799483058499`8.290046513742197*I,81,0
-9.7298843744662176338`5.849219043075117-1.7163841520683935535`4.553528556861561*I,"177/2","9/10"
-9.7213192237624924717`5.966503968870645-3.1383683921621434017`5.374295710739336*I,77,"1/2"
-9.7199476145235394775`9.11776911611806-0.9088221852744933334`7.733974761582896*I,91,"9/10"
-9.71886387057855544744158392083595302341`10.643696808575072-0.55468213205467633238326072178890112549`10.204603271610488*I,"185/2","9/10"
-9.71693547769102964745269165100994685964`15.642157336376386-1.02887446855691739796230504808070977391`11.87461601525299*I,"179/2","1/2"
-9.7162302137392582923210472618696133062`13.299144267330618-0.25524123889990213489909110674122144972`10.942584092670835*I,94,"9/10"
-9.7128140855248267964`6.233009839968221-3.3335529691437115518`6.340235681258535*I,74,0
-9.70837745436541472069584796506910787017`11.623341244701095-1.48132727317782951661453637707547444239`10.489684850178719*I,"173/2",0
-9.7075716439834348271`6.938846998703375-1.3018285696049678644`6.454350055315789*I,"179/2","9/10"
-9.7059540548714912388`8.673140535362183-2.357334379322893065`7.491466812156782*I,"163/2","1/2"
-9.69995400093076322301793126871816908403`16.69180105451045-0.49269842461462667819723545577959752897`14.123167812955758*I,"185/2","1/2"
-9.68776944644897499813836902143740805653`12.81874812663055-1.65433770071807524000191551039124325514`9.688263385018208*I,"171/2","1/2"
-9.6847690999446416085`8.805524715059748-2.3614089983036181597`8.41326109225764*I,"161/2",0
-9.68300354517717639626524811801448030439`15.443486103349198-0.71659575830284706404423546280037742571`12.797385699333446*I,91,0
-9.679452089301867523`5.773799893965938-1.7194169932627658919`4.578383503760945*I,88,"9/10"
-9.675194539598549254`6.0823399362503-3.1447928278145374511`5.347858391624329*I,"153/2","1/2"
-9.6701571201462546229`9.071299934259395-0.9107247455706198615`7.769434500441168*I,"181/2","9/10"
-9.66918519289686954785465762237552238322`10.669321347873677-0.55585142611413326539780226620397851166`10.065942843280164*I,92,"9/10"
-9.66803969320932769802598798280312632546`13.691985835966834-1.03077870586593584310036439037422247954`11.918741811992216*I,89,"1/2"
-9.6680318629195246404`6.23643423024316-3.3391525181555015755`6.753383208256196*I,"147/2",0
-9.66643485992359061642867447580586321019`13.157060509549401-0.25576280009672601964452170389937957346`10.976385295821494*I,"187/2","9/10"
-9.6602010210128155940563515417231673547`11.536947774932731-1.48391225739718690909517517129785297772`10.563378071869861*I,86,0
-9.6587451967966065359`9.076270428989101-2.3619685567208675401`7.504839057892164*I,81,"1/2"
-9.6574866342724050042`6.966625359456621-1.3043706943181105151`6.403847607948082*I,89,"9/10"
-9.65046082568036854480991939936713454158`16.144079709809894-0.49360424271004995831042869750878113038`14.176384449604154*I,92,"1/2"
-9.63963903940950017444733251970300959644`11.28290123859065-1.65748664120685555148577441387094756576`9.72671331542449*I,85,"1/2"
-9.6380475052070759146`8.795258812929397-2.3654806668417781795`8.57926455750973*I,80,0
-9.63379889797230656684963876837337869351`14.876528842751368-0.71786513870735490047891493338717020344`12.840713444714563*I,"181/2",0
-9.6291009204529927378`6.2427366234754285-3.1512692778458697033`5.335027354984555*I,76,"1/2"
-9.6290097888198836143`5.714746287143941-1.7224625356765145966`4.605272482755488*I,"175/2","9/10"
-9.6232966982822478032`6.25074340944948-3.3447838903429120279`7.066086282878239*I,73,0
-9.6203629064124294235`9.034882262915842-0.9126399854559505622`7.807709391728549*I,90,"9/10"
-9.61950701668282154301704286997429381773`10.697231498027346-0.55702987259524172749951985252980141043`9.972879570727816*I,"183/2","9/10"
-9.61915228201611832881997126941169150549`13.433782231742569-1.03269652577956216099665401457366332218`11.973746283296746*I,"177/2","1/2"
-9.61664093724607023439064430592055620849`13.062840896261179-0.25628808152757165217810276215119701942`11.01291680961592*I,93,"9/10"
-9.61203945362383142668626114317047833375`11.48412369913838-1.48651435348889953584757842146948194729`10.653209857095764*I,"171/2",0
-9.6115589421222234303`9.470093795580222-2.3666385057623658729`7.5288434292639845*I,"161/2","1/2"
-9.6073939208440111448`6.997036024796032-1.306926132150209705`6.364245774543392*I,"177/2","9/10"
-9.60097135845053147298625745690720126753`15.949672947874333-0.49451634193334987190416520022414806472`14.240634466855065*I,"183/2","1/2"
-9.59152341282194176521452869029822319479`11.022548350500799-1.66065892187623392419623647396737261692`9.77610841499561*I,"169/2","1/2"
-9.5913543373943711591`8.797638506486098-2.3695779374313914747`8.830842394662204*I,"159/2",0
-9.58460032322467441829805411827485056281`14.565662348275914-0.7191431660363338914123367941905417706`12.894676600582208*I,90,0
-9.5830387363489053529`6.494973124983108-3.1577984648387328715`5.333995238743161*I,"151/2","1/2"
-9.5786092858427813245`6.275944446135725-3.35044732747687699`6.488157441903793*I,"145/2",0
-9.5785573776645248085`5.667375946620891-1.7255208326156174378`4.634308140925824*I,87,"9/10"
-9.5705648706635887151`9.006294132763843-0.9145680069945803765`7.8490477783528485*I,"179/2","9/10"
-9.57027335644596135882334153863133990495`13.302669010772227-1.0346280999464368418833012560934500858`12.04056201213895*I,88,"1/2"
-9.56982930588159741509062661835175266212`10.727522891289933-0.5582175922607286078393902298278587601`9.905992602412686*I,91,"9/10"
-9.56684846243523707986666211694940900062`12.995826015963234-0.25681713584862229668210719903708414987`11.05231227825972*I,"185/2","9/10"
-9.5643956007309289149`8.856573169747278-2.3713447214420630976`7.563447920937118*I,80,"1/2"
-9.56389296125856388214053088559827839739`11.453977064482064-1.48913375320217281730549564680383715432`10.764163375223418*I,85,0
-9.5572933849076306243`7.030299574091018-1.3094949488790613092`6.333022297108372*I,88,"9/10"
-9.55148564699239064318594279609131816904`15.846126516887226-0.49543479954697128433305803883864931108`14.317090293234843*I,91,"1/2"
-9.5446900095808248997`8.81155806781605-2.373701064952229849`9.38797038146588*I,79,0
-9.5434227716653892165015301075882832047`10.886838870284567-1.66385485073177059649147398613010302173`9.837407725296409*I,84,"1/2"
-9.5370083659709574951`7.1122436745434445-3.1643811253503280334`5.343787959191587*I,75,"1/2"
-9.53540790208429511793301163625812107831`14.418539484074836-0.72042994302787973816271696808668153049`12.960086527729418*I,"179/2",0
-9.5339703326203416214`6.312614795159227-3.3561430738918060975`6.270382980277361*I,72,0
-9.5280947592057433347`5.628826290603888-1.7285919386043318823`4.665633416535417*I,"173/2","9/10"
-9.52140303101794328094264506982631386766`13.226095051328961-1.03657360315492475119377113104323211272`12.120918472327833*I,"175/2","1/2"
-9.5207629085001320408`8.98403488872897-0.9165089126642122223`7.8937676836302195*I,89,"9/10"
-9.5201520227527220092963819272472214227`10.760323519151866-0.55941470761288788072371223175048617796`9.856259487142205*I,"181/2","9/10"
-9.5172554881325995996`8.637459446371679-2.3760877088597320584`7.609158294916143*I,"159/2","1/2"
-9.51705745242662602589356815929432133674`12.946561596851296-0.25735001687997334467700776023271784022`11.094751265402415*I,92,"9/10"
-9.51576175711234026770462290101138150173`11.440955447616084-1.49177065121833498531707849047091240902`10.905696679409187*I,"169/2",0
-9.5071849064953339513`7.066696849087715-1.3120772101548749666`6.308500083482172*I,"175/2","9/10"
-9.50200373994889780250918207126742532335`15.787046303575954-0.49635969418226342404945269005284438116`14.407827363028286*I,"181/2","1/2"
-9.4980549430424462433`8.836596265885056-2.3778503073237061037`9.261583727471242*I,"157/2",0
-9.49533732495976312637826905448895859283`10.805044056821936-1.66707474173275588514120308758258329455`9.91238893765649*I,"167/2","1/2"
-9.4910101966245095279`6.820711391017735-3.1710180108682989418`5.3640369641399746*I,"149/2","1/2"
-9.4893805584795222241`6.362026742955977-3.3618713763100187943`6.144249537635875*I,"143/2",0
-9.48622171725279359927394078910883143822`14.334393067303948-0.72172557415160949813652640807450254129`13.038474353437952*I,89,0
-9.4776218354750786506`5.59722090804643-1.7316759093414764576`4.699428281964173*I,86,"9/10"
-9.4725414224915585697572738555651517004`13.181322874952434-1.03853321340920440680973863599034651557`12.21780427695494*I,87,"1/2"
-9.4709569137665157202`8.967046437435641-0.9184628053569326353`7.942279222014463*I,"177/2","9/10"
-9.47047512781301583640381910126343086201`10.795800018987434-0.56062134290354487882480092240441546925`9.818749489954373*I,90,"9/10"
-9.4701389255701374316`8.51313031518419-2.3808679834957644153`7.667123966141981*I,79,"1/2"
-9.46764605862029176053648935567406371894`11.44197790547344-1.49442524520530803663481677092416464785`11.098798893469253*I,84,0
-9.46726792436147397590786000386441635647`12.90992852213023-0.25788677963961471675001158039486432529`11.140469727448739*I,"183/2","9/10"
-9.4570683644737804458`7.106587275554483-1.3146729814935278865`6.289510619526103*I,87,"9/10"
-9.45252568687682830534674445159349585061`15.755581810822015-0.49729110587130130787862603216581462272`14.516418246058*I,90,"1/2"
-9.4514495674585967284`8.872918433568858-2.3820259255327872697`8.859975913888764*I,78,0
-9.44726728586685282625763379245705349476`10.754798459292877-1.67031891494706122599450743411098547782`10.004131004314715*I,83,"1/2"
-9.4450446241047585314`6.442961602144211-3.1777098887442729181`5.394899798826598*I,74,"1/2"
-9.4448406962193232755`6.426461581303881-3.3676324836309467871`6.0629003288918915*I,71,0
-9.43704185302200172163341474467718889591`14.285319473594674-0.72303016564626120228503082762108976378`13.132475659870101*I,"177/2",0
-9.4271385071055821309`5.571265005800737-1.7347728016540327789`4.735919049383518*I,"171/2","9/10"
-9.42368864992436103326706554342540368609`13.158342137863599-1.04050711200768602773168346169152091277`12.336497643001902*I,"173/2","1/2"
-9.4230462401262551168`8.434431393791725-2.3856860714951463395`7.73941072351966*I,"157/2","1/2"
-9.4211467785361207437`8.954557859247267-0.9204297883808580438`7.995117805911084*I,88,"9/10"
-9.420798579778182459433409151526575138`10.834166555318117-0.56183762414300613306426540983370092164`9.790474991216163*I,"179/2","9/10"
-9.41954608756513155714981307696843200112`11.455313586935986-1.49709773587318703472382550268081546837`11.407415563266355*I,"167/2",0
-9.41747989558504831703999702521004292075`12.882845355391316-0.25842748037855561615287034993604669281`11.189775182941919*I,91,"9/10"
-9.4069436365577719004`7.150435611781591-1.3172823282708702257`6.275210373062159*I,"173/2","9/10"
-9.4048743211196148279`8.921308635562223-2.3862281836613083871`8.681855932300534*I,"155/2",0
-9.40305153826947100615009336594674876952`15.743803054516547-0.49822911607962802610545349130500463008`14.649291436529007*I,"179/2","1/2"
-9.4003514916990438376`6.5099047963624574-3.3734266466898541984`6.0093840160873295*I,"141/2",0
-9.39921287179428438735893549278307506499`10.726219167741698-1.67358769671113294320727222556652565424`10.118096394762318*I,"165/2","1/2"
-9.3991120524830310474`6.261610896694384-3.1844575430946991054`5.43709071698109*I,"147/2","1/2"
-9.38786839531373732078970124214401135698`14.259644117195712-0.72434382555828697127412404207278725532`13.246671352171916*I,88,0
-9.3766446732758499227`5.550029500768559-1.7378826734482013278`4.775391373574371*I,85,"9/10"
-9.3759777648313026147`8.383825645664794-2.3905425099602157226`7.829598128710287*I,78,"1/2"
-9.37484483473145162375740524338976933645`13.151970286572928-1.04249548362384570870906668796473232289`12.487145890111284*I,86,"1/2"
-9.37146207018824713856233470479480248065`11.480089445034158-1.49978832703094839669185071219674759072`12.48214848544668*I,83,0
-9.3713323930957328826`8.945993233455958-0.9224099654626967366`8.05299484972645*I,"175/2","9/10"
-9.37112233550302825535524621626515409869`10.875697395212592-0.56306367910792598590576292777061643736`9.769491508616786*I,89,"9/10"
-9.36769338364456675679257408340594759756`12.863317086912252-0.2589721766171312477333206112379136544`11.243068884847519*I,"181/2","9/10"
-9.3583296511406206951`8.98334782455996-2.3904573489126450763`8.57795051091496*I,77,0
-9.3568105993255247968`7.198852063667988-1.3199053157182398301`6.2649737200514934*I,86,"9/10"
-9.3559137040039593395`6.619682031884132-3.3792541179911685777`5.975752016779113*I,70,0
-9.35358134558002281779408244045490950105`15.747461390030145-0.49917380773994998270702106011440049767`14.81932751629615*I,89,"1/2"
-9.3532128938184172458`6.149495262849319-3.1912617756600052966`5.492035628187578*I,73,"1/2"
-9.35117430450250741716003359768683859351`10.714181869894682-1.67688141979533793344024631561927966346`10.26486753995896*I,82,"1/2"
-9.33870143172080811720356520779712449691`14.251482746634741-0.72566666378147034042670296806855638346`13.38961322094387*I,"175/2",0
-9.3289338387721086177`8.353131020838896-2.3954378472525488354`7.944151857019908*I,"155/2","1/2"
-9.326140231658256602`5.532827186961787-1.7410055836580296231`4.818208747368493*I,"169/2","9/10"
-9.32601010074687196714898034954108197404`13.159305984134123-1.04449851638956700116157263819382918337`12.692785105677743*I,"171/2","1/2"
-9.32339423730422546007986411689336816396`11.516077042190275-1.50249722564430787151037461394474459395`11.560819635873356*I,"165/2",0
-9.3215136459295546906`8.94091419985189-0.9244034407512695957`8.116878142737928*I,87,"9/10"
-9.32144634992031950506952939037650150101`10.920744927852342-0.56429963734801883891308434258968320718`9.75446567062545*I,"177/2","9/10"
-9.31790840628667661304583236482009326232`12.84998217176383-0.25952092718253236730177535892539341189`11.30087885668777*I,90,"9/10"
-9.3118160136817009568`9.061835123472152-2.3947136916376985094`8.513288606954339*I,"153/2",0
-9.3115281056528259113`6.770984492889378-3.3851151514217192878`5.957770400254887*I,"139/2",0
-9.3073475678037940975`6.074612310176663-3.1981234066146192395`5.562230875831713*I,"145/2","1/2"
-9.3066691282357171992`7.252654498693864-1.3225420089193587419`6.258327119868039*I,"171/2","9/10"
-9.30411516124571430595804337016201695076`15.76414934298923-0.50012526528681850364724715804673663227`15.05823141020736*I,"177/2","1/2"
-9.3031518102148910293961259562533211135`10.71581892864895-1.68020042357488033777419275713977185723`10.468802079486828*I,"163/2","1/2"
-9.28954105154928525594195877761394355276`14.257583690637029-0.726998792097599580395534129712320684`13.579718154722933*I,87,0
-9.2819148072017912153`8.337985743898773-2.4003726433043441467`8.096067887984786*I,77,"1/2"
-9.27718457428697584864852243756151296348`13.178713484485973-1.04651640198108531350578841620354219111`13.027250139675056*I,85,"1/2"
-9.2756250783715011497`5.519137582256673-1.7441415921917196423`4.864839419415624*I,84,"9/10"
-9.27534282441893470152776374556228120804`11.563637751075246-1.50522464189474895129744334927634530554`11.275475045515952*I,82,0
-9.27177057597828519899335862112739444045`10.96976598932534-0.56554563019154357962355532277955551247`9.744446547577631*I,88,"9/10"
-9.2716904237026620897`8.938982722475208-0.926410318822030148`8.188125304135523*I,"173/2","9/10"
-9.26812498145445955877011626368857283332`12.841874240324158-0.26007379224759980326815657329253410266`11.363910495997477*I,"179/2","9/10"
-9.2671954828483705553`7.003729391084258-3.3910100019492435618`5.9530690675559255*I,69,0
-9.2653338741746770213`9.161735315546323-2.3989974853601409742`8.474110060268895*I,76,0
-9.2615165013558903722`6.024031651269747-3.2050432753219830119`5.652030498538728*I,72,"1/2"
-9.25651909764636071`7.31296901386444-1.3251924728087992114`6.254906904756804*I,85,"9/10"
-9.2551456197310213584842633218078843188`10.729519425855843-1.68354505420651866431534287339206435861`10.810514762331579*I,81,"1/2"
-9.25465303871269384685364238069666045707`15.792531376329428-0.50108357469233260643171156378011140875`15.490819225841008*I,88,"1/2"
-9.24038734586209314653862018415508597295`14.276112074745116-0.72834032421822991909920673331816364671`13.869566223039488*I,"173/2",0
-9.2349210216504702066`8.335926101945319-2.4053474699396893037`8.317468941063373*I,"153/2","1/2"
-9.22836838421585401184965534349159185346`13.209372045979118-1.0485493357076348963131555509812446119`16.033071532382934*I,"169/2","1/2"
-9.2273080718512912612934711022924729311`11.623798590444009-1.50797078923974245608157629262798187715`11.134835044804474*I,"163/2",0
-9.2250991079375990815`5.508559200313383-1.7472907598757127257`4.915896692190944*I,"167/2","9/10"
-9.2229166357710621052`7.50918064470054-3.3969389253114487035`5.960373362849268*I,"137/2",0
-9.22209496457677766640524469640596032845`11.023361334260546-0.5668017907494844611106691496718078558`9.73873536655556*I,"175/2","9/10"
-9.2218626112438109996`8.939936173563174-0.9284307046826213907`8.268718656304758*I,86,"9/10"
-9.2188837075566645806`9.29252632291277-2.4033090068008640786`8.453708504500073*I,"151/2",0
-9.21834312728392563010006871709570093045`12.838287005096978-0.26063083337092739324698391693326472273`11.433126933963983*I,89,"9/10"
-9.2157201281594046158`5.9913427312241785-3.2120222410302937904`5.769526956929397*I,"143/2","1/2"
-9.20715596854329493402377786384482988931`10.754485984164262-1.68691566481132374751632956578114456531`12.039354642112599*I,"161/2","1/2"
-9.2063603808355407109`7.381401083072377-1.3278567721722229587`6.254431279143579*I,"169/2","9/10"
-9.20519503246169909076999359763423776306`15.831998022237885-0.50204882350289917052065714538139379116`15.861577936480316*I,"175/2","1/2"
-9.19124040752396425607986012520823261945`14.306118835865856-0.72969137582756873243353385882641203649`14.611829218829048*I,86,0
-9.1879528400367899286`8.345588599660793-2.4103629112061139896`8.736118302348135*I,76,"1/2"
-9.17956166201289089565092353512196563285`13.251081145632785-1.05059751660290276295633176588894166076`13.103838651942917*I,84,"1/2"
-9.17929022485884595682476441528541014915`11.698497175559472-1.51073588447417799068923394721681311152`11.053216754730501*I,81,0
-9.1786923789156323973`7.47520750137291-3.4029021777007185523`5.979165956743795*I,68,0
-9.1745622132434800825`5.5007780978746075-1.7504531483966452301`4.972201362522235*I,83,"9/10"
-9.172465998510636812`9.475318734707727-2.4076485359015648049`8.448460004283033*I,75,0
-9.17241946450210715998986393988967125018`11.082336800934845-0.56806825391835049574215401468095094294`9.736806891470053*I,87,"9/10"
-9.1720300915274920065`8.943570245305219-0.9304647037795031081`8.361710608467476*I,"171/2","9/10"
-9.169958888175303646`5.973022351100607-3.2190611835062959929`5.9319260908039135*I,71,"1/2"
-9.16856286209995798239462063334895301372`12.838693100039496-0.26119211353831810216040006992442122255`11.509882611958828*I,"177/2","9/10"
-9.15918309695690412023355779376346094001`10.790545197768429-1.69031261566372941658794579932448809036`10.82401043559522*I,80,"1/2"
-9.1561928500240593813`7.460346371911708-1.330534971648614079`6.2566812422022435*I,84,"9/10"
-9.15574119803454575059440022810266389082`15.8825256760194-0.50302110087708826434378913321494822084`15.29335008306602*I,87,"1/2"
-9.14210033124780958974410229020955549397`14.347307270360348-0.73105206462651897845849858126293681853`14.166996646421772*I,"171/2",0
-9.1410106267801362096`8.36635310881319-2.4154195637168464396`9.063249923895718*I,"151/2","1/2"
-9.1345235414690481048`7.032737490745597-3.40890001544923327`6.009562762759826*I,"135/2",0
-9.13128953376732891679260568445542308047`11.79113799353112-1.51352014779302788640515392577650059583`11.005383277320274*I,"161/2",0
-9.13076454184253535580088608469570051586`13.304214102403192-1.05266114751939872885634007537728596442`12.84741470007304*I,"167/2","1/2"
-9.1260812417132092821`9.77470610426322-2.4120163558473971493`8.456359049364302*I,"149/2",0
-9.1242332271233131877`5.96706870481252-3.2261610036059948389`6.18690587594265*I,"141/2","1/2"
-9.1240142855073789473`5.495546511504511-1.7536288202412673742`5.0348826166276055*I,"165/2","9/10"
-9.12274402236057086884191121105776901082`11.147802048831142-0.56934515638151329002142456548441609189`9.738259760409886*I,"173/2","9/10"
-9.1221927456551233864`8.949727022025112-0.932512422005678971`8.472156162962314*I,85,"9/10"
-9.11878420441166741602527021069537012602`12.84269304158237-0.26175769720563943379076389045697064128`11.596158529380993*I,88,"9/10"
-9.11122725021331264382126158698186749199`10.838107088765335-1.69373627438713982704218537862507700045`10.573624403949031*I,"159/2","1/2"
-9.10629159206146507621554369170654148308`15.944668639237875-0.50400049762462297440613179413900541836`15.099366547175366*I,"173/2","1/2"
-9.1060163764000055412`7.553604936056073-1.333227135734743189`6.261487330021979*I,"167/2","9/10"
-9.0940947529134043008`8.398199176405576-2.420518037004204791`8.488730626429621*I,75,"1/2"
-9.09296721364255777502790016795956771746`14.399963094943217-0.73242251037791740403602003983245287016`13.845680708108132*I,85,0
-9.0904109677279372306`6.836875050383813-3.414932694718846018`6.052335797110736*I,67,0
-9.08330625410429842809826884118459757217`11.907872787828564-1.51632380285526410570350658694354967467`10.980535533923117*I,80,0
-9.08197716062637100323887422301944705741`13.3697970691593-1.05474043522585584740685305211201719996`12.719616849892551*I,83,"1/2"
-9.0797299420898707590267254908683660965`10.869617443790567-2.4164127530886090239`8.476398586378751*I,74,0
-9.0785435959482781321`5.972410405410337-3.2333226237826285169`6.8130593395874195*I,70,"1/2"
-9.0734552142502386578`5.492667988558043-1.7568178386344215386`5.105549726297366*I,82,"9/10"
-9.07306858251070150992551222693619346412`11.221338271543795-0.57063263660900120938297804816889396508`9.742783943501706*I,86,"9/10"
-9.0723504528352649515`8.958286575854885-0.9345739657095475312`8.609355571562197*I,"169/2","9/10"
-9.06900717290711308393617302440874282094`12.849981958828026-0.26232765034312561312976129828860921059`11.695008565686422*I,"175/2","9/10"
-9.0632886786173209646382897762043300923`10.898253314084874-1.6971870161563701199523656177176833631`10.44382554397665*I,79,"1/2"
-9.05684627228932278626277776928683623869`16.019679450735186-0.50498710624654474941553582142444862012`14.998501520293177*I,86,"1/2"
-9.0558308301452630417`7.66774214616011-1.3359333287921181006`6.26872028966177*I,83,"9/10"
-9.047205596196146527`8.441699276892502-2.4256589538845661446`8.277564863612335*I,"149/2","1/2"
-9.0463555175528639692`6.718886021274227-3.4210004711995424746`6.109094684229141*I,"133/2",0
-9.0438411532625179544506427975405520006`14.465012608616599-0.73380283495300535621558116820475468078`13.699027179695264*I,"169/2",0
-9.03534064673704504701413679901156115617`12.06096134332268-1.51914707684904840110992177798620593422`10.973193510869361*I,"159/2",0
-9.0334126150778910851`9.900856980453938-2.4208380173610755113`8.508306634226736*I,"147/2",0
-9.03319965811757554773018376182992335624`13.449753017878102-1.05683559050778089446345742749744324262`12.646903747611445*I,"165/2","1/2"
-9.0328904502795356813`5.988642793187973-3.2405469885335968918`6.5098424093304095*I,"139/2","1/2"
-9.02339308699426567631542621626016678209`11.305301999958937-0.57193083485566584181462913332953417051`9.750138791078081*I,"171/2","9/10"
-9.0228848872723776862`5.491986840064344-1.7600202674751852186`5.186603922402713*I,"163/2","9/10"
-9.0225030903627271829`8.969161056166863-0.936649441704895237`8.793515182974932*I,84,"9/10"
-9.01923178644734302809204859670995976799`12.860327308687442-0.26290204048117540035871691089337736877`11.81149440723304*I,87,"9/10"
-9.01536763766782286698822730074417417854`10.972998957132715-1.70066522390721044806068045226116182711`10.367049650745791*I,"157/2","1/2"
-9.00740529761075371195677622410800638868`16.109819331358235-0.50598102097659702185385928458524582805`14.942936588582798*I,"171/2","1/2"
-9.0056360804639550767`7.8156470684179-1.3386536150566943816`6.278284505021158*I,"165/2","9/10"
-9.0023580668563325333`6.641420957236231-3.4271035998197153481`6.182728807052501*I,66,0
-9.0003435412278990523`8.49814559502146-2.430842950835366257`8.158395046004703*I,74,"1/2"
-8.99472225065832409246638335187323222121`14.544238001478178-0.73519316237917138507506161641648755599`13.617845632568336*I,84,0
-8.98739297801490861137753245908677706985`12.280098373539193-1.5219902005582157741783855977475701916`10.98035465918926*I,79,0
-8.9872742498917320199`6.0159367824640935-3.2478350647892738974`6.13697572864819*I,69,"1/2"
-8.9871297868971449643`9.607243754021974-2.4252924417056304943`8.55247772418208*I,73,0
-8.98443217697786247102912426789337311868`13.547451119172665-1.05894682827128022341671795746095095552`12.606353011888425*I,82,"1/2"
-8.9737174754660475173414418913049142574`11.403423389515474-0.57323989315763495085468115534684219408`9.760137897799021*I,85,"9/10"
-8.9726505335964420127`8.98229061581741-0.9387389572820427259`9.084610725174358*I,"167/2","9/10"
-8.972303190635708633`5.493380559751928-1.7632361712712983544`5.281854938276925*I,81,"9/10"
-8.96945806405970526289421856422778040741`12.873553674176481-0.26348093675769579670282753025468605887`11.954935368279353*I,"173/2","9/10"
-8.96746438819235614348458070315524701781`11.06588165844394-1.7041712885534174830851844927865508344`10.321601296591789*I,78,"1/2"
-8.9584195081209928822`6.590054998783573-3.4332423344708331373`6.278415808809714*I,"131/2",0
-8.95796872809424796817473041969010532155`16.219047935016942-0.50698233782387170558682233134280727519`14.915475306263895*I,85,"1/2"
-8.9554319956128052278`8.02868619491225-1.3413880586516375088`6.290113423540266*I,82,"9/10"
-8.9535089795614566766`8.5698765217483-2.4360706783845911805`8.084141478347874*I,"147/2","1/2"
-8.94561060842952082179724094740766853901`14.64077107379294-0.73659361888900623235091479531549395377`13.572883531556059*I,"167/2",0
-8.9416954581746467784`6.0550739963223075-3.255187842247707174`5.958649799544424*I,"137/2","1/2"
-8.9408819948290989828`9.457218014100443-2.4297763224860891897`8.610061905301873*I,"145/2",0
-8.93946351991617241398222095689663210988`12.676843640711853-1.52485340843007097223940447349482619368`11.000387646978284*I,"157/2",0
-8.9356748628570024777655348500115078528`13.66896594576327-1.0610743676502922980088990712631780005`12.587909928279936*I,"163/2","1/2"
-8.92404168512245910800754571205640879096`11.522125539347753-0.57455995532696449792435993577280874715`9.772638516630803*I,"169/2","9/10"
-8.9227926559359534582`8.997640756393679-0.94084262022014785073298575199976305966`9.99646943128551*I,83,"9/10"
-8.9217100086518316195`5.496754340556161-1.7664656150720153363`5.397888022400124*I,"161/2","9/10"
-8.91968602493037702112793395114584085111`12.88953231914219-0.26406440996704331523732964659175183398`12.1455965817538*I,86,"9/10"
-8.91957919648555158296690149813160341068`11.183324226618303-1.70770560921145233271866426868628279096`10.29784285896853*I,"155/2","1/2"
-8.9145407509442244726`6.557826626860475-3.4394169277483882166`6.4061570668560615*I,65,0
-8.90853662501522610867238924747522558932`16.35464695106135-0.50799115461676509589040136123706429015`14.908073127791052*I,"169/2","1/2"
-8.9067023098158330139`8.661005773153835-2.4413428015132289753`8.037795548523937*I,73,"1/2"
-8.9052184429333771342`8.428788289847592-1.3441367236034467988`6.304166504147749*I,"163/2","9/10"
-8.89650633127885359898666733483652464234`14.760215551027065-0.73800433297071226325237397685761003186`13.552077198929393*I,83,0
-8.8961545416185964012`6.107625442832586-3.2626063336601150332`5.849347764542663*I,68,"1/2"
-8.8946697875042184125`9.366096556925896-2.4342899594058442341`8.683259758738586*I,72,0
-8.89155255019970573094817770136582687879`13.166070923549194-1.52773693864451738308109569265312379955`11.032556311557382*I,78,0
-8.8869278644750264936652630207322776876`13.826368442587333-1.06321843211736453020686167214430765984`12.586394613119044*I,81,"1/2"
-8.87436565062902504976738451386630107949`11.673949211797527-0.57589116694440089976701861755233278741`9.787534120829976*I,84,"9/10"
-8.8729293287963781493`9.015200836547974-0.9429605388006600776`9.253033948138055*I,"165/2","9/10"
-8.87171233445158563123106764077991467499`11.338256988323796-1.71126859343329938868038496635240675534`10.290779344203317*I,77,"1/2"
-8.8711052238763629003`5.502037121091416-1.7697086643995490475`5.547641907270608*I,80,"9/10"
-8.8707227226050907178`6.540998470400963-3.4456276307102919084`6.588641135970333*I,"129/2",0
-8.86991568839605649211222664223526511094`12.908174076358536-0.26465253261061591313956899645732279788`12.443723059291791*I,"171/2","9/10"
-8.8599239377886107987`8.779155139055474-2.4466600000711548841`8.011387559256331*I,"145/2","1/2"
-8.85910905088814245055277606937250837087`16.53170531820071-0.5090075710482917229110291570936773907`14.91644585039826*I,84,"1/2"
-8.8549952888861332037`8.79503537209701-1.3468996738617697625`6.320427387271559*I,81,"9/10"
-8.8506519693208961756`6.176370631390327-3.2700915750728148141`5.777315402012902*I,"135/2","1/2"
-8.8484937251980603203`9.308842862377052-2.4388336555229077428`8.776008587569436*I,"143/2",0
-8.84740952606832871560050080586059056997`14.913515214389122-0.73942543541991091965858073102276976452`13.549415012505007*I,"165/2",0
-8.84366035256153315850245333298517713373`12.51202055294966-1.53064103318453723460272380031506817156`11.076830906698175*I,"155/2",0
-8.83819133370721650922128210196344102851`14.048741862828717-1.06537924959811872702016191734465319883`12.598934814005839*I,"161/2","1/2"
-8.8269663686495865049`6.537514639480308-3.4518746926531614425`6.89808955743389*I,64,0
-8.82468930404679544880899457116400890406`11.889104144293203-0.57723367535016350043235438481465456045`9.80474922871489*I,"167/2","9/10"
-8.82386407975074303697992456680262184113`11.56262331485818-1.71486065744771704015673386054290912135`10.297637966812035*I,"153/2","1/2"
-8.8230604215816776886`9.034983605550929-0.9450928218219110038`8.937123875120603*I,82,"9/10"
-8.8204887171098963233`5.509178787371632-1.7729653851793082728`5.76265156353408*I,"159/2","9/10"
-8.82014707393475790201594498845643885889`12.929424689962469-0.26524537894915011264177207986223291316`13.370845285767372*I,85,"9/10"
-8.8131742765673534021`8.940317794353165-2.4520229692069271217`8.000675394112283*I,72,"1/2"
-8.8096860694996575726380086776900840902`16.789778407097455-0.51003168872280683666089838329748283155`14.938189000918793*I,"167/2","1/2"
-8.8051882125177005713`6.266237531080407-3.2776446260317500455`5.729709331502971*I,67,"1/2"
-8.8047623990862285909`8.179536276293282-1.3496769733232537945`6.338903115847043*I,"161/2","9/10"
-8.8023543801363302113`9.27474351984688-2.4434077172632612132`8.895619658944021*I,71,0
-8.79832030187711162755382381511488375994`15.126161233537072-0.74085705939289335385138364063189903116`13.561624209464895*I,82,0
-8.79578721679651681372092905112903097549`12.29625546877197-1.53356593790804147068089552324020803407`11.133876016926559*I,77,0
-8.78946542567199531259199591348805662621`14.443817844228546-1.06755705258955650608434466130624883731`12.623947580260843*I,80,"1/2"
-8.7832726534901408902`6.54635368214859-3.4581583609062328376`8.778699846128681*I,"127/2",0
-8.77603471595019649066842744105729642152`11.983002490315764-1.71848222641028846299389100523906914068`10.316900200274212*I,76,"1/2"
-8.77501257475774845809633553285420575769`12.281864457669096-0.57858762963265631322443844944322716354`9.824235928277528*I,83,"9/10"
-8.773185801656076821`9.057025719842013-0.9472395786148147012`8.771443086054163*I,"163/2","9/10"
-8.77038020115564710176308341287507266589`12.953262079098955-0.26584302505677927238101499793786412284`12.62255717782162*I,"169/2","9/10"
-8.7698603674060318852`5.5181482832614-1.7762358436691710745`6.165995633481982*I,79,"9/10"
-8.7664537466397138884`9.187468309709473-2.4574324198119727471`8.003287713640535*I,"143/2","1/2"
-8.76026774594292290883258656256645053924`17.316773751484288-0.51106361120419043713288699028646592281`14.971997514569019*I,83,"1/2"
-8.7597637441443422958`6.386626359782713-3.2852665697561229728`5.700171264038094*I,"133/2","1/2"
-8.7562523368091908425`9.2583819151482-2.4480124544323642994`9.05732907012591*I,"141/2",0
-8.7545196383409295796`7.947020446904755-1.3524686858597999675`6.359624336247745*I,80,"9/10"
-8.74923877006133512834230051367909295716`15.484850105812031-0.74229934046136104554558129658402053903`13.586911987170373*I,"163/2",0
-8.74793343896534541670926331300061451441`12.179558395414128-1.53651190262110704832542606180422631725`11.205208445902239*I,"153/2",0
-8.74075029882183112881221119724534481889`14.98426662416671-1.06975207828236349968014620094033234499`12.66069414514106*I,"159/2","1/2"
-8.7396425610154814585`6.567257209819373-3.4644788806419510482`6.9447820251116354*I,63,0
-8.72822453267911067215516145386419751985`12.323726207671532-1.72213373466265887859026004789601645307`10.34787868961705*I,"151/2","1/2"
-8.72533538938925106179619057850500271738`12.729553429726547-0.57995318061501746400373114706650288286`9.845971749743269*I,"165/2","9/10"
-8.7233053343134536351`9.081389289327012-0.9494009190596393304`8.663429308061867*I,81,"9/10"
-8.72061508978785092695310985191754430303`12.979695226093401-0.26644554887691040483051110588221009541`12.314470508033832*I,84,"9/10"
-8.7197627760018420252`9.742861691149372-2.4628890789796439699`8.017954260915484*I,71,"1/2"
-8.7192200520869409542`5.528932472403582-1.7795201063880856716`6.523036181320781*I,"157/2","9/10"
-8.7143790384260811162`6.558436465681917-3.292958513287784772`5.685225286478819*I,66,"1/2"
-8.7108541466530223766699085968548380666`17.322766607649864-0.51210344406554811335012188507369674985`15.017320548113707*I,"165/2","1/2"
-8.7101881922951239138`9.256823014469795-2.4526481802246623445`9.301308672185396*I,70,0
-8.7042668706885153505`7.805593218408063-1.3552748753516009321`6.382646496775269*I,"159/2","9/10"
-8.700165044315892110824240848826034592`16.44561233945017-0.74375241666870491385115553451313410887`13.624427338580887*I,81,0
-8.70009932156703261174499414846496082142`12.110258130656295-1.5394791811526186763006629314056602265`11.293615378651076*I,76,0
-8.6960770952072079833`6.600664102785114-3.4708364947016491157`6.664071145046037*I,"125/2",0
-8.69204611503727839429620157815487019149`14.306811064827142-1.07196456868737905695542537149456937113`12.709098486782748*I,79,"1/2"
-8.68043382578817820143636900152704606857`11.748369149627287-1.72581562600136481362905151893633742235`10.39054886549532*I,75,"1/2"
-8.67565767173765474107008633736363117727`12.07763810236289-0.58133048083941448431791323735426472531`9.869958681524764*I,82,"9/10"
-8.6734188827445205775`9.108164596538794-0.9515769536037979143`8.58644669540828*I,"161/2","9/10"
-8.6731018002646524821`9.604106774471692-2.468393690479624713`8.044168562600593*I,"141/2","1/2"
-8.67085175966816946450587419591568219677`13.00876457204867-0.26705303027997836437732658681183902069`12.156134686858678*I,"167/2","9/10"
-8.6690345704999818807`6.845316497331745-3.3007215876229931142`5.682924298345612*I,"131/2","1/2"
-8.6685676467669709613`5.541535660500508-1.7828182400443472838`5.9140616117468845*I,78,"9/10"
-8.6641625565946580553`9.268522048857122-2.4573152112309211342`9.821401826125607*I,"139/2",0
-8.66144533944361810920056126834042693685`16.902605283153118-0.51315129494048642691387426099083736319`15.074230561440245*I,82,"1/2"
-8.6540039594384887055`7.706529383467013-1.3580956057253612529`6.4080521528236805*I,79,"9/10"
-8.6525772807597511166`6.64781372689555-3.477231443434144815`6.514452066621397*I,62,0
-8.65228517371713562238334800396800588855`12.070265728114288-1.54246803143033118263342701544034047538`11.40412173859669*I,"151/2",0
-8.65109924073829104546978446705496754464`15.469286094059628-0.74521642858787321265371597108225410626`13.674040081976967*I,"161/2",0
-8.64335303972428135747353032793531152666`14.092387295416613-1.07419477076640650267977207110922700224`12.769726850850095*I,"157/2","1/2"
-8.63266289751369468782426288033953915612`11.540786120315259-1.72952835395668103016333275405453732018`10.445540431199483*I,"149/2","1/2"
-8.6264712627574788629`9.199674736674542-2.4739470152481652937`8.082066590055186*I,70,"1/2"
-8.62597934269111110342868135494954971195`11.845330053084925-0.58271968454899370583846601025253652321`9.896223237662484*I,"163/2","9/10"
-8.6237308160674933063`7.886884614143914-3.308556947832924381`5.692268712290211*I,65,"1/2"
-8.62352630800160803`9.137474251442065-0.953767793280591245`8.529060919330059*I,80,"9/10"
-8.62109023072761598937329191764785091225`13.0405439607642-0.26766555112313764916466463298654891695`12.055485477927876*I,83,"9/10"
-8.6181760529742898287`9.29286460579223-2.4620138674432055996`9.788586226246606*I,69,0
-8.6179030253848226164`5.555979740228926-1.7861303114639646018`5.6831744134371*I,"155/2","9/10"
-8.6120413935448496018168060734097252184`16.732475239824108-0.5142072735760231761057751410673177542`15.143436266176447*I,"163/2","1/2"
-8.6091441637007953207`6.711076072578683-3.4836639645445677648`6.420768455808312*I,"123/2",0
-8.60449131133191449085113341429917824427`12.051267014733162-1.54547871555836774790643066815317539699`11.546416936253967*I,75,0
-8.6037307672128845149`7.6322613759587545-1.36093094099811367`6.435954596809248*I,"157/2","9/10"
-8.60204147789465586005682377909218123661`15.23442197906635-0.74669151938088034555523649038809313173`13.736304697618163*I,80,0
-8.59467124191487292005892674040381598982`13.978734465143255-1.07644293656754784815610708603389812079`12.84391749145278*I,78,"1/2"
-8.58491205664627934436993737005834201086`11.425839145295152-1.7332723820819319841717653159053282953`10.514284179753977*I,74,"1/2"
-8.5798716146285980731`9.017263681399836-2.4795498318946196625`8.132455391001749*I,"139/2","1/2"
-8.5784682510762187301`6.958750211348993-3.316465773178937818`5.7129550551267565*I,"129/2","1/2"
-8.57630032015170149780451172898317019412`11.707322548800274-0.5841209476673925452303095012485719958`9.924817582516702*I,81,"9/10"
-8.5736274689608556975`9.169479209496728-0.9559735497288195377`8.485305191704551*I,"159/2","9/10"
-8.5722293183209383177`9.330002829904608-2.4667444722573071443`9.361037656860914*I,"137/2",0
-8.57133052297670470800408098020201792998`13.075144337342458-0.26828319531195346219594762250527219512`11.98597706618504*I,"165/2","9/10"
-8.5672260602448590265`5.572304969357081-1.7894563875196032612`5.542779824461103*I,77,"9/10"
-8.5657788120097111748`6.79472433927734-3.4901342929502914155`6.3598077240583235*I,61,0
-8.56264237964253795156244476653139104443`16.640788675021387-0.5152714918871956135506018485023418245`15.226445947711818*I,81,"1/2"
-8.55671805731866174677055762722169030838`12.048924482150362-1.54851149989616816217090218684075691307`11.742300808782996*I,"149/2",0
-8.5534471559884242673`7.5744361486581475-1.3637809453270584075`6.466503176560735*I,78,"9/10"
-8.55299187688795564663308605516238988365`15.114719821918436-0.74817783486001065791614325073108351279`13.812589209626132*I,"159/2",0
-8.54600089437140713120011032827405546759`13.912810640151655-1.07870932336525620840423285164409789545`12.934131205067393*I,"155/2","1/2"
-8.53718161870434641835069095063286169375`11.356175049163188-1.73704818425373696002845255533886136081`10.599395349986903*I,"147/2","1/2"
-8.5333033149420676201`8.908852421391538-2.4852029372247546569`8.19700654688345*I,69,"1/2"
-8.5332473514283781842`6.651108928132748-3.3244492672280460957`5.7453046982081855*I,64,"1/2"
-8.52662051895698408678227155836019532898`11.612640012131598-0.58553442777572449379104755632136787185`9.95582181706862*I,"161/2","9/10"
-8.5263230035072882618`9.380888623909806-2.4715073524724118527`9.178072677928567*I,68,0
-8.5237222222816112027`9.20438732482774-0.9581943352131615913`8.451672901836712*I,79,"9/10"
-8.5224823162320565911`6.906813833821042-3.4966426606404897442`6.3214575654691885*I,"121/2",0
-8.52157265648940154892613875057615551618`13.112719611970553-0.26890604886415505687123488930737140178`11.936206171291573*I,82,"9/10"
-8.5165366220681274678`5.590571442338445-1.7927965350606760863`5.444459218839991*I,"153/2","9/10"
-8.51324836991874936247719224051584930657`16.58985724206279-0.51634406401343257209464552703894433404`15.325970872306439*I,"161/2","1/2"
-8.50896574177244240714315802297004255739`12.060894153477834-1.55156665513890004400129768239185345639`12.059704276798836*I,74,0
-8.50395056142855355679765564591567271156`15.046953227758136-0.74967552355077326173799420738804887872`13.905441435692277*I,79,0
-8.5031529871392210045`7.528425393748276-1.366645683065864435`6.499890876986273*I,"155/2","9/10"
-8.49734217369447003130254268574296721331`13.876171991702943-1.08099419380530909425502589893299425173`13.04474935775898*I,77,"1/2"
-8.4894719061124309215850493561129670284`11.314734908524631-1.74085624498368147021838175399631409617`10.705548447608411*I,73,"1/2"
-8.4880685927125759092`6.488551714217151-3.3325086579733682659`5.790335296620754*I,"127/2","1/2"
-8.4867668307702745809`8.839627721426186-2.4909071467812941009`8.278724936870193*I,"137/2","1/2"
-8.480457773768391536`9.447522807662898-2.4763028382877890123`9.073084964987777*I,"135/2",0
-8.479255790088754726`7.064583294949766-3.503189296535572512`6.300562801310507*I,60,0
-8.47693985080107181702695901554239225659`11.54316479061771-0.58696028408694819631497190994312220022`9.989347646828296*I,80,"9/10"
-8.4738104223628302464`9.242465491980347-0.9604302626452007803`8.425930764080764*I,"157/2","9/10"
-8.47181665138564805966991749096564562976`13.153475384752753-0.26953419997551574180941772337253189453`11.900221640241044*I,"163/2","9/10"
-8.4658345800536898628`5.610861373609984-1.7961508208452410654`5.370718459007513*I,76,"9/10"
-8.46385943809377472460790802443362458503`16.565153788053657-0.51742510637675948870907662525648356541`15.446838626017755*I,80,"1/2"
-8.46123470217949475265365524490149837404`12.086024045617112-1.55464445639934458795550357851941287912`13.365545012034506*I,"147/2",0
-8.45491765790716838727869329896275392779`15.01039555251015-0.75118473675666602730003258561933901835`14.019436288588144*I,"157/2",0
-8.4528481214796909743`7.4913995776849065-1.3695252188278810912`6.536365064304627*I,77,"9/10"
-8.44869526043462012686962612958741969178`13.860343649434009-1.08329781605491625594390927628118096451`13.184007549683495*I,"153/2","1/2"
-8.4429324499547236574`6.384967887784697-3.34064519796354574`5.850012272229005*I,63,"1/2"
-8.44178324838446975613745120859870505086`11.293552521224393-1.74469705974193215718692561037925990033`10.84162829633066*I,"145/2","1/2"
-8.4402626372815489123`8.795875051739477-2.496663295402152126`8.383024201925661*I,68,"1/2"
-8.4361003710791235643`7.315994377304265-3.5097744263425778258`6.294327807309581*I,"119/2",0
-8.4346343090899120921`9.533578313774187-2.4811312632962661018`9.009012648884251*I,67,0
-8.4272582241553652279319136104868700468`11.490342244731801-0.58839867741753418072135396789576097328`10.025543804530148*I,"159/2","9/10"
-8.423891921296268599`9.284057052637893-0.9626814456049561398`8.40657183130468*I,78,"9/10"
-8.42206252781236298732740574504786163061`13.197681662420917-0.27016773908792523139149479382408725625`11.87452742895891*I,81,"9/10"
-8.4151198019508660814`5.633282385618637-1.7995193114744680299`5.313229276844161*I,"151/2","9/10"
-8.41447565946958485507324993476011170042`16.559667092273642-0.51851473774190851430545140999856312238`15.598248080159147*I,"159/2","1/2"
-8.4135252836275533801677666209124971434`12.124024907271853-1.55774518329126686771451067288983949128`12.177739125186045*I,73,0
-8.4058932954703467164182230619497158073`14.995792381453183-0.75270562862580903691337629004279537051`14.16325780930494*I,78,0
-8.4025324193072764155`7.461506177478905-1.3724196175567152933`6.576242814129491*I,"153/2","9/10"
-8.40006033920811667582321391142058229169`13.860876369440245-1.08562046395818689631715155682701474225`13.369580336090996*I,76,"1/2"
-8.3978393973833395013`6.3150298307032395-3.3488601644442096222`5.927829921465762*I,"125/2","1/2"
-8.39411598231213624457275435918100299994`11.288415013246478-1.74857113529333834168264680474388898838`11.027114516174201*I,72,"1/2"
-8.3937912178221452862`8.770910091377337-2.5024722377967996185`8.520464368237294*I,"135/2","1/2"
-8.3930172210775034745`7.943822020117904-3.5163982724025163904`6.301298994289162*I,59,0
-8.3888533046084151949`9.645897173323153-2.48599296447424258`8.971556614269163*I,"133/2",0
-8.37757554418907507362300338813886311535`11.44945193225622-0.58984977015634565106930083970252230652`10.064603822171136*I,79,"9/10"
-8.3739665688162532418`9.329607202950758-0.9649479983627540455`8.392534488875164*I,"155/2","9/10"
-8.3723103059228203205040130184764939558`13.245691402620887-0.2708067589597212929242861151450454757`11.856899149353175*I,"161/2","9/10"
-8.36583783902336762469497579459393301345`12.17539027014077-1.56086912001427900151131101350755573194`11.905038698097595*I,"145/2",0
-8.36509711097482392617182706181801851385`16.569624108370157-0.51961307927840926842743389023427566251`15.800540229766304*I,79,"1/2"
-8.3643921541429937249`5.657972098617506-1.8029020733305437845`5.267372524003756*I,75,"9/10"
-8.35687760609854804131709828048405463944`14.998377464237668-0.75423835621951004431121625466036292942`14.355834405031814*I,"155/2",0
-8.3527899082039527816`6.267899654010026-3.3571548595136189839`6.0301639086013665*I,62,"1/2"
-8.3522057404445279052`7.437470101888756-1.3753289446046331871`6.619933119781511*I,76,"9/10"
-8.35143759881680118849872930950122012667`13.875318287712696-1.08796241719719288998391852209585478875`13.65113324754376*I,"151/2","1/2"
-8.3500075269237901035`7.627013358286425-3.5230610535256658249`6.320937693344391*I,"117/2",0
-8.3473530639918464417`8.761127126949637-2.5083348491411949576`8.71543169505162*I,67,"1/2"
-8.34647045215832220464879210661253282845`11.29700213141536-1.75247899004659058456437508564476738553`11.319324388921396*I,"143/2","1/2"
-8.3431154710241179143`9.798590000694025-2.4908882821679804034`8.953861114301471*I,66,0
-8.32789171268968130871805789893273943254`11.41761563616337-0.59131372623065335394404010572388763978`10.106777087148476*I,"157/2","9/10"
-8.3240342122458183529`9.379701017396085-0.9672300359012514875`8.383045962750773*I,77,"9/10"
-8.32256000585429643556086430781264856388`13.297967922450844-0.27145135473834884865966440980683050999`11.84583848522175*I,80,"9/10"
-8.31817272931770060450572425259604218387`12.24151824282913-1.56401655544020256791867864466005399222`11.77037113808354*I,72,0
-8.31572387121140670778984516468912099438`16.592933995009425-0.52072025462473935264488559902429495424`16.114825996247234*I,"157/2","1/2"
-8.3136515017432977481`5.685104471947572-1.8062991725190028219`5.230321356292302*I,"149/2","9/10"
-8.30787072468695019867247216393861170565`15.015571629830465-0.75578307958282682160998327288342777849`14.652090327911186*I,77,0
-8.3077844543770036247`6.238073131853301-3.3655306102935650128`6.169869599282516*I,"123/2","1/2"
-8.3070725010087172092`7.253639084572981-3.5297629848109011884`6.353477384873031*I,58,0
-8.30282723237230511724916381194097127303`13.902388918931766-1.09032396145887718598337912414735893678`14.3353835877126*I,75,"1/2"
-8.3018679442800345838`7.418380190572223-1.3782532658192450331`6.667969806774336*I,"151/2","9/10"
-8.3009486757123869019`8.76454288664289-2.51425202569169488`9.048827122918269*I,"133/2","1/2"
-8.29884700985585696322688838076537452313`11.318121252019704-1.75642115441703522281068032168106017937`12.166417031447367*I,71,"1/2"
-8.2974215350265343364`10.027825848421426-2.4958175600758940981`8.952311239694508*I,"131/2",0
-8.27820662798348710445813832512199292718`11.392952232243426-0.59279071106920894964507789757912727515`10.152384665517394*I,78,"9/10"
-8.2740946964389917467`9.435122206269758-0.9695276739373956498`8.377529566858417*I,"153/2","9/10"
-8.27281164770387250121521025142385886399`13.355126354324948-0.27210162403541583001161138943749798684`11.840292896265423*I,"159/2","9/10"
-8.27053032373810690060232607330851447121`12.325108072890522-1.56718778320093452609137831124551919187`11.693646367592876*I,"143/2",0
-8.26635602050278852978819130113081535426`16.628533226794822-0.52183638995461748667608682702354606075`17.091124555592426*I,78,"1/2"
-8.2642133818552349558`7.0739453936832914-3.5365042774453128491`6.3999792284439705*I,"115/2",0
-8.2628977087034416807`5.714898580140665-1.8097106748165964582`5.20022268725624*I,74,"9/10"
-8.2628235063934325179`6.222529023317786-3.3739887691155755352`6.378685980531427*I,61,"1/2"
-8.25887278912908744427558661152877703197`15.046067993568984-0.75733996181719370814580575506237738239`15.448626672148194*I,"153/2",0
-8.2545785612878385316`8.780182521206848-2.52022468541834303833635447900554769741`10.250150356250922*I,66,"1/2"
-8.25422943742476463211128188263471359172`13.941625466282632-1.09270538860806988556573748989010139014`13.987678506313703*I,"149/2","1/2"
-8.2517722397334658322`10.492211716119618-2.5007811452265473424`8.965013045238262*I,65,0
-8.2515188898076262841`7.403566698646704-1.3811926476389277977`6.721061778171256*I,75,"9/10"
-8.25124601521154698123065520051088203682`11.351382005022296-1.76039817120377386195487486164782609181`11.540189824891081*I,"141/2","1/2"
-8.22852018485643921606840139953508464158`11.374168372515983-0.59428089156230664873032891768920346243`10.201842297130279*I,"155/2","9/10"
-8.2241478637190190607`9.496947615827073-0.9718410289440763887`8.375546950009145*I,76,"9/10"
-8.22306525150227143314427550797921798517`13.417998369239328-0.27275766700421613989749157108318364126`11.83949957185108*I,79,"9/10"
-8.22291100002980026814022395574643661086`12.431110998824614-1.57038310177781852612488324830185757756`11.650728587185005*I,71,0
-8.2214314346977826825`6.96367108081449-3.5432851384805967233`6.462618151183173*I,57,0
-8.2179075330421115109`6.219619788443037-3.382530713721377495`6.781866749150003*I,"121/2","1/2"
-8.21699364094398033586064700953794070312`16.676106011760083-0.52296161404552608918120235801202578105`16.321210342103576*I,"155/2","1/2"
-8.2121306379352978387`5.747630877782872-1.8131366456259468606`5.175798913883157*I,"147/2","9/10"
-8.20988394040343893220287322425416798456`15.089450968957038-0.75890916915518220563900506358880438991`14.922019664438452*I,76,0
-8.2082432374560385547`8.807823864292512-2.526253768657912185`9.043046373214127*I,"131/2","1/2"
-8.20616834514380396719533043838320384938`10.615544516640595-2.5057793879520462731`8.991174129391949*I,"129/2",0
-8.20564441609623167637655344413835740444`13.993266054932308-1.09510699686688862700917439436840765765`13.650422520454711*I,74,"1/2"
-8.20366783611561294884382315095152157228`11.397097869441483-1.7644105959817083131913791122747507391`11.231728441283028*I,70,"1/2"
-8.2011584356632031244`7.392526963905295-1.3841471571974307273`6.7801726127255595*I,"149/2","9/10"
-8.17883227447539920721881675922996135392`11.36034042647708-0.59578443601876920092356012777007551521`10.255694584473929*I,77,"9/10"
-8.1787279520616517594`6.891294440494075-3.550105770582994859`6.545386440209024*I,"113/2",0
-8.17531514470493682630375368204392555161`12.569135026794529-1.57360281459252087168735139323158774395`11.631242989247298*I,"141/2",0
-8.174193553812316691`9.566706977765316-0.9741702181711982545`8.376760687476509*I,"151/2","9/10"
-8.17332083718560143358334069828057347888`13.487737436809248-0.2734195864197910435870359264789647769`11.842893026087312*I,"157/2","9/10"
-8.1730370011633710736`6.228594285878213-3.391157847475499704`7.11860888500867*I,60,"1/2"
-8.16763681645338486557405819116601970034`16.736005989451016-0.52409605834955430408005989948415892912`16.039931514088103*I,77,"1/2"
-8.1619432294300760386`8.84794163086197-2.5323402387870504138`8.78494365097997*I,65,"1/2"
-8.1613501514464251873`5.783652615889123-1.8165771499383734326`5.156134981966799*I,73,"9/10"
-8.16090432266309099142436760534986810217`15.14608295253397-0.76049087103746809603081207072975338257`14.614278655379117*I,"151/2",0
-8.160610628604631255`10.129363618466025-2.5108126418565020152`9.030877061048756*I,64,0
-8.15707237521897917953381397843770074458`14.058303588644156-1.09752909100081493352761710244866058227`13.499205391217398*I,"147/2","1/2"
-8.15611284875659318524316883607406589968`11.456359130860818-1.76845899750922451068784079263317898222`11.083408952308933*I,"139/2","1/2"
-8.1507864401584755299`7.384878267746869-1.3871168624380944615`6.846652613663289*I,74,"9/10"
-8.1361042543449661698`6.844102455119318-3.5569663717539053063`6.655805587448357*I,56,0
-8.12914278431006374101910423869375336727`11.35078963834025-0.5973015141198017431383221541463762984`10.314667369074542*I,"153/2","9/10"
-8.1282123753831208635`6.249408415903196-3.3998715995868412419`6.52244799944062*I,"119/2","1/2"
-8.12774315330065392011371037190549010954`12.76082768513064-1.57684723009940749617366555636496915875`11.62997367533283*I,70,0
-8.1242316037779504687`9.64667049989543-0.9765153596658668845`8.38090927633892*I,75,"9/10"
-8.1235784245648704783234319746957114294`13.56599909664611-0.27408748776160116373416721881970271379`11.850047670636691*I,78,"9/10"
-8.11828563282653387879754217614797771782`16.809336446259195-0.52523985706665688739224672147592424329`15.909543848052284*I,"153/2","1/2"
-8.1156790709287842406`8.901820670975908-2.5384850829158519922`8.647349317438586*I,"129/2","1/2"
-8.1150998852931229595`9.932302736334343-2.5158812637792161398`9.085096030421457*I,"127/2",0
-8.11193408332860256246307876682524889189`15.217190750220588-0.7620852401920802960743197912715122664`14.47398210114354*I,75,0
-8.1105561104896787929`5.823415110140468-1.8200322523064266759`5.1405561077030155*I,"145/2","9/10"
-8.10858143784177280578712995498663572127`11.531317821513559-1.77254395815224358941254759623039524893`10.997727853681054*I,69,"1/2"
-8.10851352647890739148991584259647855423`14.138739889330523-1.09997198251175415011392744043999496752`13.415901185116779*I,73,"1/2"
-8.1004027613108209954`7.380326872409594-1.3901018322380932874`6.922470920018094*I,"147/2","9/10"
-8.0935616904060702277`6.815865917016752-3.5638671350186572434`6.809756795607567*I,"111/2",0
-8.0834341178224423721`6.282712718258531-3.4086734253350073145`6.298877276613863*I,59,"1/2"
-8.08019543064622033028262544072363154458`13.073501537850236-1.58011666187941511112781831425742724685`11.64416033993835*I,"139/2",0
-8.07945159805574635119836883980934548784`11.345006523960025-0.59883229686966562892575097238698235806`10.379751051550974*I,76,"9/10"
-8.0742618479324456655`9.740410586823462-0.978876572291350951`8.387790012371019*I,"149/2","9/10"
-8.07383803329312800219759933955944100215`13.655270777613298-0.27476147929888198478268795177917522345`11.860640752886102*I,"155/2","9/10"
-8.069636928713771561`9.819629774821324-2.5209856137522227788`9.15596679616793*I,63,0
-8.0694513041951133528`8.97190207893611-2.5446893126021383778`8.562955509442801*I,64,"1/2"
-8.06894017779181044028614989407816276452`16.898232661827148-0.52639314722042903426677692801042419143`15.839812830504952*I,76,"1/2"
-8.06297337318420944863646696691711387561`15.305202682631698-0.76369245271600951058998265711389734617`14.398203256468884*I,"149/2",0
-8.06107399682318725481804088830601754161`11.625865236555335-1.77666607432540460127029726150079639922`10.947366148219672*I,"137/2","1/2"
-8.05996808656426780694974993384924836557`14.238197266163152-1.10243598983840357712633948728606482294`13.369884978328328*I,"145/2","1/2"
-8.0597483757272923767`5.867507403349689-1.8235020168278180567`5.12855351345395*I,72,"9/10"
-8.0511016381593006989`6.803269298614701-3.5708082480813478983`7.0499590876669505*I,55,0
-8.0500072568683833545`7.3786471230308655-1.3931021365430821927`7.010654926155947*I,73,"9/10"
-8.0387026877780390871`6.3300101176858-3.4175648062962374141`6.168363770707193*I,"117/2","1/2"
-8.03267239113966976530069946775876194691`14.332911149464447-1.58341142873540615537353157888263700569`11.672457531299488*I,69,0
-8.02975859555724778762491867076836146289`11.342603002300637-0.60037695654313428230738561421900840109`10.452339513446235*I,"151/2","9/10"
-8.0242841177697453981`9.854026458423549-0.9812539757444453744`8.397247066082342*I,74,"9/10"
-8.024222591211474342`9.750170458220287-2.5261260549517998394`9.247491756080825*I,"125/2",0
-8.02409968283008146015429245178512891239`13.75952972395922-0.2754416721787563573448785049847229881`11.874427748979796*I,77,"9/10"
-8.0232604800011808625`9.062590595372342-2.5509539645866943468`8.510145802628507*I,"127/2","1/2"
-8.0196005410682446265754997414989064679`17.0065221763485-0.52755606873650215748510710513103297277`15.804687791625135*I,"151/2","1/2"
-8.01402234647750967532828836155259882461`15.414564764572233-0.76531268815925770860014949018525472912`14.358752831298274*I,74,0
-8.01359092812923628339803935295606577879`11.747256070108913-1.780825956951181351178007673951796561`10.920878831026094*I,68,"1/2"
-8.01143627731993108812287072502006788948`14.363368631296003-1.10492143856427147411523832916883541174`13.348694455887527*I,72,"1/2"
-8.008926807409673605`5.916714291080839-1.8269865071425924725`5.119737256506901*I,"143/2","9/10"
-8.008725505182232998`6.80458329110825-3.5777898929440491754`7.596292483088021*I,"109/2",0
-7.9995997843294560774`7.3796670682517735-1.3961178465125946458`7.116208222605776*I,"145/2","9/10"
-7.9940185413695570387`6.394074134703424-3.426547250562831655`6.083227144736079*I,58,"1/2"
-7.98517445903430664548216023649953509786`13.190820689555984-1.58673185478899328678578971574807398359`11.714518007220516*I,"137/2",0
-7.98006365273405715542934733371524400106`11.343280998351533-0.60193566662970446097228448361166761196`10.53447585398036*I,75,"9/10"
-7.9788577245010438483`9.708532533708118-2.531302953643539072`9.367282651794481*I,62,0
-7.9771071576387147606`9.18222930092152-2.5572801015496569935`8.47934229051282*I,63,"1/2"
-7.97436339240402637922484168544006783832`13.885719800185447-0.27612818051717791423427615920052911778`11.891225717532835*I,"153/2","9/10"
-7.9742982418761492541`9.999269198505637-0.9836476905708242867`8.409163114192785*I,"147/2","9/10"
-7.97026681442547561840034399293775154481`17.14129418121803-0.52872876452367084493635487669954785061`15.793124781387034*I,75,"1/2"
-7.9664347293375286048`6.819119197968014-3.5848122454891014332`7.459983796606128*I,54,0
-7.96613264340193010272930445289964551489`11.910622924798044-1.78502423193777559630057605853051717813`10.912539050759914*I,"135/2","1/2"
-7.9650811610227792580628582714677669311`15.553761777391424-0.76694612961141252786388058622455355259`14.343957533787794*I,"147/2",0
-7.96291832590743578324437170458954308125`14.527948853906029-1.10742866163370883378469482388733493626`13.34617986256234*I,"143/2","1/2"
-7.9580912655690286301`5.972109413051905-1.8304857864455513345`5.113805161948873*I,71,"9/10"
-7.9493821311505265111`6.479916696396187-3.4356222929491296871`6.026332986502161*I,"115/2","1/2"
-7.9491802009551034549`7.383258465956366-1.3991490346764926473`7.248311004599567*I,72,"9/10"
-7.93770206873549112620112249451994927176`12.913951623301081-1.59007826957881488515742627212990616278`11.770890281692603*I,68,0
-7.9335432002137207853`9.68746958593968-2.5365166791205405154`9.531519787527312*I,"123/2",0
-7.9309919048935179979`9.34884549409683-2.5636688128882008308`8.465618510837508*I,"125/2","1/2"
-7.93036664150714159675397876332312106651`11.346811281509746-0.60350860177454920060615187922381214924`10.629321418055868*I,"149/2","9/10"
-7.92462918097091894074935334576997710745`14.04768879706065-0.27682112149277954430726419841132713875`11.910901962884138*I,76,"9/10"
-7.9243040458400823127`10.203778331736155-0.9860578381779333051`8.423453495228602*I,73,"9/10"
-7.924230779412475911`6.84703725401236-3.5918754750236073698`7.048837816075494*I,"107/2",0
-7.92093909174597801654875465612447288443`17.317221162976907-0.52991138055786674336021704273963229648`15.79956332018967*I,"149/2","1/2"
-7.91869956373977307380634469901698639111`12.15581117055126-1.78926154067667041937285430138943862927`10.919255129158186*I,67,"1/2"
-7.91614997830807507872703641391922890235`15.741250244703874-0.76859296379083391830974895348808864345`14.34804674063817*I,73,0
-7.91441446497106549330091816177905101866`14.766605427452006-1.10995799957633629592448273691132498233`13.359035073902954*I,71,"1/2"
-7.9072416102277862023`6.035212245828476-1.8339999175160974897`5.110521757918675*I,"141/2","9/10"
-7.9047939056805153019`6.597216621301168-3.4447914951763203083`5.989696356825636*I,57,"1/2"
-7.8987483637738828182`7.389329855869436-1.4021957751027166787`7.426821133200182*I,"143/2","9/10"
-7.89025566510812915403274400283276462495`12.776412821295576-1.59345100816023834081819280506658369177`11.843164348463768*I,"135/2",0
-7.8882799104612892564`9.683223037819293-2.5417676036342709713`9.784129943800556*I,61,0
-7.884915298002490783`9.613633202199617-2.5701212155155993965`8.466292642290101*I,62,"1/2"
-7.8821151557792137668`6.889385614989143-3.5989797437856090143`6.861833203813486*I,53,0
-7.88066742972759814932362466704288845911`11.353018926926342-0.60509593771621327435531794541873749553`10.7421464911397*I,74,"9/10"
-7.87489706717041001452073833321112870907`14.280103616574262-0.27752061544370109358844631185130047701`11.933366403167321*I,"151/2","9/10"
-7.87430135215656710916453364242382293763`10.565924384010405-0.9884845408449301867`8.440062234601513*I,"145/2","9/10"
-7.87161746908965538561512271760923714105`17.572418942334167-0.53110406596910095945914446467616792345`15.820991768769279*I,74,"1/2"
-7.87129211994627169248977987769184411683`12.673704774948414-1.79353854056077100528431190847854640214`10.939392613054324*I,"133/2","1/2"
-7.86722896360628938351474932238167036903`16.030041616445583-0.7702533811365436683160724998788847492`14.367970588996313*I,"145/2",0
-7.86592493281021347506488239315597718579`15.225995030336161-1.11250980074027037378009771627694897998`13.385496172812655*I,"141/2","1/2"
-7.860254309057016478`6.767772961058901-3.4540564460276647813`5.969108691832955*I,"113/2","1/2"
-7.8563777016216205945`6.108269991317313-1.8375289627678364045`5.109703666096311*I,70,"9/10"
-7.8483041295774376287`7.397821872394087-1.4052581435765187526`7.710148797683564*I,71,"9/10"
-7.8430687684184151804`9.693876091505297-2.54705610231759852051030001517031728314`10.358317806646648*I,"121/2",0
-7.84283570379531315473623105180528696857`12.6973660461147-1.59685041120646275340450495173006705419`11.934460123219878*I,67,0
-7.840089391078462168`6.948393710471401-3.6061252064117649847`6.749691050393606*I,"105/2",0
-7.83887792159165040688206642414583482695`10.30706683502179-2.5766384546816716044`8.479974065405017*I,"123/2","1/2"
-7.8309658811074575969679715951630177269`11.361773230031611-0.60669785122106837714029247863895229783`10.88274346007468*I,"147/2","9/10"
-7.82516706927864887813442803755304780669`14.728714774468788-0.2782267859674702483027265187561581264`11.958566663529387*I,75,"9/10"
-7.82428998012629788775633675882741557916`11.22811580225498-0.9909279217291409889`8.458959527273313*I,72,"9/10"
-7.82391075278403256805960503706004147293`12.65451269941914-1.7978559055241053583513276209990444695`10.972280285153735*I,66,"1/2"
-7.82230204476090950806006532644472364429`18.08188746006015-0.5323069731315027592932460781820974695`15.855816511123662*I,"147/2","1/2"
-7.8183182860903286721425810037542584123`16.781148850088925-0.77192757590291192465615759367545714042`14.40220115603028*I,72,0
-7.81744997355830549979165446153430600676`15.430893498495335-1.1150844215345763965989446396879987942`13.424796997787432*I,70,"1/2"
-7.8157637804066109592`7.059576465977171-3.4634187614651073167`5.9622700195258265*I,56,"1/2"
-7.8054994004366747793`6.194806402841001-1.8410729843204291129`5.111209305687405*I,"139/2","9/10"
-7.7981550509293653858`7.02821872485662-3.6133120093666343167`6.677481120038218*I,52,0
-7.7979107089238503049`9.718700093693483-2.55238255309948555995990795030158126889`10.18965611344485*I,60,0
-7.797847354905635914`7.4087042821678635-1.4083362177912858628`8.570460737310256*I,"141/2","9/10"
-7.79544265154857976858799134695211057289`12.65256266175088-1.60027682511098701927329666005979455987`12.050635379095828*I,"133/2",0
-7.792880368593486207`9.886567082603719-2.583221704814538447`8.506162234823718*I,61,"1/2"
-7.78126185515294653265591095568856846155`11.372980735838336-0.60831452001456357913363916852896183394`11.072743333574762*I,73,"9/10"
-7.77655591323439232310241890142456343521`12.225353757266145-1.80221432660410472922910860955336880795`11.018030904341984*I,"131/2","1/2"
-7.77543920515765356556017233239663132393`14.927075930509126-0.27893976002401007168394854749011038442`11.98648531069487*I,"149/2","9/10"
-7.7742697457492481597442505573716155876`10.435802579179551-0.9933881048684556763`8.480140432052746*I,"143/2","9/10"
-7.77299291937829964129886490159478715393`18.145053062569705-0.53352025775658890638966620350023943803`15.90338540833365*I,73,"1/2"
-7.7713227533360402576`8.345204029595072-3.472880084697725267`5.968025123489782*I,"111/2","1/2"
-7.76941811895259847349858972440549076038`16.319250092450286-0.77361574625723842228285225273392848746`14.450248004701459*I,"143/2",0
-7.76898983736856412776290627894359833273`14.929962329437723-1.11768222668140033527885328687683182234`13.47696257257487*I,"139/2","1/2"
-7.7563137346677882463`7.136794207501954-3.6205402903339096344`6.631512065374825*I,"103/2",0
-7.7546065680603590024`6.30081319820935-1.84463204409634903`5.114931577498681*I,69,"9/10"
-7.7528066891011664894`9.75793509754061-2.5577473366107913116`9.799602033345211*I,"119/2",0
-7.74807698657027293215157654260593972113`12.631628928064497-1.60373060209140310201855547292581400516`12.203494511810973*I,66,0
-7.7473778960198317944`7.421974439809777-1.4114300775509727041`7.887645978088214*I,70,"9/10"
-7.746923240141880037`9.537309228903574-2.5898721703835213147`8.545116220171163*I,"121/2","1/2"
-7.73155520710053040032442406376455753629`11.386580545783291-0.60994612270932703895996937089469181366`11.378684515276907*I,"145/2","9/10"
-7.72922806276249459163136889112697818968`12.043555523522645-1.80661451252753270096475560601278191066`11.077566431244565*I,65,"1/2"
-7.7269316553449912897`7.124167354202553-3.4824420861920412348`5.986044773711765*I,55,"1/2"
-7.725713492201032867199048986654221732`14.407606069068365-0.27965966804184588308245567067659549021`12.017138916496663*I,74,"9/10"
-7.7242404616127795965`10.186773014920446-0.9958652151790428848`8.503624654845687*I,71,"9/10"
-7.72369019594691223574521986049230908255`17.708565983788233-0.53474407898990493377580637924484931491`15.963814635486496*I,"145/2","1/2"
-7.72054478060691042236747395832893867337`14.740837022260434-1.12030358947825808432661798196895286768`13.542811590966124*I,69,"1/2"
-7.72052863952898472798048459465560114498`16.000663790253324-0.77531809438032988916938962404023431218`14.512514585367244*I,71,0
-7.7145670761151060005`7.291157391705707-3.6278101775701201898`6.605180602189309*I,51,0
-7.7077576889997079476`9.812852328907322-2.5631508360806010798`9.625891061778617*I,59,0
-7.7036990668448433709`6.437771412192556-1.8482062039453441098`5.120792678743755*I,"137/2","9/10"
-7.7010071454427101971`9.367840146861415-2.5965910867829057868`8.597917305313551*I,60,"1/2"
-7.70073919886852361502898847886232809426`12.629398907912243-1.60721210029446751231150732336184244652`12.42151545983332*I,"131/2",0
-7.6968956088627305294`7.4376570080697455-1.4145398049840604976`7.562084484901888*I,"139/2","9/10"
-7.6825909072036288697`6.824632323823506-3.4921064636138806706`6.016741329708412*I,"109/2","1/2"
-7.68192767358769926474534266806172108251`11.940104177017858-1.81105719032118302991371933938068515294`11.152862284751311*I,"129/2","1/2"
-7.68184578785607686924629473597311774959`11.40254138210045-0.61159283873019768504547940671385790333`12.573268103715282*I,72,"9/10"
-7.67598994727583241649867147374331468767`14.198655394787652-0.28038664402758304801468482582078793661`12.050578847100464*I,"147/2","9/10"
-7.67439397993356811602712430206816602556`17.537131897770102-0.53597859951118702275096658543336912995`16.038013702128726*I,72,"1/2"
-7.6742019367742631378`10.040642036229677-0.9983593784477185727`8.529457401159721*I,"141/2","9/10"
-7.6729167443792027639`7.538614385288227-3.6351217892214400656`6.5950132460394935*I,"101/2",0
-7.6721150660523125255060226899966046246`14.638692500029235-1.12294889207098894239265846549409078849`13.624169265526284*I,"137/2","1/2"
-7.67165002942753225328701224861995295367`15.85598633529765-0.77703482657017898946699146675063623977`14.590401965902533*I,"141/2",0
-7.6627647122564729392`9.886139679961357-2.5685934372224636133`9.526112919178052*I,"117/2",0
-7.6551327016181393212`9.265048515233858-2.6033797212361727897`8.666760800139576*I,"119/2","1/2"
-7.653429790625381717755498369307042259`12.643203982517958-1.61072168390239662087206931539033706995`12.80904357470787*I,65,0
-7.6527767603820746753`6.632444481847499-1.8517955257995449704`5.12874050059895*I,68,"9/10"
-7.6464003490032405593`7.455804914503178-1.4176654847688420179`7.390703820197311*I,69,"9/10"
-7.6383009222992094844`6.662526234932806-3.5018749416912123018`6.061369934454095*I,54,"1/2"
-7.6346552289591755068638494436069541815`11.87764490103223-1.81554310594851945491541317721286310422`11.24756628878305*I,64,"1/2"
-7.63213344393749540945307149635616723663`11.420860103308083-0.61325484823629073004867627211425094729`11.482790790041529*I,"143/2","9/10"
-7.6313644446890536787`8.153594389815554-3.6424752326042860959`6.599224475598058*I,50,0
-7.62626858666026401123360563032395067112`14.073378728285705-0.28112082567872575190096101900697843105`12.086893863861887*I,73,"9/10"
-7.62510437934500107696276604728992355967`17.446672213895432-0.53722398563820099140571912223053530773`16.12792291647055*I,"143/2","1/2"
-7.6241539766382723987`9.940338124719162-1.0008707213182578861`8.557711377951913*I,70,"9/10"
-7.62370096310490445917557231671197657099`14.580402986643984-1.12561852573791009432746281733823181607`13.72442343569736*I,68,"1/2"
-7.62278247466203109253468216345416153602`15.77741883001058-0.7787661533488542207065053160299400726`14.686726146763874*I,70,0
-7.6178287867796610658`9.982898299908594-2.5740755281098796202`9.46627735288663*I,58,0
-7.6093005335224643631`9.199084133236255-2.6102393737201608894`8.755667502678739*I,59,"1/2"
-7.60614927657866108866580592928053292868`12.671843959530735-1.61425972324032333757649732473206114336`13.394028274675343*I,"129/2",0
-7.6018395137888258773`6.978078668746857-1.8554000718622850917`5.138746256211787*I,"135/2","9/10"
-7.5958919715646005077`7.476501637940711-1.4208072043697003303`7.277921244383468*I,"137/2","9/10"
-7.594062105957471437`6.557824201431767-3.511749271987255507`6.122373888241597*I,"107/2","1/2"
-7.589911919263922649`7.855905109005153-3.6498706034503731185`6.61713471817035*I,"99/2",0
-7.58741122343649249033605842080359601639`11.841787810097962-1.82007302497348577015290380513740290098`11.368489131111868*I,"127/2","1/2"
-7.58241801742122524687073137215723701094`11.441561521325903-0.61493233204022865216799786381190938348`11.187247404107582*I,71,"9/10"
-7.57654942597706329508961203159372180496`13.988292661918143-0.28186235449990491495589919977284740106`12.126214827475986*I,"145/2","9/10"
-7.5758215048091492282791192446137814822`17.39813660537007-0.53848040743442321083425964638447900971`16.23711281488892*I,71,"1/2"
-7.57530274800221301464936021033759441066`14.550027455069024-1.12831289118574098871238049082743693092`13.849854384750222*I,"135/2","1/2"
-7.5740963828284655536`9.866311377531579-1.0033993712708941228`8.588490137796095*I,"139/2","9/10"
-7.57392616579073246789486556322412205506`15.736013505961424-0.78051228957271439317945761134953679124`14.806758493446578*I,"139/2",0
-7.5729509654546478858`10.113235254463051-2.5795974990403436529`9.433015992154093*I,"115/2",0
-7.5635112735272798259`9.157730413107105-2.6171713779084674175`8.872213373859033*I,"117/2","1/2"
-7.55889818441808539298365651605078894638`12.71519987448194-1.61782659488484385168919707234295134921`12.688506108893016*I,64,0
-7.5508871939999301324`7.734566825483957-1.8590199048338072591`5.150803120620399*I,67,"9/10"
-7.5498748547459227146`6.486369001164055-3.521731232573079499`6.20420623735645*I,53,"1/2"
-7.548560948217871392`7.47697706498914-3.6573079851168120327`6.648974865266613*I,49,0
-7.5453703311339763137`7.499865055198068-1.423965054283899151`7.196580245458536*I,68,"9/10"
-7.54019616317497989123883101663275032928`11.825632570643158-1.82464773325277148125151127819137344717`11.529685919646154*I,63,"1/2"
-7.53269934589295983113006255036894897451`11.464699501355161-0.6166254715246998383631391035603981602`11.028525044673627*I,"141/2","9/10"
-7.52813232687317509200047694369720514734`10.300434142274025-2.5851597423871981067`9.41992049527198*I,57,0
-7.5269207040438456469398316016996173433`14.540067647107835-1.13103239885790077547033546614669727803`14.01319300561805*I,67,"1/2"
-7.52683248012220613011289362388660035875`13.927155338950671-0.2826113759225810234181818172979233418`12.168722060698535*I,72,"9/10"
-7.5265454696597082675191584640579117732`17.37666995011289-0.53974803882073710141871966103663275098`16.372219838291414*I,"141/2","1/2"
-7.52508129806042762871350275963657609038`15.719904237478776-0.78227345454606569758185737556121253319`14.96092572485901*I,69,0
-7.5240289530543354236`9.809493190610665-1.0059454565942036803`8.621933103982398*I,69,"9/10"
-7.5177655612735740821`9.13495485190765-2.6241771021332201862`9.03241920616369*I,58,"1/2"
-7.5116770551963507403291571148736713653`12.774191580069147-1.62142268177357347913524977917716012157`12.472571182329895*I,"127/2",0
-7.5073133504999567817`7.295058396087315-3.664787447761691477`6.695946893861955*I,"97/2",0
-7.5057395557676425843`6.437742323471794-3.5318226275889557716`6.315356180465641*I,"105/2","1/2"
-7.4999196700674587235`6.862293971605199-1.8626550881771169057`5.164925762130551*I,"133/2","9/10"
-7.494835281651635025`7.526053256787923-1.427139128298234972`7.135086947738752*I,"135/2","9/10"
-7.49301056621558354078737774153865297241`11.82553340096466-1.82926803765787729041158067126188973642`11.767163072642413*I,"125/2","1/2"
-7.48337397608657202297959150322960774199`10.62004478716163-2.5907626524385117911`9.42369789831733*I,"113/2",0
-7.48297726240301137514566655831043306282`11.490359453004427-0.61833444855654062389471094807771546352`10.924429480980306*I,70,"9/10"
-7.47855512182500791167499638548142478319`14.54659157436707-1.13377746925581857919563604474839661722`14.245872061246478*I,"133/2","1/2"
-7.47727639002410420143059576579792955167`17.375189842164257-0.5410270576913282530941520877934020156`16.546843852491936*I,70,"1/2"
-7.47711776318869838443320997436363688584`13.882106359164455-0.28336803942828475078229629397036075771`12.21465630602741*I,"143/2","9/10"
-7.47624807155613513233660900088673405586`15.723293469766359-0.78404987213838391615288298820236997483`15.173394615139005*I,"137/2",0
-7.4739514809730790636`9.764931883171643-1.008509106348531842`8.658222821975695*I,"137/2","9/10"
-7.4720640433882434846`9.127532570945093-2.6312579503641536123`9.279536950631416*I,"115/2","1/2"
-7.4661709848702014285`7.1834381844389865-3.6723090474853808966`6.760579241020577*I,48,0
-7.46448644375575062534629168826919742761`12.851050799681522-1.62504837331562013330872981223781316086`12.36035233215401*I,63,0
-7.4616565859557819153`6.4066677215331636-3.5420252866838609678`6.474293731817121*I,52,"1/2"
-7.4489368134631728872`6.600129583629341-1.8663056864273033412`5.1811507241298385*I,66,"9/10"
-7.44585496277888978587289365444913239423`11.839568458893577-1.8339347668283854240849199294620085958`12.23829257997121*I,62,"1/2"
-7.4442866762777189666`7.555272996592446-1.4303295237547139724`7.08741269522526*I,67,"9/10"
-7.43867704538385287161125112529636573678`12.39779778841446-2.5964066252221463096`9.442780270318083*I,56,0
-7.43325159542673372806529094443058076889`11.518662467395174-0.62005944539857317085223597719430300205`10.850214450840346*I,"139/2","9/10"
-7.43020629947923516427809473317962968358`14.567514462522606-1.13654853327393550826497915113635713817`14.671206467804533*I,66,"1/2"
-7.42801438491505190712792214436796979915`17.389960606264136-0.5423176460339712028285966894444469315`16.7953712512091*I,"139/2","1/2"
-7.4274266913566550737102143232437588913`15.743187963572215-0.7858417709052290585919901884194064423`15.524128408355008*I,68,0
-7.42740528838513740265413747231600464813`13.848744101347165-0.28413249867545476460256863872453857877`12.264334812813175*I,71,"9/10"
-7.4264073731623705613`9.133778669309375-2.6384153632037008249`9.839210349170422*I,57,"1/2"
-7.4251357509111655659`7.1102613331542965-3.6798728254375368018`6.847633026692738*I,"95/2",0
-7.4238637560469183313`9.729628677221177-1.0110904503200718277`8.69759529675481*I,68,"9/10"
-7.4176263113805989921`6.3903030060251-3.5523410643227674482`6.734113545611793*I,"103/2","1/2"
-7.41732691917103994281976834439231418502`12.950108228616466-1.62870406550287245090974782683628525666`12.297632246145255*I,"125/2",0
-7.39872989556293459151095781939871922098`11.8669146827703-1.8386487719579023413254744019809631725`12.376740354126024*I,"123/2","1/2"
-7.3979384983811125694`6.444305880373689-1.8699717655476790673`5.199537689567062*I,"131/2","9/10"
-7.39404269509556364803973373386160974203`10.649435808943645-2.6020920583161211488`9.476791327377692*I,"111/2",0
-7.3937243672345688771`7.5877918350478-1.4335363418242091147`7.050024830283923*I,"133/2","9/10"
-7.3842095900747338483`7.062745924313064-3.6874788068894916857`6.966415534960744*I,47,0
-7.38352216883043560140694268496328455116`11.549771547475071-0.62180064461947170041353059365433880104`10.795055365214447*I,69,"9/10"
-7.38187454293073998363374927061252017854`14.601901846681946-1.13934603254911912380331539712952105159`15.050705056943395*I,"131/2","1/2"
-7.3807962101884716408`9.153024782096672-2.6456508188965642379`9.689494425932166*I,"113/2","1/2"
-7.37875957632587536288895330192573039698`17.41900514685564-0.54361999005491153376249014756220466255`17.262388257852603*I,69,"1/2"
-7.37861736769626253462564543186647620806`15.778188282147381-0.78764938421298461270867044444997388151`16.804786339962288*I,"135/2",0
-7.3776950679487260773694514959122200526`13.824359566099405-0.2849049116299279969172890720816511793`12.318175084694102*I,"141/2","9/10"
-7.3737655633962923069`9.701632366445157-1.0136896189646694362`8.740354777225988*I,"135/2","9/10"
-7.3736490865826129784`6.387189413391437-3.5627718389517114338`7.457550371528227*I,51,"1/2"
-7.37019906520924769088157458739141831414`13.079816221273305-1.63239016102198708203201585787084201156`12.265815019690871*I,62,0
-7.35163592004434968899988345287694069774`11.907615702311766-1.84341092761420553027532884705190404062`11.89647461208767*I,61,"1/2"
-7.34947211442428379730843072866038642038`10.381660199045198-2.6078193506433327665`9.52642629976239*I,55,0
-7.3469246020366803`6.335218837091702-1.8736533933360800593`5.220171738405122*I,65,"9/10"
-7.3433944867635645796`7.034675170888253-3.6951270002713637652`7.137841882973384*I,"93/2",0
-7.3431482056224793188`7.623955675689003-1.4367596877868235622`7.020680006791004*I,66,"9/10"
-7.3352312199537766896`9.185435929462171-2.652965834351948343`9.28835018922813*I,56,"1/2"
-7.3337888018432287340229864594060146935`11.583900658147398-0.62355822900197322743585047696021695667`10.753244638875094*I,"137/2","9/10"
-7.33356016615679407582889967763407816831`14.649702042283955-1.1421704198252558165454874314913396715`14.472497255797341*I,65,"1/2"
-7.32982031613282710715500390943324554847`15.828024550255748-0.78947295036755869675007720721583051201`15.566260518671966*I,67,0
-7.3297252539473094933`6.396816366450459-3.5733195120111051671`6.961854763457884*I,"101/2","1/2"
-7.32951208932977542487000914775515006847`17.46145650667398-0.54493428030855828133753744331002171729`17.491216520434396*I,"137/2","1/2"
-7.32798711305240215716675563073408108022`13.807171985300752-0.28568544069913283047332955524952096676`12.376730565299537*I,70,"9/10"
-7.3236566836494416233`9.679605087284417-1.0163067433403886505`8.786895185609781*I,67,"9/10"
-7.32310348080718256620981841211539433053`13.258754263367408-1.63610706936694600546684473920725070641`12.256526771648204*I,"123/2",0
-7.30496652230271940923548119151848869308`10.241509040754256-2.6135889022496238988`9.593659350816546*I,"109/2",0
-7.3045736047823275636435652184398428939`11.962590077886041-1.84822213259519177029330084882127452959`11.707335311378074*I,"121/2","1/2"
-7.3026924694465357493`7.022794183024051-3.7028173961728534546`7.4259932214441156*I,46,0
-7.2958950049580356652`6.252753470218932-1.8773506398846202156`5.243166803417972*I,"129/2","9/10"
-7.2925580412067166067`7.66421448198027-1.4399996713174345776`6.997869517730106*I,"131/2","9/10"
-7.2897130733864610611`9.232051317122933-2.6603619661763270713`9.107514151392394*I,"111/2","1/2"
-7.2858551431388074731`6.419484155899872-3.5839860067883759378`6.612720430072852*I,50,"1/2"
-7.28526349146058124421024896247926724405`14.71172834799464-1.14502215933383437913252103798520023341`14.27505656265162*I,"129/2","1/2"
-7.28405130903526667709181880515082150875`11.621327756834338-0.62533238144979634137884671710848773502`10.721406985064995*I,68,"9/10"
-7.28103575772266081410805349128238271008`15.89346793921248-0.79131271274718969131237376105414316951`15.329021925933846*I,"133/2",0
-7.28027205218324172367918171797035634187`17.51731217874408-0.54626071183221369415005679976704737875`16.996082723027744*I,68,"1/2"
-7.27828143370572616588777058437742366882`13.795953462875953-0.28647425287003004319572998995709359088`12.440745763001642*I,"139/2","9/10"
-7.27604078056741208140500370434422777216`13.540705296683793-1.63985520695203985958456156406153355681`12.265564388150615*I,61,0
-7.2735368927890143481`9.66259262803891-1.0189419550278407171`8.837731845733007*I,"133/2","9/10"
-7.2621056118074651986`7.025483296823784-3.7105499663062975974`8.490713788477638*I,"91/2",0
-7.2605271682803582301`10.157261352880186-2.6194011140641365878`9.682429206068758*I,54,0
-7.2575435317248091646427519995914161017`12.033884765357566-1.85308331082229122751778809324166795156`11.602749841153253*I,60,"1/2"
-7.2448495912650357416`6.187648869893624-1.8810635780960948449`5.268670658004412*I,64,"9/10"
-7.2442424463516066255`9.29507363617139-2.6678408117142706261`9.000796167251758*I,55,"1/2"
-7.2420390706120111674`6.4563798201112235-3.594773267101792152`6.436489197435267*I,"99/2","1/2"
-7.2419537221735913596`7.709160891828793-1.4432564067746163568`6.980534920874928*I,65,"9/10"
-7.23698484975497635968358597167093968587`14.789879919299565-1.14790172719138524829918040479231660242`14.172104493154944*I,64,"1/2"
-7.23430950030283919556825973590724215504`11.662413675027835-0.62712328489368293452087094591833221075`10.697385018196252*I,"135/2","9/10"
-7.23226391920241316211506863718834143183`15.976556124131006-0.79316891993950441922745105246886653168`15.214458185806784*I,66,0
-7.23103959643381665036035150446702461005`17.587428977178337-0.54759948428608025746527985699286781821`16.817574525650222*I,"135/2","1/2"
-7.22901159527353420062498931472754871911`14.30149783566734-1.64363499722511708151031413220759873536`12.290873810895736*I,"121/2",0
-7.22857803864915102554790317967879591844`13.78982700532447-0.287271519850839877003999560212975383`12.511244603179865*I,69,"9/10"
-7.2234059619964435946`9.649893625411153-1.0215953860372514935`8.893549816463*I,66,"9/10"
-7.221636033926382964`7.042231342259304-3.7183246624301433945`7.537829897340213*I,45,0
-7.2161553334396912348`10.106497075400954-2.6252563876408158481`9.800411366481965*I,"107/2",0
-7.21054629651621223560883287926478931305`12.125342147124059-1.85799541227307983994581907174335325187`11.541344785434429*I,"119/2","1/2"
-7.1988200190935300029`9.378601119093442-2.6754040100944695327`8.933661004573752*I,"109/2","1/2"
-7.1982773392250450176`6.509911831994806-3.6056832558083022611`6.325583193098548*I,49,"1/2"
-7.1937882489303403019`6.134874111974974-1.8847922842600743531`5.296871956033026*I,"127/2","9/10"
-7.1913350948533575676`7.759590047453928-1.4465300134908399046`6.967909957723573*I,"129/2","9/10"
-7.1887245808577241022872396215622425297`14.887745642351643-1.15080961181469467512384898534768550702`14.11550787663668*I,"127/2","1/2"
-7.18456318086079447260613363233809664109`11.707629936697161-0.62893112219703329545547031904697848278`10.679720846197243*I,67,"9/10"
-7.18350503317834948454370022337697962771`16.08129469981553-0.7950418258829826372400547110354987089`15.1546431905435*I,"131/2",0
-7.18201657242560090476573942584121406867`13.803237087564387-1.64744687078092100887365237087583886543`12.331785383947821*I,60,0
-7.18181485703243154525510730642161427298`17.673755192876026-0.54895080209879860646199986925784009427`16.72682754789518*I,67,"1/2"
-7.1812859034926926489`7.073485906124245-3.7261414152305888747`7.23463784306247*I,"89/2",0
-7.17887693524127512611419694526718209643`13.7881500669799-0.28807741821658616351644726461041775492`12.589678893006583*I,"137/2","9/10"
-7.1732636574949791001`9.640980663998493-1.0242671687012204937`8.955280225911215*I,"131/2","9/10"
-7.1718523313430413886`10.079501220913174-2.63115512487986022477869619248630494899`9.964144468369803*I,53,0
-7.16358250880592338039645553988143799188`12.244238647541184-1.86295941395489136449283383871286922946`11.507658286354474*I,59,"1/2"
-7.1545702379762227782`6.584533040435409-3.6167179531294011368`6.251039541096842*I,"97/2","1/2"
-7.1534464756209803411`9.490432552014127-2.6830532432776627332`8.892526521445607*I,54,"1/2"
-7.1427108700166491023`6.0913953548421835-1.8885368386915130214`5.328010129133729*I,63,"9/10"
-7.1410574370496745541`7.120779337366086-3.7340001331587234383`7.076521054590845*I,44,0
-7.140702003407711139`7.816596061699351-1.4498206160615222827`6.959427036976004*I,64,"9/10"
-7.14048303379851053543590246264730686566`15.012080116273198-1.15374631435477173013162917047785352583`14.08807289095922*I,63,"1/2"
-7.13505637679659567810878664840071698611`13.48131632679582-1.65129126547431789555553531175060334481`12.388790358609354*I,"119/2",0
-7.1348121512427659861979764778793010916`11.757600777367783-0.63075607606166485786585081396530945105`10.667387986792747*I,"133/2","9/10"
-7.13475933832336723106752425503474017829`16.215456110771687-0.79693169001298750886343349385299473026`15.127951174688732*I,65,0
-7.13259797245054814968044420007554900932`17.77995180077107-0.55031487461878460080034375185044939745`16.68035989004681*I,"133/2","1/2"
-7.12917812933865812367075888851391817895`13.790443707975095-0.28889212955847994920772776584842295391`12.678193317731242*I,68,"9/10"
-7.1276195090110774569`10.071462253757499-2.63709772772784050456473546945162639164`10.219165598337518*I,"105/2",0
-7.1231097403923990718`9.635450455238855-1.0269574355521113755`9.024226385176261*I,65,"9/10"
-7.11665279255667260960990216563881975998`12.405882669635156-1.86797632092129987871560865403462315226`11.494398886101376*I,"117/2","1/2"
-7.1109180418924567072`6.688789992515616-3.627879354790493878`6.20093114909447*I,48,"1/2"
-7.1081225030315806397`9.647236645609155-2.6907902371026974334`8.870828981297944*I,"107/2","1/2"
-7.1009529012699540677`7.187214928341014-3.7419007012200975682`6.978167461327871*I,"87/2",0
-7.09226056713844027180427184084786895154`15.17685661810608-1.1567123491506088517224772704916201854`14.081857926140442*I,"125/2","1/2"
-7.0916173508833542491`6.055246750371826-1.8922973264344112743`5.362389403023508*I,"125/2","9/10"
-7.0900542894796869647`7.8817355295310145-1.4531283446301457427`6.954659144293268*I,"127/2","9/10"
-7.08813169101091177733777021342475897384`13.33112066068121-1.65516862653319789120854967749500386709`12.463687810825046*I,59,0
-7.08602707958212451272463285076998210591`16.3957877599248-0.79883877741252784846966187712064420965`15.124947786343245*I,"129/2",0
-7.08505620730968268034527127675470168803`11.813168732206258-0.63259832893428931054095953195532562987`10.659641377790289*I,66,"9/10"
-7.0834582479341293659`10.079991092843441-2.64308459785512825564918079978853422788`10.817989448748486*I,52,0
-7.08338908480235218787113008097731365734`17.912909232118967-0.55169191627164947431815654755295474605`16.66215261600497*I,66,"1/2"
-7.0794816251677551284273382182745742306`13.796347669155393-0.28971584063715540763276354995419507273`12.780136978921442*I,"135/2","9/10"
-7.0729439665245851599`9.632991204874038-1.0296663191830091085`9.102284276864063*I,"129/2","9/10"
-7.06975778635179430850993287309776867489`12.650907437316192-1.87304716733341306784378755770721706174`11.49776493720154*I,58,"1/2"
-7.0673210120988889441`6.841367591556415-3.6391694699710026512`6.1693685405222745*I,"95/2","1/2"
-7.0628487907717678585`9.894849991093093-2.6986167623264162095`8.865109825254494*I,53,"1/2"
-7.0609746142617812557`7.278695585770362-3.7498429797132614879`6.9144664200103945*I,43,0
-7.04405754930245203718055423474741142363`15.417854110256929-1.15970824420384391072904120562344045516`14.092757044455201*I,62,"1/2"
-7.04124321614582543127779397995745402911`13.247075984621265-1.6590794066708082878032632607335620371`12.56021148638037*I,"117/2",0
-7.0405075923551763292`6.025086521103836-1.896073838032705011`5.400398952651401*I,62,"9/10"
-7.0393917918038087401`7.957322828174719-1.4564533351662889774`6.953282344853022*I,63,"9/10"
-7.0393699651174617167`10.104193734921903-2.64911613630919141968842702995285988784`10.591957461957687*I,"103/2",0
-7.03730850838467609580186693961419156606`16.668578740238992-0.8007633589679242670353852734701653344`15.140955510065247*I,64,0
-7.03529514026703941125800434980936778232`11.875501360652876-0.63445806291437191482569092341710377714`10.655928215415127*I,"131/2","9/10"
-7.03418833997226067824363247756084106503`18.08693260945443-0.55308214672400369227215875787284906341`16.66469652011134*I,"131/2","1/2"
-7.02978742518850011962317673056988518281`13.805590977680986-0.29054874353975988763982812508588893101`12.901160411200209*I,67,"9/10"
-7.0237793961026451141`7.096336600563969-3.6505903190646232343`6.153229159355241*I,47,"1/2"
-7.02289814370025240890354467761922969725`13.178040004677914-1.87817301756798582712792759921680396587`11.515788513309548*I,"115/2","1/2"
-7.022766086301312823`9.633360611973849-1.0323939520911853867`9.19235701623314*I,64,"9/10"
-7.0211249469062376907`7.4072177095357885-3.7578268029134435336`6.874741278520032*I,"85/2",0
-7.01762602982838136047122111246309541796`10.489004332845594-2.7065346356524762162`8.873586938536155*I,"105/2","1/2"
-6.9958743589252257652903788375284732215`15.890705772320528-1.16273454167550382338112336243591020592`14.11863373240242*I,"123/2","1/2"
-6.99535611416170367`10.144370822994118-2.65519274314222454742628243722880931746`10.214712090504273*I,51,0
-6.99439167235700796338160630161669314295`13.20065521722245-1.66302406619725358621641348169702545659`12.685691253932507*I,58,0
-6.9893814998446122533`5.999962830823058-1.8998664703701038142`5.442542527521332*I,"123/2","9/10"
-6.9887143457744346564`8.047009240142158-1.459795729733007847`6.955050855846541*I,"125/2","9/10"
-6.98860388286903424105001323247940903795`17.2953852119213-0.80270571152955791419398233638335418848`15.173667069141928*I,"127/2",0
-6.98552873669139910139773056727153821823`11.946274236987573-0.63633545966411090876389095252975545662`10.655832374859873*I,65,"9/10"
-6.98499588774802029674410273431676184153`18.338968166722935-0.55448579105396302929736048953721227675`16.684078246999743*I,65,"1/2"
-6.981406324225799641`7.601989723244179-3.7658519776971943211`6.8536747296752*I,42,0
-6.98029342832698708`7.834545245434169-3.6621439312517629806`6.150929110958878*I,"93/2","1/2"
-6.98009552994904335011066651975357805371`13.81797230953547-0.29139103584088759419272719334692749381`13.051947340492314*I,"133/2","9/10"
-6.97607453333816904401392328107541425204`13.126702841793167-1.88335496737443203419696634786704851195`11.547672321663963*I,57,"1/2"
-6.9725758445557919343`9.636370711696872-1.0351404665030328404`9.299212315932452*I,"127/2","9/10"
-6.97245491184796066624535631801990872723`10.244341304957402-2.7145457207435503381`8.895576709755575*I,52,"1/2"
-6.9514181863796766147`10.202107025751861-2.66131481701148613216272861628929492962`10.044365368603987*I,"101/2",0
-6.94771138521115487714626503928810098893`16.04323842838888-1.16579179840608695648446667034247337789`14.158579674198224*I,61,"1/2"
-6.94757779952917337469929310198738279871`13.180203892658863-1.66700307312987000918531783805685825814`12.855828162542414*I,"115/2",0
-6.9418212267850378288`7.972105159908488-3.7739182821035051419`6.8484971712425*I,"83/2",0
-6.93991346811309539941611995928183917776`17.06086728751596-0.80466611807788730297529521266972046497`15.222252065279141*I,63,0
-6.9382389834192600538`5.9791807826800705-1.9036753275800520801`5.489483249070024*I,61,"9/10"
-6.9380217829703696157`8.157052528807936-1.4631556767395716278`6.959780131953176*I,62,"9/10"
-6.9368633309357908714`7.297192414703195-3.6738323418893747117`6.161925129728787*I,46,"1/2"
-6.93581188195969090419189967034401499151`18.834231877003504-0.55590307992869451764835952411587376993`16.718254594808563*I,"129/2","1/2"
-6.93575677856658802096643152719485594281`12.028006330974387-0.63823070032135395647288090654842371383`10.659038456922593*I,"129/2","9/10"
-6.93040593793112013458870081007353511789`13.83334676482325-0.29224292076733249053759819947551074523`13.256802336382016*I,66,"9/10"
-6.9292876395254440451029873636342878138`12.705461249413831-1.88859414508287916965087074810805181733`11.593555860673343*I,"113/2","1/2"
-6.9273361281797468545`9.85842809455778-2.7226519292106342888`8.93129878771149*I,"103/2","1/2"
-6.9223729803996884022`9.641877289222952-1.0379059941794622664`9.43150941770687*I,63,"9/10"
-6.90755771195090587693831280641607387348`10.280816938605392-2.66748275475061449733809356098865987919`9.946761776596512*I,50,0
-6.9023721921246178879`8.467902806736973-3.7820254638266197957`6.857921072547465*I,41,0
-6.90080235795301332719482402137418089227`13.18012178690362-1.67101690330215279591799984332193944025`13.11299467603618*I,57,0
-6.89956902830897801041477241811802738269`15.564136541052193-1.16888058646032431516939002215530432093`14.2126435364268*I,"121/2","1/2"
-6.8934893149922043304`6.945833413800846-3.6856575897272525363`6.186561025848209*I,"91/2","1/2"
-6.8912375363763989017108680828648964524`16.705368746238253-0.80664486789492572582580971765707396285`15.287074402680341*I,"125/2",0
-6.8873139306339863177`8.299583498010808-1.4665333311751036473`6.967335272986948*I,"123/2","9/10"
-6.8870799578043065932`5.962222379179101-1.9075005220263337492`5.542113787002303*I,"121/2","9/10"
-6.88663648062482628324676710632613235458`18.944526538160737-0.55733424978936040930485245857668181745`16.766359847226752*I,64,"1/2"
-6.88597904333003052644626890408260055082`12.124730689752289-0.64014396541635286107710946984582720113`10.665307876279803*I,64,"9/10"
-6.88253816233588614525176071546367355157`12.524645045203425-1.89389171286547505760458748903780400293`11.654550691470432*I,56,"1/2"
-6.8822703688383429543`9.677049653287233-2.7308552215723799035`8.981933796439776*I,51,"1/2"
-6.88071864538549970880661076087928771568`13.851617063456684-0.29310460736662039185802146635409173405`13.595571103970626*I,"131/2","9/10"
-6.8721572270855669213`9.649772460642287-1.0406906662008076394`9.60765553620481*I,"125/2","9/10"
-6.86377626111514930775126445268159986923`10.387218365054045-2.6736969509100864535`9.889077503225103*I,"99/2",0
-6.8630618162301774426`7.7755878462007795-3.7901732386354982561`6.881733068104141*I,"81/2",0
-6.85406612902962988923301110414373455441`13.197665104024965-1.67506604047088275386587122167653421348`13.674026300525105*I,"113/2",0
-6.85144769970168504564636205134579033338`15.379488004974911-1.17200149369804819580656811165528343402`14.281839998730428*I,60,"1/2"
-6.8501715819995455303`6.764234897064202-3.6976217139645062235`6.226158791186354*I,45,"1/2"
-6.84257636735221052526205601589608921629`16.552961164645055-0.80864225674137902538923334974642729898`15.369798305334752*I,62,0
-6.83746984610018329428256850408733300388`18.492599655319673-0.55877954304384025853148234113877271771`16.82845169616644*I,"127/2","1/2"
-6.8372583213819841311`9.567192898094879-2.7391576081764854014`9.049970551327249*I,"101/2","1/2"
-6.8365906111033193848`8.503457244400256-1.4699288548181931553`6.977623119382127*I,61,"9/10"
-6.83619530392964875321693088277420064201`12.243505248236957-0.64207543479334731070765223303726807823`10.674462669017597*I,"127/2","9/10"
-6.8359043423096747467`5.948696108959264-1.9113421753540722808`5.601671204995744*I,60,"9/10"
-6.83582681793909444085783934835946726364`12.421430258356512-1.89924886805321751648793217712418876004`11.733067391537897*I,"111/2","1/2"
-6.83103364615693276132961134836958900049`13.872727962390064-0.29397631067926272183555760820047816382`14.876253559069763*I,65,"9/10"
-6.8238927550380907671`7.537267089184172-3.7983612887146568087`6.92073054578212*I,40,0
-6.8219283118789175991`9.659979536024734-1.04349461273035348953195189146852431238`9.879835140389456*I,62,"9/10"
-6.82007544540632399996529726868418604825`10.535486696295488-2.6799577972648690444`9.858347685220135*I,49,0
-6.80736991600373801985036469091724458492`13.231794357941332-1.67915097642106389222501638374084302709`13.56779438473428*I,56,0
-6.8069103258769745232`6.647439074527864-3.7097267511655327897`6.283412144779518*I,"89/2","1/2"
-6.80334782261233268287141666949056816284`15.280071302433175-1.17515512437269206476564237179559045058`14.368444693603116*I,"119/2","1/2"
-6.79393024843045230196575354114042896646`16.472804843490774-0.81065858703965097234040136374961919334`15.473962258402986*I,"123/2",0
-6.7923006697024064456`9.496112908619814-2.7475611500741896903`9.140091043379913*I,50,"1/2"
-6.78915433887212917782811998113208946634`12.35922715608069-1.90466684451063517796093941653366009132`11.833667915383574*I,55,"1/2"
-6.78831214524031114516475247056372128127`18.31949832913658-0.56023920826763478515214036684269272374`16.905522011027625*I,63,"1/2"
-6.78640532889172546086086767584097573522`12.398462913806114-0.64402528753806335230290457362190626479`10.686374463487498*I,63,"9/10"
-6.7858516411958751387`8.874353324736724-1.4733424164170400109`6.99058702886466*I,"121/2","9/10"
-6.7848677259805863421`7.399784949564889-3.8065892609208999148`6.9769596640480875*I,"79/2",0
-6.7847120606705347985`5.93830403092518-1.915200419609982198`5.669935439185228*I,"119/2","9/10"
-6.78135093149798473619946526283211098122`13.896663191161283-0.29485825191465483971051017187637600922`13.604126247365045*I,"129/2","9/10"
-6.77645691892826275225634813180612541363`10.762433962146696-2.6862656822871937101`9.848412793500335*I,"97/2",0
-6.7716859559421648358`9.67244960450846-1.04631796275569092906441082892728761149`10.593047553402947*I,"123/2","9/10"
-6.7637057354271790327`6.566927588249119-3.7219747320615340579`6.363369976624969*I,44,"1/2"
-6.76071454472697475917409198047280499755`13.282800907491946-1.68327221106824627758642049631636583479`13.175237378349932*I,"111/2",0
-6.75526983242642488477395747901476148761`15.224275850321051-1.17834209975904735902787189587629149966`14.476783301923202*I,59,"1/2"
-6.7473980927223930085`9.450768728864853-2.7560679598378305542`9.261420813620735*I,"99/2","1/2"
-6.7459895095731532552`7.3106658040315065-3.8148567649502701491`7.054424223784097*I,39,0
-6.74529947497203027476259201123812538074`16.43256295447194-0.81269416806293122543375185553107381571`15.606521600262367*I,61,0
-6.74252147429879282324820147292714277543`12.323901748346064-1.91014691407070002361813090790023985911`11.965232662030028*I,"109/2","1/2"
-6.73916354956339437711852350824053281814`18.229631697834087-0.56171350041338045616758495315358382678`16.999779105095314*I,"125/2","1/2"
-6.73660888240009368190904799302827924287`12.625265888329634-0.64599370191231263634773208568976756658`10.700957064942328*I,"125/2","9/10"
-6.7350968315432417594`9.419395235828521-1.4767741918341675137`7.006203720878033*I,60,"9/10"
-6.7335030407890995636`5.930819682349031-1.9190753984296957912`5.749596934749075*I,59,"9/10"
-6.73292237967378434999973712069725642149`11.232728456495975-2.6926209905822536312`9.856221167062232*I,48,0
-6.73167048987110904928514004845472513363`13.923444539298236-0.29575065863052001470131736451228190203`13.342773127780543*I,64,"9/10"
-6.7214298742333049304`9.687159494727215-1.04916084380722499665035359556393624229`10.141052321907193*I,61,"9/10"
-6.7205579973582109529`6.510936966103106-3.7343676782716908541`6.475966552999651*I,"87/2","1/2"
-6.7141008644527206529216121561279942304`13.35239533314908-1.68743025255776727133958731223098803507`13.010137976819388*I,55,0
-6.7072609510476573915`7.251669387202443-3.8231633714093691143`7.160891506684904*I,"77/2",0
-6.70721417713153302365191717959628988594`15.196605686729749-1.18156305881201220182632773963617698677`14.615226569224703*I,"117/2","1/2"
-6.7025512629972298213`9.424842972611934-2.7646802023102256705`9.434347223741462*I,49,"1/2"
-6.69668435059514424896167835801640380824`16.419438909102507-0.81474931613058880465565707553774663001`15.782232548502568*I,"121/2",0
-6.69592899025410408559897725694965630327`12.308709723050775-1.91569038803239801235095868637317640352`12.14747153999319*I,54,"1/2"
-6.69002423542474660483663048978704697774`18.182757521783962-0.56320268102943086997845932168864367491`17.11539676203048*I,62,"1/2"
-6.689473570888616436724947169776213382`11.322018358687552-2.6990241022844883689`9.880512864738312*I,"95/2",0
-6.68680572438697418070642270500766363688`13.077425292884042-0.64798085529698425700514495394254184523`10.718161707651078*I,62,"9/10"
-6.6843259858759979112`8.697963890993513-1.4802243641491945092`7.024481839094335*I,"119/2","9/10"
-6.6822772143648546904`5.92607296613599-1.9229672682888067177`5.845002453169663*I,"117/2","9/10"
-6.68199230673827992327713728126803334055`13.953132988572602-0.29665376491577580689573196707965139785`13.200031482670147*I,"127/2","9/10"
-6.677467299926621015`6.4736795781606595-3.7469075989877317903`6.6439232035147375*I,43,"1/2"
-6.6711597754220786444`9.704110914197917-1.05202338165330005576455267505353997355`9.791632394348916*I,"121/2","9/10"
-6.6686849620350871833`7.214488199916445-3.8315086097850383115`7.3131153250906475*I,38,0
-6.66752974866391127450485706122607270297`13.44432759474597-1.69162561736039974411549291626601367385`12.921612212099587*I,"109/2",0
-6.65918131777484931863873740556010640859`15.189792437949427-1.18481865885818422511860974646433633025`14.802068382835836*I,58,"1/2"
-6.6577608452165338914`9.415036954327121-2.7734000952733098251`9.720518172318052*I,"97/2","1/2"
-6.64937766987128736428667738949016790637`12.310154179319845-1.92129861872342204254123748035693363585`12.439013181217272*I,"107/2","1/2"
-6.64808518747419806739576230619126222415`16.42737029942044-0.81682435481010219420384307086124938162`16.039964865326496*I,60,0
-6.64611228248176689475785978520878268126`10.84634180410474-2.7054753924119746433`9.92136733542333*I,47,0
-6.64089438419837712951735520358868967914`18.163739351462713-0.56470701848799020276208970690601342789`17.26038941389408*I,"123/2","1/2"
-6.63699561063573007610145447107225642978`13.221205873327362-0.64998692414483219027734858286474023007`10.73797441180691*I,"123/2","9/10"
-6.6344338372740575739`6.452128555034282-3.7595964876770934522`6.9399277909722725*I,"85/2","1/2"
-6.6335389002589106483`8.452192854242487-1.4836931237125997348`7.045462077593834*I,59,"9/10"
-6.63231636433746860206418100899245209415`13.985832020657844-0.29756781157667256908397719288400070691`13.107555947512811*I,63,"9/10"
-6.631034516399637037`5.923939719511565-1.9268761998129290306`5.963869612057566*I,58,"9/10"
-6.6302645223023623271`7.1948751570554865-3.8398919663062277862`7.557476855842624*I,"75/2",0
-6.62100209593539303609647822076341071217`13.56610849608061-1.69585883036384740240309381429153334259`12.874664818679413*I,54,0
-6.620875361826855286`9.723330687964264-1.0549056999715849486`9.615267890544777*I,60,"9/10"
-6.6130274946032392468`9.419713808223046-2.78222991002199953935493416310604432498`10.689028347668994*I,48,"1/2"
-6.61117172893938486071986321941371236081`15.200092170730448-1.18810957632227536748005501635629483824`15.089831455756268*I,"115/2","1/2"
-6.60286831358831621507437200513109382839`12.326497269551796-1.92697300113047971373790440152446346887`13.321310158705364*I,53,"1/2"
-6.60284035248399946559348202248444251801`10.650973892582252-2.7119752301762875894953595057609380947`9.980223686323066*I,"93/2",0
-6.59950230665196572231794353623858730869`16.453389474934475-0.81891961512576560337819934744666253129`16.56224392497999*I,"119/2",0
-6.5920026815481700595`7.190657905501457-3.8483128816917146802`8.157066101372374*I,37,0
-6.59177418246707939364100053115594664051`18.165439311660897-0.5662267882233153551387344551294741375`17.45204968952139*I,61,"1/2"
-6.5914578145343756262`6.444816226729004-3.7724363188734607767`8.991237204516752*I,42,"1/2"
-6.5871782928957463385600055608852388585`12.712182057818445-0.65201208394457781904369668813872021524`10.760415146990043*I,61,"9/10"
-6.5827353622769941334`8.305178435555668-1.4871806681428442821`7.069218882648575*I,"117/2","9/10"
-6.58264264144520923793060413483047849602`14.0216934949748-0.29849304632602375116162192716360088892`13.043344277598637*I,"125/2","9/10"
-6.5797748845632792912`5.924334554082024-1.9308023791405528059`6.1220293104489585*I,"115/2","9/10"
-6.57451883083245803001699138109957043656`13.734050452619-1.70013042495947466632879673140318276819`12.85576087634734*I,"107/2",0
-6.57057632937568431`9.74487212029187-1.0578079199965688537`9.501339489167234*I,"119/2","9/10"
-6.5683518552069610649`9.438361963951865-2.7911719718276447355`9.863021495514497*I,"95/2","1/2"
-6.56318589923953988831751137245379289382`15.22563167929763-1.19143650749046128666195167067762855504`15.83169291842916*I,57,"1/2"
-6.55965966855613208503409446962849066977`10.539727176463268-2.71852397824503249041457696687767727646`10.06038922135233*I,46,0
-6.55640173933073983949179641316840612404`12.357175396208353-1.93271497459972497876897034191313160625`12.638762051915895*I,"105/2","1/2"
-6.5539025612633468961`7.200965693203998-3.8567707487771559225`7.888450838537399*I,"73/2",0
-6.55093603836570787329281996641758203869`16.496333103738184-0.8210354357744195436470053824141693318`16.595274079495447*I,59,0
-6.5485394537928474119`6.451361980059168-3.7854290451395407828`6.954577076172557*I,"83/2","1/2"
-6.54266382222151900089975508145612081124`18.184165248128792-0.56776227298053721065391188438836843858`17.738739356302034*I,"121/2","1/2"
-6.53735351900956918680048968194614796601`12.497741309369188-0.65405650919796867881567872769075951412`10.785538709183381*I,"121/2","9/10"
-6.53297111312446174691190076534883565947`14.06092683946462-0.29942972397531438325209352817435865852`12.9974853060526*I,62,"9/10"
-6.5319151501736785596`8.202941750191073-1.4906872022586483433`7.0958639105975925*I,58,"9/10"
-6.528498258404904786`5.92720609078918-1.9347460093307726742`6.361341421084176*I,57,"9/10"
-6.52808090484727765735434181099299608756`13.993026861246316-1.70444094312360123491115934529757436476`12.85858487326973*I,53,0
-6.523734558089526527`9.471444117696239-2.8002286602736523141`9.55538859038274*I,47,"1/2"
-6.5202623675952571285`9.768817610583174-1.0607301601432658915`9.420204241391994*I,59,"9/10"
-6.51657216954894239758578836888770676966`10.472383191382526-2.72512199195407210953422507997899878362`10.168483707627338*I,"91/2",0
-6.5159673566619057826`7.225963568830183-3.8652649100147613947`7.503305069063951*I,36,0
-6.51522433183678864167047038721374962152`15.265761251020681-1.19480016931292254737027714671535370366`15.385696736744078*I,"113/2","1/2"
-6.50997878266718421377813354196314754479`12.402629081344363-1.93852602460982558875074926655206892332`12.333615481711744*I,52,"1/2"
-6.5056790009830183038`6.472358887251543-3.7985765943058387958`6.661570420844297*I,41,"1/2"
-6.50238672238797525413238051949528110925`16.556414234703748-0.82317216334846271996474151380330646587`16.174617038211444*I,"117/2",0
-6.49356350106882982940109822525679675473`18.21805853836741-0.56931376307568779592841720514612148083`18.409149440661686*I,60,"1/2"
-6.48752103305235555548388233926613588127`12.364960148727622-0.65612037341156114390002500818034795045`10.813437405704315*I,60,"9/10"
-6.48330175045693840191723017673269870856`14.103812814016564-0.30037810662943722619156236461453713172`12.964664592943413*I,"123/2","9/10"
-6.48168929737504453945371301128401502695`14.588062038948532-1.70879093549262916218468448870671850434`12.880105894678433*I,"105/2",0
-6.4810780319431232055`8.126656898362572-1.4942129379376538228`7.125551624790995*I,"115/2","9/10"
-6.479176219401189544`9.520528593172246-2.8094024094439139617`9.397734032338715*I,"93/2","1/2"
-6.4782003386894280556`7.2669007930070055-3.8737946548386483414`7.319853022316563*I,"71/2",0
-6.4772045783944021091`5.932534050839344-1.9387073118060593731`6.8912617959352875*I,"113/2","9/10"
-6.4735798471165345161471734412424035506`10.433924318516643-2.73176961846628862093790441927894387523`10.318545460190029*I,45,0
-6.4699331596318134702`9.795282783963684-1.0636725356075151911`9.359490790938166*I,"117/2","9/10"
-6.46728754497623368376509143202720967534`15.320854787866821-1.19820130024798971664837641967390650891`15.065551191724788*I,56,"1/2"
-6.4636002969335519662600572323103619661`12.464428867507772-1.94440768462016469476441288357170974709`12.185735904021447*I,"103/2","1/2"
-6.4628767338097782444`6.509542530870797-3.8118808671113943816`6.499346193979211*I,"81/2","1/2"
-6.4538547083828802234524276147756901365`16.635283348166116-0.8253301525664112718008202719448781406`16.011615487819476*I,58,0
-6.44447342245125977821176393468772088214`18.26645856381598-0.57088155666755934631545120488881236817`18.113556499923874*I,"119/2","1/2"
-6.4406048561162073584`7.326506625592331-3.8823592168886772597`7.207703040884708*I,35,0
-6.43768057548358458263847840147970398336`12.271662703572018-0.65820384910512600481441090869329530891`10.84424584786373*I,"119/2","9/10"
-6.43534501673172694251962358050923375622`14.390072710713572-1.71318096143120250449475607090822200024`12.919213641122644*I,52,0
-6.4346774383469662848`9.588791877650113-2.8186957079425247341`9.300885939618643*I,46,"1/2"
-6.4336345202590188961138581787933694605`14.150723939610028-0.30133846388376527220548187440390171525`12.941705927572341*I,61,"9/10"
-6.4306847473850947376246953865539767313`10.417407370940143-2.73846719587352097470182320581640347342`10.547016866733388*I,"89/2",0
-6.4302237643796086746`8.067520031184548-1.4977580938921543237`7.158487692799732*I,57,"9/10"
-6.425893784778157088`5.940327891774119-1.9426865278181226481`6.78540892858828*I,56,"9/10"
-6.4201329707888960182`6.566357373081173-3.8253437353983567785`6.393338329770909*I,40,"1/2"
-6.4195883823083204288`9.824422571981977-1.0666351579435972097`9.312842756636659*I,58,"9/10"
-6.41937607254479456439848069067395219594`15.392415334114547-1.2016406611504706665430982499552782383`14.921030553746187*I,"111/2","1/2"
-6.41726715332154500619869596077433124045`12.545783616603677-1.95036153799664218780756429938149713027`12.1004595975023*I,51,"1/2"
-6.40534035627866555955257876356585160683`16.7366271457156-0.82750976651128061890273598466341514878`15.929980216089335*I,"115/2",0
-6.4031843377232617872`7.410037810076849-3.8909577710852673505`7.134471957937926*I,"69/2",0
-6.39539379587544307606752721324446521945`18.32970147200656-0.5724659600420635840737101472134211363`17.779414718840414*I,59,"1/2"
-6.3902387950436762494`9.682292344583423-2.8281110987209239022`9.239047641255961*I,"91/2","1/2"
-6.38904910121543996473327611677833237908`14.015503017167068-1.71761158909252590650328325732354980014`12.97629367475668*I,"103/2",0
-6.3878889726790421182922524470616393813`10.419435756233247-2.74521505223810750423797056336175762384`11.015700918091287*I,44,0
-6.3878318833108701945574523754819224865`12.201952167654499-0.66030710783871138139027244186418874669`10.878148416096467*I,59,"9/10"
-6.3839693847803350923942055608025811357`14.202155113319057-0.30231107302322418930459498144871709599`12.926565476607541*I,"121/2","9/10"
-6.3793520920879712102`8.020704345277679-1.5013228953520497491`7.194941264686091*I,"113/2","9/10"
-6.3774480814930582689`6.649385488099811-3.8389670410424401876`6.3205215110964215*I,"79/2","1/2"
-6.374565816232796177`5.950626847219483-1.9466839199225619269`6.355761817116726*I,"111/2","9/10"
-6.37149046465180259145097411775447855604`15.483558690392918-1.20511903620691653850848634041069529962`14.843096936001045*I,55,"1/2"
-6.37098024092669851604086025138737041665`12.65284055136952-1.95638922001748603239460338388052308145`12.051027055672327*I,"101/2","1/2"
-6.3692277062225449328`9.85643993611088-1.0696181346202705312`9.276560219487974*I,"115/2","9/10"
-6.3659422945901364791`7.5280431942536445-3.8995894305473400906`7.087224958581465*I,34,0
-6.35684403665745075602424790807344027074`16.86785588042219-0.82971137687707454932620442426401374585`15.891689680523866*I,57,0
-6.34632483715291402959483175936818916796`18.409212250585718-0.57406728790980518716292036282297943936`17.637735183013014*I,"117/2","1/2"
-6.3458608482696928927`9.813409459409128-2.8376511786860086807`9.20134162441192*I,45,"1/2"
-6.34519468330666314703255108382155487577`10.438602497344023-2.75201350457023877993813787626826587775`11.122339575820888*I,"87/2",0
-6.34280262021354334461496750081527616523`13.85213538470955-1.72208339546988834829111479948713588951`13.053355176707738*I,51,0
-6.33797469026558498870434206435677938322`12.148101410872323-0.66243032026053669140340782535030843394`10.915390346835503*I,"117/2","9/10"
-6.3348224980917041778`6.772281676474865-3.852752595836240224`6.270936753784154*I,39,"1/2"
-6.33430630138406172880363169795161343984`14.258770507626881-0.30329621922297853393983529269107336815`12.917856817192913*I,60,"9/10"
-6.3288823224943192883`7.705250624783214-3.9082532433451380451`7.059692471909035*I,"67/2",0
-6.3284627464602067197`7.983281954219301-1.5049075736446976867`7.235262888602196*I,56,"9/10"
-6.3247404667506413382176445168917519713`12.798217222358653-1.9624924199614022139351386531956704092`12.026262171464758*I,50,"1/2"
-6.32363128823277665513911611870190360458`15.600262044770599-1.20863723392077380723065235009344108112`14.8026120722959*I,"109/2","1/2"
-6.3232206083005305136`5.96350137264841-1.9506997734454045412`6.154136520894347*I,55,"9/10"
-6.3188507958909277765`9.891598327797105-1.0726215685567701331`9.248301168392642*I,57,"9/10"
-6.30836613116309079448151035524298570969`17.04504120023944-0.83193536422367570904654916145336497565`15.882378867769095*I,"113/2",0
-6.30260409940740892423929745753356282125`10.474960849330817-2.75886285773708617186084830288750142527`10.644352732155678*I,43,0
-6.301544133111149789`10.012611069644858-2.8473185980599481854`9.182390867479205*I,"89/2","1/2"
-6.29726676865251779402278400683042227648`18.507952333219592-0.57568586371763277248120743483276642794`17.565951844139356*I,58,"1/2"
-6.29660667535768727241805443078430990131`13.76290825292913-1.72659696643835110845104542464847780139`13.154820320767817*I,"101/2",0
-6.2922567282658324684`6.969830646249927-3.8667021825826908136`6.239614002996639*I,"77/2","1/2"
-6.2920081044331071962`8.024917590543296-3.9169481890792096039`7.048609965730508*I,33,0
-6.28810872698985929253156449003509655053`12.10577347499773-0.66457365617803386215501348836209620369`10.956293995303366*I,58,"9/10"
-6.28464522220790304666521393755578513995`14.321477774309082-0.30429419575029067837178328157227906567`12.914602685205633*I,"119/2","9/10"
-6.27854875565178287501955892598549226881`13.013195609653717-1.96867288328027968064797956840891695648`12.02067182433861*I,"99/2","1/2"
-6.2775554446246838443`7.953348532490403-1.5085123656609036719`7.279910965132317*I,"111/2","9/10"
-6.27579912767715383969560401916474208714`15.754739989762948-1.21219608815057458499971362575958648516`14.787666831309831*I,54,"1/2"
-6.2718580915897191999`5.97905614362244-1.9547343979217754939`6.024869975575015*I,"109/2","9/10"
-6.2684573099434449543`9.930239633938795-1.0756455576408021883`9.226491206178528*I,"113/2","9/10"
-6.2601195028631290720182870023575721199`10.530037056848567-2.76576340329941626239329360439532838595`10.451286271180146*I,"85/2",0
-6.25990703292814093135260043304192232065`17.31213986691731-0.83418211824044128473828974211014614744`15.895425623929658*I,56,0
-6.25728915851047352120381471775829268596`10.397077979678404-2.857116059459342999`9.179429157539147*I,44,"1/2"
-6.2553234132799130596`9.081956824821614-3.9256731752763376334`7.052378395180862*I,"65/2",0
-6.25046240172914536574776357209866214505`13.714688061870747-1.73115289678546418667557871832618585334`13.289772767550009*I,50,0
-6.2497513695684805797`7.390030465000968-3.8808175577021998673`6.224011766731317*I,38,"1/2"
-6.24821981956541742493677165748366381474`18.63157157627408-0.57732201997498407533877084413838284357`17.532858634154756*I,"115/2","1/2"
-6.23823372123435398646652253175223086751`12.072296544913206-0.66673728465449692137238340224294542121`11.00128283783614*I,"115/2","9/10"
-6.23498609380471774542916713410647786145`14.391550571057639-0.30530530416705094715498586727557924574`12.916095021236892*I,59,"9/10"
-6.23240605023806697483685847771655486074`13.420433819092075-1.97493241385851891574097971922138215743`12.031443773332011*I,49,"1/2"
-6.22799458548074217273926811589701943628`15.976943306499658-1.21579645920453667563819594828462899417`14.792470745211837*I,"107/2","1/2"
-6.2266298883758737286`7.929601511739472-1.5121375131959358011`7.329491679105442*I,55,"9/10"
-6.2204781897245346605`5.997434923430929-1.9587881284838141476`5.93205056586452*I,54,"9/10"
-6.2188321145883159719`7.967713348467191-3.934427033592621936`7.070540741392233*I,32,0
-6.2180469013749044668`9.97281047354794-1.0786901942311257497`9.210023299702195*I,56,"9/10"
-6.21774323927562001898228429550196590921`10.607395518303464-2.7727154182711290273890137285350721583`10.343143618685886*I,42,0
-6.21309640472569418847622537896645323967`10.8035617298585-2.8670463166580197858`9.191217119446202*I,"87/2","1/2"
-6.21146714702098373655980394419571281097`17.903590150374058-0.83645203801881737941516111987494538923`15.927676549001793*I,"111/2",0
-6.2073071252855250904`7.545444285761524-3.8951004557098434752`6.223045785855844*I,"75/2","1/2"
-6.20437096911689836922133648950379653886`13.694533634010067-1.73575179022977229608778806693490117208`13.478977134656844*I,"99/2",0
-6.19918422618344334459234000489355789673`18.791476244423983-0.57897609859589974916797929179366455826`17.525920390871693*I,57,"1/2"
-6.18834939806601981736108370430535729411`12.04591453620978-0.66892137413394768900831578242614982797`11.050917549629721*I,57,"9/10"
-6.18631331069482521780440786693140014308`13.788703668218815-1.98127287636086392847624026293091957623`12.057328799010916*I,"97/2","1/2"
-6.18532885676167597352191589428665867105`14.470842299440669-0.30632985453241092846259044456298903773`12.92181136153755*I,"117/2","9/10"
-6.1825381695586610092`7.697168719778483-3.9432085158133052861`7.1036490397690315*I,"63/2",0
-6.18021828292365042212567653606678642589`16.38070426147015-1.21943923499517991754530378948993030541`14.814071533514277*I,53,"1/2"
-6.1756857630941379707`7.911116241680114-1.5157832621541873681`7.384821161076389*I,"109/2","9/10"
-6.17547772001297743400784156517989708804`10.714279609555177-2.77971916379686737496290423256574599131`10.279333230488154*I,"83/2",0
-6.1690808170281597218`6.018827847280252-1.9628613271715392939`5.86149123256499*I,"107/2","9/10"
-6.1689663207121026667`10.163794175930478-2.8771121729941070553`9.217639426187104*I,43,"1/2"
-6.1676192178583679117`10.019901701075304-1.0817555646479319227`9.198091834903025*I,"111/2","9/10"
-6.164924821828370755`7.007230073646166-3.9095525959790471246`6.236739007974141*I,37,"1/2"
-6.16304689091424178865963735659375829719`17.74791469388486-0.8387455323342953231501403867054256527`15.977987275024466*I,55,0
-6.15833358333106354022843908026803113131`13.696446221424711-1.74039425942575934080879378514486108406`13.786376340324416*I,49,0
-6.15016023219158167796336276437694937856`19.014976112398045-0.58064845125764274593974705016504855744`17.53908706543214*I,"113/2","1/2"
-6.1464456381837348961`7.545366457859068-3.9520162896382669776`7.1534300783259726*I,31,0
-6.14027151454010154984095398057212218942`13.19120523491776-1.98769619867038110925738770617206296038`12.098228933669384*I,48,"1/2"
-6.13845548008484780432773359777200917943`12.025418155617388-0.67112609259697251940792587709862857298`11.105951767572485*I,"113/2","9/10"
-6.13567344529679240001999759134458166395`14.562186378880803-0.30736816560487877793913245426403987123`12.931362612838202*I,58,"9/10"
-6.13332542432736473075078742659830739444`10.866419088078038-2.78677488374253589589924459366948129764`10.244762579259534*I,41,0
-6.13247086077443035411205410860928738009`16.84765169630637-1.22312533225781710217463227283770694841`14.85114928799139*I,"105/2","1/2"
-6.1248993214415794087`9.93189782679024-2.8873164793780969969`9.259667325913409*I,"85/2","1/2"
-6.1247227366669233466`7.897218249467586-1.5194498616059687979`7.447026192573635*I,54,"9/10"
-6.1226054276582435631`6.778145283814074-3.9241756922760500249`6.266223970471365*I,"73/2","1/2"
-6.1176658759248304144`6.043482011607192-1.9669543841366545073`5.80612714462401*I,53,"9/10"
-6.1171739021265990902`10.072309693853114-1.0848417486549198709`9.190094850996685*I,55,"9/10"
-6.11464669497567141723094550430548766367`17.377055408400206-0.84106301993804288888389540840098434502`16.0467723373976*I,"109/2",0
-6.11235148757440349605888022476360108551`13.717663395728128-1.74508092595375823095267694302624723179`14.869161137519178*I,"97/2",0
-6.1105586825920149157`7.44682117370787-3.9608489342414060123`7.223365455728233*I,"61/2",0
-6.1011480889754519484536485821983334561`19.399589251932582-0.58233943977692802075860282634835360384`17.569272025758806*I,56,"1/2"
-6.09428165629910302428167519653671903128`12.977312179313234-1.9942043744179372417865726993559924287`12.155164362334324*I,"95/2","1/2"
-6.09128890154694325260364301676764332941`11.106593643489113-2.79388280319323613957267266898782581269`10.2324948874272*I,"81/2",0
-6.08855168764838317616240825872896997441`12.009946057583043-0.67335160775043175641826755178848206437`11.167421544447661*I,56,"9/10"
-6.08601978683162898061452278214692628471`14.670219842082703-0.30842056504315498022129333680846740844`12.944459333190883*I,"115/2","9/10"
-6.08475298002113918675713005368793041425`16.213910084214042-1.22685569783704732715340864781505548503`14.903571556852247*I,52,"1/2"
-6.0808957851794288953`9.797064414148023-2.8976621318543534412`9.319659964878152*I,42,"1/2"
-6.0803500736991199678`6.636004406589273-3.9389714656257117887`6.314099109255492*I,36,"1/2"
-6.0748815706092432072`7.380330928288003-3.9697049355914120547`7.3201705608444785*I,30,0
-6.0737404584246984026`7.887406108033013-1.5231375626849151692`7.517715826192029*I,"107/2","9/10"
-6.0667105924276187789`10.13113536879262-1.0879488189377294243`9.1855734659952*I,"109/2","9/10"
-6.06642596387479495367131654739441158374`13.757399351638595-1.74981242029322007462746897793456606044`13.94219340858581*I,48,0
-6.06626700298281007335361705233078859365`17.223269708313627-0.84340492985855303833167401306981429145`16.136143898790962*I,54,0
-6.0662332540473240037`6.0717167975509-1.9710677187052733363`5.76193509542006*I,"105/2","9/10"
-6.05214805594468265793051612548747906931`20.103012208765506-0.58404943650484083279395950063847169889`17.615068445966667*I,"111/2","1/2"
-6.04937077334485675851465865507429454022`11.656682325371147-2.80104312685277287829267184029258355198`10.239186981261303*I,40,0
-6.04834474708865281114596830531051807451`12.85851027966797-2.00079946560417463408546733286860778664`12.230595210387676*I,47,"1/2"
-6.0394186795616536039`7.336506542045197-3.9785826815206945167`7.457907779748886*I,"59/2",0
-6.03863773910251721576557820347333055218`11.99887009842559-0.67559808725408842422548229812104462647`11.236795847796124*I,"111/2","9/10"
-6.0381600751403847215`6.537989271348166-3.9539416611543971225`6.38541300962026*I,"71/2","1/2"
-6.03706532262999283586262438016290002579`16.005912743475353-1.23063131004566820934033685449524703963`14.972347355004418*I,"103/2","1/2"
-6.0369560507439533753`9.709491467518497-2.9081520686639781168`9.40223045007102*I,"83/2","1/2"
-6.03636780153891008267378268809353489286`14.803314602898183-0.30948738960489884640500680707431754839`12.960889490143806*I,57,"9/10"
-6.0227385581071367848`7.881302746926621-1.5268466173146797262`7.599293373539968*I,53,"9/10"
-6.0205583345816927502030618052688073389`13.81652832631816-1.75458938177759226323252592948227585264`13.662894000583602*I,"95/2",0
-6.01790827266273272093988465382865589821`17.14486876728178-0.84577170171366233697825666778892129271`16.25076079316464*I,"107/2",0
-6.0162289230605770713`10.197952478833866-1.0910768405842249053`9.184172806656429*I,54,"9/10"
-6.0147828210382516816`6.103946257866044-1.9752017802612261747`5.726413724381313*I,52,"9/10"
-6.00757373608832524758520174001045086136`11.51583832226714-2.80825603733850904058056402048398940325`10.263536415843422*I,"79/2",0
-6.0041745003471115047`7.310572175963627-3.9874804565285326154`7.672912977926069*I,29,0
-6.00316040087315561918784757929871672637`19.334142887031895-0.58577882474160174028044364189974088843`17.676270085016153*I,55,"1/2"
-6.00246181410167655018368386237760099219`12.786548956057237-2.00748360531455422641423153009626092245`12.329344403815155*I,"93/2","1/2"
-5.9960369544582795414`6.468322670390255-3.9690880696501953772`6.490261220042083*I,35,"1/2"
-5.9930804147804493587`9.651630622282957-2.9187892667521063805`9.516503513813957*I,41,"1/2"
-5.98940859233223252378276594301779674858`15.896929136298663-1.23445318010073216700935737873847193541`15.059946617478976*I,51,"1/2"
-5.98871335101678547170362049415916559971`11.991725549188912-0.67786569898734414688784071879666192191`11.316245621076687*I,55,"9/10"
-5.98671740186374147192883994355318760015`14.979086458118742-0.31056898534251932796629734272524571263`12.980503690634091*I,"113/2","9/10"
-5.97474996392978827606723015916496934236`13.897912200522098-1.75941245852889768286329357632576838549`13.530518041263488*I,47,0
-5.9717166448774061596`7.878623631109405-1.5305772767539824635`7.6955734787417525*I,"105/2","9/10"
-5.96957097625836153034882283191192456756`17.108126701670436-0.84816378603330047020705265399947012254`16.40027266211908*I,53,0
-5.9691536418037587895`7.300020045462272-3.9963964363038524153`8.125909333680381*I,"57/2",0
-5.96590056327108342031523127670388390718`11.110141698648093-2.81552169336494453839653407241300329309`10.305780296194051*I,39,0
-5.96572852499823274052309161842411567776`10.275112660098255-1.0942258705730362431`9.185615993448423*I,"107/2","9/10"
-5.9633144250358336909`6.140712467373829-1.9793570489069914801`5.697909683849308*I,"103/2","9/10"
-5.956633899980836056920401489871629529`12.74426700596066-2.0142590005275266486499497473200453778`12.461026959052392*I,46,"1/2"
-5.95418540025715689319811767458104587942`19.12133954910972-0.5875279991724231188210222566535072695`17.75380134749113*I,"109/2","1/2"
-5.953982465393793439`6.419677284120047-3.9844125546849158766`6.652007317953347*I,"69/2","1/2"
-5.9492691290889978753`9.61548528368155-2.9295767376575919657`9.683010899244278*I,"81/2","1/2"
-5.94178351543976679100633718553702298411`15.836139061837667-1.23832235364180226414367924320101755749`15.171231876301293*I,"101/2","1/2"
-5.93877823842208499123154926870097061405`11.988166918504229-0.68015461135940661332513558745021374036`11.409164296311614*I,"109/2","9/10"
-5.93706849201707365333372321901227870811`15.246445838605284-0.31166570779497779361749982780339542664`13.003205533427558*I,56,"9/10"
-5.9343608354095266659`7.3036995617139135-4.005328681952468857`8.22304802466017*I,28,0
-5.92900225967323449944121737334857975537`14.007680830664404-1.76428230736993609504767679741145723453`13.459834888675182*I,"93/2",0
-5.92435410803260002261373048498375484859`10.928664007523492-2.82284022780896421581460547540440652962`10.367776285855642*I,"77/2",0
-5.92125560112286861640985330535137106361`17.09996767532822-0.85058164459334127148648627478779168055`16.607119142129847*I,"105/2",0
-5.9206743064049569786`7.879155417321833-1.5343297899497355322`7.8131508082631695*I,52,"9/10"
-5.91520902660234247048538176148061838874`10.366346583983471-1.0973959572777530018`9.189686393055334*I,53,"9/10"
-5.9119986175100543638`6.388346418531186-3.9999170862563267296`6.946770687620731*I,34,"1/2"
-5.9118278888378072011`6.182736612751608-1.9835340358543859519`5.675281105871275*I,51,"9/10"
-5.91086206206942938826436506646192551243`12.72381789319875-2.02112793501528388031094297776995354904`12.647615871117074*I,"91/2","1/2"
-5.9055223980545637595`9.597026718083304-2.94051752271769745646759192985774798185`9.964231745905881*I,40,"1/2"
-5.905223339692544165511213765013995181`19.016546475192374-0.58929736632579634294687045693266847685`17.850005784576794*I,54,"1/2"
-5.8998009403501314248`7.321470895772222-4.014275133913198728`7.72684047261449*I,"55/2",0
-5.89419084169007610352249443140538739889`15.80576544484112-1.24223991233681623260468993147678469231`15.315923321699554*I,50,"1/2"
-5.88883211504837540397441402828313455057`11.987939175927199-0.68246499366634208389593074487670946772`11.521287424969948*I,54,"9/10"
-5.88742096743999963844528822960598417301`15.899830054902461-0.31277792217447446951677706544288588866`13.028945696985867*I,"111/2","9/10"
-5.8833166747939926599845468952381177231`14.15899871283726-1.76919959371184238299747340557961002088`13.425972779271488*I,46,0
-5.88293730576773927885296606524789408061`10.823364920407506-2.83021174564924060612387995755950610315`10.453735616232224*I,38,0
-5.87296265034381413526827980893174470527`17.114386853885023-0.85302575076093422969636644309485868243`16.943252987201184*I,52,0
-5.8700877008101474706`6.372568278095129-4.0156037820329988901`8.57927436359979*I,"67/2","1/2"
-5.8696111080399146741`7.882741397595849-1.5381044016889171426`7.9649837728509105*I,"103/2","9/10"
-5.8654789489979431173`7.354169003962287-4.0232336055470122019`7.516121399233244*I,27,0
-5.86514737152659689789255653368719783614`12.721252513816117-2.02809277233582585029423390986480167304`12.958391084121732*I,45,"1/2"
-5.86467005443820024009515616655022307184`10.478090786024303-1.1005871399952352517`9.196215311290727*I,"105/2","9/10"
-5.8618403762387754409`9.594302826143123-2.9516146875148951141759392569414342205`10.958681791262666*I,"79/2","1/2"
-5.8603230057408524868`6.231000152735773-1.9877332834919755137`5.657714288925084*I,"101/2","9/10"
-5.85627451427211775927453520876808374711`18.96260570802354-0.59108734505565140554869462673542322403`17.96951311571822*I,"107/2","1/2"
-5.84663134512077604978386885043392865407`15.797749885241076-1.24620697558134464464583660916149432167`15.516313340037245*I,"99/2","1/2"
-5.84165317683077847198056427083762519385`10.759618749619312-2.83763632177178596502003132194357220754`10.572341420121688*I,"75/2",0
-5.83887469355954662147113978177141565283`11.990858705579443-0.6847970164985862048987511540474202151`11.66349321574085*I,"107/2","9/10"
-5.83777471423742790065449161418673275006`15.56244453905174-0.3139060035467634576080959833838218537`13.057718974332742*I,55,"9/10"
-5.8376947092880490448722150716820383286`14.385589959526552-1.77416499141453348841521231984568399067`13.418620219195319*I,"91/2",0
-5.8313999928494554963`7.403854571414257-4.0322017763834162359`7.389263753351031*I,"53/2",0
-5.8282523097216134657`6.371895643757079-4.0314749574177454903`6.918857624302595*I,33,"1/2"
-5.8246926433987723265000639526694180415`17.14868516155418-0.85549658985170345010001390957002044881`18.813918107619482*I,"103/2",0
-5.81949091229270220988334676188331370902`12.734676895102918-2.03515595891423021104689203788203544508`14.379951721243108*I,"89/2","1/2"
-5.8185265921050489647`7.8892715227865695-1.5419013505411598392`8.182663956574016*I,51,"9/10"
-5.8182231662056216811`9.606724524149726-2.96287131548729289015366614333321135316`10.085162108491357*I,39,"1/2"
-5.81411123419441647476266181260765948143`10.622936440851038-1.1037994485076519668`9.205073401146661*I,52,"9/10"
-5.8087995350575427052`6.286879809624025-1.9919553650707706881`5.644617066685963*I,50,"9/10"
-5.80733922900446563799070607546739905402`18.940250065836754-0.59289836704894253253647582444731911937`18.121520848526846*I,53,"1/2"
-5.80050482933798099806358798781495195492`10.72401441563007-2.84511399863312287892893645380979623582`10.743295689637517*I,37,0
-5.79910582497412528550371843130726253305`15.80806280739633-1.25022470229743224792046263958474915426`15.84323445540548*I,49,"1/2"
-5.7975693489750244969`7.474528260055566-4.0411771850086376378`7.305338286842402*I,26,0
-5.79213791203345465418926529159697326707`14.828373954533914-1.77917918261735497591148369288857583076`13.433000546532488*I,45,0
-5.78890568578221730328571769233855421441`11.996800719629247-0.68715085220259419870808198541544057691`11.860672138251969*I,53,"9/10"
-5.78812960857962369093334321497807960511`15.19861801374558-0.31505033700370274153729340776873587372`13.089563877222288*I,"109/2","9/10"
-5.7864953655409633665`6.387050331484642-4.0475331857887410513`6.625486863546704*I,"65/2","1/2"
-5.77644611684431670021982602404927793369`17.20221151521748-0.8579946594992083561446142462317413071`17.052428492042402*I,51,0
-5.7746708166685193405`9.634873239370034-2.9742905006186630522`9.77424013011415*I,"77/2","1/2"
-5.77389377988948752241521162577892133123`12.763560828054056-2.04232002721002024355493560445918722805`13.04651123364564*I,44,"1/2"
-5.7674202773343047671`7.898675654561342-1.5457208665857079223`8.589624216547623*I,"101/2","9/10"
-5.7639924470411141068`7.573935545763585-4.0501572215809989358`7.248956465600708*I,"51/2",0
-5.76353219171377489273006280075379530704`10.831288351671404-1.1070329026890813851`9.216164708017482*I,"103/2","9/10"
-5.75949546207324718617053455729859253475`10.710318846500957-2.85264478377198122852125663235631687818`11.02584966604499*I,"73/2",0
-5.75841779925564214036861124612205294597`18.94088020440897-0.5947308773603351933796284551059853152`18.326798180530403*I,"105/2","1/2"
-5.7572571973184622735`6.352385536255076-1.9962008839442046553`5.635553573412597*I,"99/2","9/10"
-5.75161510663163335189409191103896075183`15.83478850538994-1.25429429283864169843856837774337163826`17.47039284744393*I,"97/2","1/2"
-5.74664788274435667981261659832954056516`15.063520884957294-1.7842428575369976266442526763350520142`13.467160949423171*I,"89/2",0
-5.744820136173852109`6.420153079729481-4.0637813704296249487`6.458751988241578*I,32,"1/2"
-5.73892480292477067033945331467484897168`12.005691205216934-0.68952667540040444322759508497182239351`12.195738586917974*I,"105/2","9/10"
-5.73848551607006674052000382846813693721`15.021318902676033-0.31621131782649443171343115866595850849`13.124564758035797*I,54,"9/10"
-5.7311833210641737453`9.680682930205455-2.9858753391187456659`9.611794033271023*I,38,"1/2"
-5.7306748769725164326`7.718774840949824-4.0591391199602779419`7.212810546499943*I,25,0
-5.72835708003822627815026507923165815392`12.808564058756726-2.04958759896636296271335154388188580309`12.76960156208919*I,"87/2","1/2"
-5.72822362504036322351313185917223148772`17.27608739626719-0.86052047003706686833542011269050535083`16.805878156877718*I,"101/2",0
-5.71862836750173197888801829316890872503`10.715595328618058-2.86022864715982889630998205262691513811`11.920867184047129*I,36,0
-5.7162916584900026203`7.910919212504387-1.5495631689185356437`8.947139737585319*I,50,"9/10"
-5.71293255414063866887181290426253917601`11.218758362525383-1.1102875121688058522`9.229422671251271*I,51,"9/10"
-5.70951055121513628483763812033856559181`18.960212629602626-0.59658533497580282276423975791880795175`18.648939491846956*I,52,"1/2"
-5.7056956691739472078`6.430612623321756-2.0004704722927426445`5.630202785372897*I,49,"9/10"
-5.70416004257876839433055573930786656032`15.87741273563638-1.25841699100837788278547170534493900377`15.944841254885743*I,48,"1/2"
-5.7032302516965702905`6.475505206130824-4.0802228298209432213`6.34747795462754*I,"63/2","1/2"
-5.70122627401541927254474438458062410786`14.543561700787171-1.7893567142294924985338892277872212122`13.521099824074195*I,44,0
-5.6976223973299086461`7.95524749280952-4.0681199494399564009`7.193043452325691*I,"49/2",0
-5.6889317557824352207112311088574488712`12.017502279084642-0.69192466357096429486861896507037310648`13.289519281843763*I,52,"9/10"
-5.68884229107803151494338295486898523116`14.90928969064324-0.31738935163790570574291753978640194139`13.16285671265352*I,"107/2","9/10"
-5.6877606166798271398`9.7481341784371-2.9976289199996698763`9.510113645374771*I,"75/2","1/2"
-5.68288192707760440185318756603716744492`12.871747100787257-2.05696138853547099747921583379034468415`12.629065027028716*I,43,"1/2"
-5.6800257409120078209495389181819978409`17.373645700816574-0.86307454489414718688076760267570671407`16.693333237971643*I,50,0
-5.67790693489673636799093608724914890742`10.738874471040447-2.86786551837990171858352550936996930666`11.199731212644078*I,"71/2",0
-5.6651402061940150116`7.926000715296713-1.5534284629380579141`8.343886492315821*I,"99/2","9/10"
-5.6648409444866675838`8.5444571022004-4.0770966060742643353`7.18760143189295*I,24,0
-5.66231195118988245418441870191925966481`11.644332395461534-1.1135632760648020043`9.24480765679803*I,"101/2","9/10"
-5.6617297138935137324`6.561659610389879-4.0968613981351136061`6.2693568197369*I,31,"1/2"
-5.66061782238768878779416413524865703273`18.996182394738437-0.59846221340708667455848520041327725119`19.728713723467536*I,"103/2","1/2"
-5.65674151339958243118832397460217100917`15.936649167588621-1.26259408619906030225512812346012015005`15.685251383014732*I,"95/2","1/2"
-5.6558747934612728177279542869227893828`14.350731930106564-1.79452145831280755121313434391533269155`13.596753611810897*I,"87/2",0
-5.654114578018038636`6.526690645527514-2.0047647892578500243`5.628331466375334*I,"97/2","9/10"
-5.6444025844853933005`9.845092892334106-3.0095543144503074644`9.443726417842571*I,37,"1/2"
-5.63919977603425858602061617807430427752`14.831275952685123-0.31858485454158143240793103816700137364`13.204633900481358*I,53,"9/10"
-5.6389262549236748266585976543244978067`12.03225034047251-0.6943449976971200887696047901061813909`12.16358361436085*I,"103/2","9/10"
-5.637469442161444861071292249636188488`12.957328702122334-2.06444420627299752664101323056808872517`12.546626617889974*I,"85/2","1/2"
-5.63733465358565659181778226085787234044`10.780779766698375-2.87555528362371209436090778787442526421`10.890139652837616*I,35,0
-5.6323366426980535991`8.272905242567006-4.0860658035960134944`7.195564906593474*I,"47/2",0
-5.63185305675114260549304592808998137575`17.502020311721154-0.86565742100323841177422904940111194517`16.639739163283597*I,"99/2",0
-5.620322897482976317`6.697654870496453-4.1137015429562209965`6.214718868465384*I,"61/2","1/2"
-5.6139653670114503038`7.9439509451854216-1.557316937411064814`8.11786424394478*I,49,"9/10"
-5.6117399621126279972686678851682567915`19.04816112034587-0.60036200131913076837658174070764768594`18.83761006995676*I,51,"1/2"
-5.61167001654168833350025148142177894382`10.992654190338532-1.1168601828023601672`9.262305770718543*I,50,"9/10"
-5.61059520595588669758825250280899846288`14.248863179583772-1.79973780264625809357097076183498451555`13.698829506698363*I,43,0
-5.60936042880085857069843060418249941562`16.014669657776363-1.26682691566023223000407011336690751316`15.559977880345974*I,47,"1/2"
-5.6025134963668786239`6.65007388857364-2.0090845184046028869`5.629776280694268*I,48,"9/10"
-5.6011090498512013298`9.988705018822703-3.0216545639075733458`9.401935810072011*I,"73/2","1/2"
-5.6001158151656375525`7.878074192039336-4.0950240639266163485`7.216896043080851*I,23,0
-5.59691511632132118621731846603719800007`10.843758857092906-2.8832977824932826403542436787222091519`10.737211732468584*I,"69/2",0
-5.59212075121463959772763063090195002443`13.073700718290278-2.07203896199236833855898996914106912584`12.49858124552458*I,42,"1/2"
-5.58955780068805349162381325239524883309`14.774434427318836-0.31979825324636424408186781443726972648`13.250162438580533*I,"105/2","9/10"
-5.58890801085256287166453093614171803967`12.049996787242243-0.69678786298220045868855733315809237237`11.897395988089182*I,51,"9/10"
-5.58370618506029491208514634738013030103`17.676967455357758-0.86826964922361279844977109533599051026`16.622225725907356*I,49,0
-5.5790145402175657097`6.939503719172956-4.1307485024358977218`6.178788272890275*I,30,"1/2"
-5.5681849962100752539`7.685283051104996-4.1039677072866714891`7.252434797853639*I,"45/2",0
-5.56538933597703116997376582855195889071`14.194071978674113-1.80500646696260464750636533843257933634`13.837407424899016*I,"85/2",0
-5.56287733211251432832780497319361571717`19.116743471378044-0.602285203192777238517868557246798893`18.570422468597943*I,"101/2","1/2"
-5.5627665638285678033`7.964833643648604-1.5612287613243258036`7.98275500024817*I,"97/2","9/10"
-5.56201772866513642302835244398031115278`16.1159191630476-1.27111686690425021178177585655736000963`15.49254744029095*I,"93/2","1/2"
-5.56100638936574712800658247344805848065`10.753191899692984-1.1201782100342574112`9.281928834061594*I,"99/2","9/10"
-5.557879784366288835`10.22703373601984-3.0339326667226737617`9.379542400006262*I,36,"1/2"
-5.55665202278567224495999345705708654849`10.933130119337909-2.89109280459656860555071770665587743768`10.647790608862323*I,34,0
-5.5508919360350920509`6.821383864048233-2.0134303644271525147`5.634432040823334*I,"95/2","9/10"
-5.54683698262375782045423089845955622256`13.239462683243344-2.0797486684678480203275396791222763923`12.474809568784957*I,"83/2","1/2"
-5.53991618132412397087491576314261737828`14.73223066990133-0.3210299851733257189225206909610461983`13.299799840159643*I,52,"9/10"
-5.53887673414117573412990204417107651455`12.070851382349794-0.69925344964011883635271997444637194615`11.746644264217608*I,"101/2","9/10"
-5.5378097184203850474`7.708844658661085-4.1480084443005332423`6.159223374660354*I,"59/2","1/2"
-5.5365509446758745757`7.5633776246859945-4.112892841924363626`7.304141300736963*I,22,0
-5.53558575944130541563244264339794919905`17.94166485460204-0.87091179477789317106090209044845116143`16.631213435201044*I,"97/2",0
-5.5202590700612804897905919647869536959`14.170561426269565-1.81032817744834279576496647355933845309`14.036521874410175*I,42,0
-5.51654918323346666727857147801559114616`11.060110287180517-2.89894008592269781744061733166019871181`10.595500231487796*I,"67/2",0
-5.51471450901214335345731829828441153048`10.845414407883748-3.0463915633217939403`9.374007593724306*I,"71/2","1/2"
-5.51471438413168440291865077520167712652`16.2493026452115-1.27546538025878764965910088552318995256`15.459624146658214*I,46,"1/2"
-5.51403030707301111152048645922371046423`19.203934804608796-0.60423234002519708299539340344679439886`18.450081923648515*I,50,"1/2"
-5.5115431965697323816`7.98874780817106-1.5651640805317922706`7.89024176714004*I,48,"9/10"
-5.51032071597743663492968400804480209725`10.607214225378286-1.1235173246804480026`9.303715510114104*I,49,"9/10"
-5.5052206587024246402`7.479769324501926-4.1217953534900151689`7.375746039828514*I,"43/2",0
-5.50161926463674984479949135091172159292`13.50872748254001-2.08757644497264057755077022894244740925`12.47036195434681*I,41,"1/2"
-5.4992493421668663606`7.102412996571587-2.0178030490067994584`5.642244302133757*I,47,"9/10"
-5.496713803774222386`7.081101420501198-4.1654886493489106296`6.155208751276871*I,29,"1/2"
-5.4902747199374492084784390765722127414`14.700892263972033-0.32228049854298218951060048445333907665`13.354024338565907*I,"103/2","9/10"
-5.48883213552534915652400294308000772923`12.094978699048433-0.70174195376288201861336156427575733963`11.645327423200825*I,50,"9/10"
-5.48749243553164747177014295757534721709`18.52277241397791-0.87358443770363755611133278458002418835`16.662341873130806*I,48,0
-5.47661052228450075918673171985905177707`11.252016721456904-2.90683930498276731785615947145174434059`10.569450915741692*I,33,0
-5.47520635937531277348915277333790736501`14.171342260184202-1.81570366626728742264469146264497894946`14.376625110276786*I,"83/2",0
-5.4742013920059492698`7.421352145646893-4.1306708940988111786`7.474349399480172*I,21,0
-5.47161289899331968970557992792130550777`10.510123209741357-3.0590341197656330197`9.384421055516212*I,35,"1/2"
-5.46745139870415562731796103172731861928`16.434869763137865-1.27987395157601339030661230534785986898`15.451231885757158*I,"91/2","1/2"
-5.46519927525603768315777043018862046486`19.31388548457082-0.60620395007073903276498638241696468189`18.39064611074711*I,"99/2","1/2"
-5.4602946433011071895`8.01583183543456-1.5691230142125261674`7.822862867098715*I,"95/2","9/10"
-5.45961265162739066499793649262263147486`10.504156588544616-1.12687748310681261`9.327733683936819*I,"97/2","9/10"
-5.45646872244395061121862998865335821918`14.264501918271385-2.09552552083542254089110367313516297604`12.482833635270168*I,"81/2","1/2"
-5.4557323962924828006`6.722227361338482-4.1831977223327418592`6.16718625812822*I,"57/2","1/2"
-5.4475850871936314675`8.061745032082095-2.0222033057289002737`5.653205265059922*I,"93/2","9/10"
-5.4435006718267848233`7.381655247945218-4.1395148711404068272`7.614892232404038*I,"41/2",0
-5.44063320336446743430333402748284115429`14.678051794014847-0.32355025243991932137611411368666793304`13.413479892322412*I,51,"9/10"
-5.43942689199139052057181642375757209491`18.392084567977786-0.87628817332004906288871851211448297307`16.714021792950685*I,"95/2",0
-5.43877392595639388175071511234335319748`12.122608511520173-0.70425357826931117896843384515454503238`11.571944740103962*I,"99/2","9/10"
-5.43684008287381463806223482993555573865`11.607306082895938-2.91479007870098950459442824088736821744`10.56449707008897*I,"65/2",0
-5.43023322240958348217330106282990009503`14.193352332782009-1.82113367102211543663437162617462917339`15.6044856557046*I,41,0
-5.4285745905803639432`10.126670122951783-3.0718631096217030916`9.411180874715217*I,"69/2","1/2"
-5.42022980938328204486582006181284320457`16.733083754355956-1.28434413510897214341150274409926487629`15.462508720552876*I,45,"1/2"
-5.41638463914840874813959631529412166372`19.45485987113351-0.60820058962510690115797475879648141237`18.366977208132663*I,49,"1/2"
-5.414871227332406582`6.527418894548345-4.201145833410603635`6.197008623401087*I,28,"1/2"
-5.4131263187049088883`7.357150134707502-4.1483224359142475958`7.836809943005615*I,20,0
-5.4113864749101963588664642120042486554`13.738843180101219-2.10359923899533333286766550358519521281`12.511405275794763*I,40,"1/2"
-5.4090202617713756883`8.046269978975696-1.5731056511604385281`7.772307895244533*I,47,"9/10"
-5.40888186242451266502143731570459842379`10.425991915765561-1.1302586314641114865`9.354084319673836*I,48,"9/10"
-5.39724203037043142824351416940295454885`12.26151026555474-2.92279195803997600862874948300387322361`10.57832486890648*I,32,0
-5.3958984648076047676`7.224737718005115-2.026631873962595678`5.667352434642014*I,46,"9/10"
-5.39138983154402725338483939523257826777`18.01702695225506-0.87902361271021197185336993385293070578`16.786707594403182*I,47,0
-5.39099140236887289330684739035097604221`14.662134474716204-0.32483971685177980127069784738814772633`13.479047321004618*I,"101/2","9/10"
-5.38870181660056133655146900021561763683`12.154051645924785-0.70678853393865305164915155572903385463`11.516763952283785*I,49,"9/10"
-5.3855991903829216747`9.936817701444363-3.0848811940788833524`9.45612066149043*I,34,"1/2"
-5.38534174780079000403870082831050921882`14.235906452379758-1.82661893414805327814329446016186189307`14.395687399506482*I,"81/2",0
-5.3830864682532431514`7.345872178475095-4.1570884721934303302`8.327986142358386*I,"39/2",0
-5.3741360252144236781`6.396619398405577-4.2193449937311749932`6.248636400434884*I,"55/2","1/2"
-5.37305068782252297861598262199742938361`17.677555029687642-1.28887754656639988288725425095770921201`15.491129179480241*I,"89/2","1/2"
-5.36758681614832326503053417464376587733`19.645116487792134-0.61022283385602542225297815202953800091`18.36849989300725*I,"97/2","1/2"
-5.36637363092529192551098337077929391173`13.404727118645901-2.11180105953152647799646220158045192803`12.55655952970139*I,"79/2","1/2"
-5.35812802739091144348784303792189831349`10.364191478600016-1.1336607062099034164`9.382907186015583*I,"95/2","9/10"
-5.35782065687645317460977397287329464788`11.47608869955946-2.93084442334288397064374004496712159565`10.610456635881222*I,"63/2",0
-5.3577193914419615816`8.080301907781685-1.5771120459336641682`7.733970488546453*I,"93/2","9/10"
-5.3533895951020113795`7.3468347242347045-4.1658075848482438322`8.297766505739359*I,19,0
-5.3441886840601171635`6.901796181784401-2.0310894916068655148`5.684769849201358*I,"91/2","9/10"
-5.34338198207461870129355368835556906999`17.864414846723893-0.88179138321924437898897882882402664863`16.883071753897706*I,"93/2",0
-5.3426862875428132388`9.817142137548855-3.098090900257200929`9.523184190414634*I,"67/2","1/2"
-5.34134907068033209868133168629569323762`14.652048527937607-0.32614937267927704072505720575438404749`13.551961416540621*I,50,"9/10"
-5.34053409728990600175455646699653864191`14.300386631853776-1.83216020223237465506769675251041036886`14.152968262455705*I,40,0
-5.33861551877718297116742898362273796502`12.189723860056615-0.70934704053257478452707651730898326839`11.47455621691935*I,"97/2","9/10"
-5.3335323344169279609`6.302159881207448-4.2378093691673934511`6.330028671353929*I,27,"1/2"
-5.32591514150408235130078290588928357401`16.91930560452004-1.2934758663579558130638607567797375598`15.536369348754334*I,44,"1/2"
-5.3240445391872173986`7.359784122827476-4.1744740886935517561`7.841903528784955*I,"37/2",0
-5.321431285337296173545836500843750271`13.240934936324818-2.12013456313882577986273310265399504917`12.620240445295146*I,39,"1/2"
-5.31880623929223711293469436745383935185`19.9373217200217-0.61227127768382856786697514079318299624`18.390081856885207*I,48,"1/2"
-5.31858038571979705003056804571058184562`11.235589376992145-2.93894687937402719440154058380084588999`10.662067772117982*I,31,0
-5.30735084064543096257278583081632936954`10.314041008131005-1.1370836348378065869`9.414389077924046*I,47,"9/10"
-5.3063913560608445453`8.118236645801192-1.5811422148989426827`7.705033844412313*I,46,"9/10"
-5.2998354694192542976`9.736386885294964-3.1114945976994835594`9.620277019451164*I,33,"1/2"
-5.2958125088229474454561238759534818116`14.39084222397304-1.83775822525280607670904058413656118458`14.03414756167949*I,"79/2",0
-5.29540409778896504082752640206315509996`17.78886536185544-0.88459212896874298794323313909698313443`17.00926090769119*I,46,0
-5.2950605345507257646`7.3851469344692005-4.1830819977622457865`7.6358799107126165*I,18,0
-5.2930652773231125856`6.232610719144972-4.2565556368355800415`6.4587580923848735*I,"53/2","1/2"
-5.2924548637156389121`6.72540906616017-2.0355768866082197041`5.70559200986862*I,45,"9/10"
-5.29170594398446499443695663223484265816`14.647015065526528-0.32747971171358355655388942132558002672`13.634014280265513*I,"99/2","9/10"
-5.28851474382547495513810647930927706238`12.230182150274555-0.71192932800878771964819840950349039302`11.44219650022172*I,48,"9/10"
-5.2795257761555418696067458268105260852`11.103219843893358-2.94709865003837570137219332382195934545`10.736448039454448*I,"61/2",0
-5.27882431493213557070760480890924774833`16.625332717083335-1.29814084304264465559886918020991167884`15.598850388821104*I,"87/2","1/2"
-5.27656051443012245272199192153485469068`13.14287406731308-2.1286034545157264803357420425917093482`12.70658273941916*I,"77/2","1/2"
-5.27004335802483741548432015309489876638`20.68800872176428-0.6143465367157052278436769437743118762`18.429238518895147*I,"95/2","1/2"
-5.2664472408067972052`7.424140932761223-4.19162501525030644`7.508072658032715*I,"35/2",0
-5.2570463414322827992`9.682101887326136-3.1250944730782136374`9.764756188771571*I,"65/2","1/2"
-5.25655001371039915619693175159390389681`10.272661194864313-1.140527336840073761`9.448775528615332*I,"93/2","9/10"
-5.2550354668350045839`8.160472983382387-1.5851961322147169176`7.68365264545009*I,"91/2","9/10"
-5.2527392449592263664`6.182434925852041-4.2756033898563328634`6.684918746672498*I,26,"1/2"
-5.25117929980203923148313364323081337467`14.516164993343754-1.84341375572731857829738060426598143134`13.972008954512988*I,39,0
-5.24745696043778446412176338049891724094`17.75628088718454-0.88742651138787605998979915396202226241`17.178810543955702*I,"91/2",0
-5.24206173886249211885264821625468656515`14.646468591795152-0.32883123657710450451703264242687920707`13.727933636424602*I,49,"9/10"
-5.2406960270167667025`6.606224236237073-2.0400947671600493098`5.73001099122612*I,"89/2","9/10"
-5.24066152829280042605006355856240973458`11.022367933456-2.95529897275913534336880637978558289857`10.840552128797828*I,30,0
-5.23839920288900009750910400449294671978`12.276181256549792-0.71453563782922357525195455426848642132`11.41767783130751*I,"95/2","9/10"
-5.2382147774082531409`7.479112291795948-4.2000965244275743336`7.420674674524911*I,17,0
-5.23177939083945349270480812565599444173`16.484857235150944-1.30287429699404051559955611838581041279`15.680747018123261*I,43,"1/2"
-5.23176237090377618436390344132325806309`13.082184364866288-2.13721156562480724640047054060915636487`12.823904737198385*I,38,"1/2"
-5.22129863901503347485389502039037134925`20.24069888703494-0.61644924823766781714858033657850391135`18.485118766741525*I,47,"1/2"
-5.2143185518367251458`9.648406018395395-3.13889250321405220611170438448397086797`10.005643654221345*I,32,"1/2"
-5.2125574998651937765`6.148905982961641-4.2949755969318348348`7.324490784070479*I,"51/2","1/2"
-5.2103737608123868737`7.554319711063841-4.2084895808618934829`7.359014821757342*I,"33/2",0
-5.20663687049478383725014613934451604118`14.697149731857133-1.84912754776710886347529881055432904188`13.94534612432886*I,"77/2",0
-5.20572527793392113862283519222619286468`10.238167080554637-1.1439917249310154715`9.486387597630735*I,46,"9/10"
-5.2036510262566105338`8.20752985192685-1.5892737258057710811`7.668554567094242*I,45,"9/10"
-5.20199248826627664111151230016410653374`10.973979731194232-2.9635469924913208336470646637990745229`10.989622836993892*I,"59/2",0
-5.19954138061017983419503388898097805407`17.753635812300747-0.89029520976145534180627937606946749373`17.42704915809904*I,45,0
-5.19241615167902740087510253809443461278`14.649996017876994-0.3302044606232836614309857868099959519`13.838154242280376*I,"97/2","9/10"
-5.1889110970419993501`6.518209539646293-2.0446438105019998004`5.758287670992263*I,44,"9/10"
-5.18826860660570795675123385989537656222`12.328764729437646-0.71716622436528033959346934295414822351`11.399644678995434*I,47,"9/10"
-5.18703787831217348500780189277275655965`13.04728270062299-2.14596285877842655915473634191130664948`12.99070447938481*I,"75/2","1/2"
-5.18478159140286706769842207161309472307`16.40681983390824-1.3076781242968079251562248766019111059`15.786632044421804*I,"85/2","1/2"
-5.1829353445996382504`7.657843149683526-4.2167969063621995721`7.315909293324132*I,16,0
-5.17257256702109070390300175436895922414`19.927669354374007-0.61858007226867302651385882534962340793`18.55820188842978*I,"93/2","1/2"
-5.1725216698565368428`6.1310059739233935-4.3146991248366526224`6.899413185677596*I,25,"1/2"
-5.1716518223184013722`9.632481736057494-3.15289042658626816982836040944646203849`10.64193502302983*I,"63/2","1/2"
-5.16352365367425197997262300773015674871`10.949661772886346-2.97184175534792074453969482584041734273`11.224905761756709*I,29,0
-5.16218770761039365617810733915405742686`14.998564387666034-1.85490035602383684263584805424405431548`13.94524042729978*I,38,0
-5.1559112625339303081`7.807092358024648-4.2250108851072501964`7.287372953731404*I,"31/2",0
-5.1548763870174798684`10.209260744190452-1.1474767065603143902`9.527646320860756*I,"91/2","9/10"
-5.1522373326371327286`8.260092690546706-1.5933748733920565513`7.658826757151434*I,"89/2","9/10"
-5.15165819910099513885602153740219796401`17.775167236880495-0.89319892179528609560943187610476230168`17.907731405021547*I,"89/2",0
-5.14276885741660158826115123454175904144`14.657298030149946-0.33159990779070003739192353727495800485`13.972603457309221*I,48,"9/10"
-5.14238802490991062958032363808348214063`13.032633261583193-2.15486142949419175600631606530620334779`13.260779142485106*I,37,"1/2"
-5.13812266469032908444331883124059515176`12.389418711063755-0.71982135640215232834085669025695997307`11.387148779998535*I,"93/2","9/10"
-5.13783217946217098445103457991558202083`16.365185079679858-1.31255430088994824553561657997614775754`15.92580131648039*I,42,"1/2"
-5.1370988928666651274`6.45015469995019-2.0492246502504833924`5.790768703611769*I,"87/2","9/10"
-5.1326311054870182368`6.12909802132499-4.3348053339817373808`6.509710389435735*I,"49/2","1/2"
-5.1293138744692093735`8.05094901686881-4.2331235624892520888`7.271046115718779*I,15,0
-5.1290459854371212999`9.633344033391293-3.16708971362470940646090639636682695111`10.27474283875372*I,31,"1/2"
-5.12526017930772248586152770979670918933`10.94541243661341-2.98018220181391601342610409153766540204`11.753025750563085*I,"57/2",0
-5.1238656458082606711968150516358152622`19.79035500425246-0.62073969268172410898245239460767649061`18.650452518352033*I,46,"1/2"
-5.11783438805153883319136388044006168893`16.118828874758254-1.86073293452138366364799037866471362953`13.96777021220882*I,"75/2",0
-5.1040031196357731262`10.18501430062549-1.150982185746714703`9.573109173602894*I,45,"9/10"
-5.10380828835701327713682984335840440657`17.81862441252281-0.89613836419905512692919042097942328723`18.083213759632795*I,44,0
-5.1031562148987746883`8.686177019315954-4.2411266472630629145`7.265512748674348*I,"29/2",0
-5.1007936854014367677`8.31908668062769-1.597499398644807172`7.653792691338431*I,44,"9/10"
-5.09781375685560061716525890724806028853`13.035580564634813-2.16391150905490363638171592750748322942`14.011545754637714*I,"73/2","1/2"
-5.09311950845563771867162776279335274032`14.668164185704287-0.33301811240629747967385538945074447892`14.147691877284455*I,"95/2","9/10"
-5.0928820657724989767`6.1450914672369565-4.3553307599716757587`6.303619286955335*I,24,"1/2"
-5.0909324597361052043780019316994670884`16.349126867525204-1.31750488697318171332136628776611336808`16.11952766247411*I,"83/2","1/2"
-5.08796108539467735654461352522993636263`12.460347851713314-0.72250131874364527534131908845701162894`11.379511545210915*I,46,"9/10"
-5.08720738319883150840913592112881654252`10.959598217871987-2.98856715952207424274793629415043135555`11.66331534228656*I,28,0
-5.0865010300872679663`9.651469621500382-3.1814915362139319303`9.898376493860557*I,"61/2","1/2"
-5.0852581267674400429`6.39621818315483-2.053837862209481029`5.827911989682987*I,43,"9/10"
-5.0774520438091043243`8.324017082416217-4.2490115176484165744`7.269977402751759*I,14,0
-5.07517839912250336109609123851513159485`19.72032428626251-0.62292881839722473885797447372974866389`18.766058380874938*I,"91/2","1/2"
-5.07357958285138523745150659854397759748`15.132091518254265-1.86662603536151878867510674596184004696`14.011813478839061*I,37,0
-5.05599255400732600181635920690063648362`17.88413792128467-0.8991142732869687634955402933141132545`17.61607748403638*I,"87/2",0
-5.05331597071548933901804546040925088142`13.05522574514984-2.17311746669624913778264213443601095435`13.498233872387077*I,36,"1/2"
-5.0532666850719626529`6.18323649518991-4.3763178976952053317`6.16513621835686*I,"47/2","1/2"
-5.0531052821326009825`10.164745719796551-1.1545080652639260989`9.623526165787021*I,"89/2","9/10"
-5.0522158993350408359`7.944716541310939-4.2567692320801344104`7.284113061087674*I,"27/2",0
-5.04937075302067520479238242463699051206`10.992292323780125-2.99699533556312762441313132802291528144`11.24307709598238*I,"55/2",0
-5.0493193911904382014`8.385797565246554-1.6016470675540045839`7.6529367693959385*I,"87/2","9/10"
-5.04408378002796545421353611283700198853`16.353460384154157-1.32253203169390815839932467040317434918`16.434027921307315*I,41,"1/2"
-5.0440171563056173347`9.688956410005035-3.196096737019628422`9.71154633418377*I,30,"1/2"
-5.0434677332987722350401068018454910375`14.682456927322585-0.33445961893214654973832637117700124202`14.407533468503322*I,47,"9/10"
-5.03778357483011286049509004985793959693`12.545011281708284-0.72520641391813702027681636101497909332`11.376242100540502*I,"91/2","9/10"
-5.0333874027418675857`6.352987039169238-2.0584839486350024661`5.870325367328202*I,"85/2","9/10"
-5.02942606130585569796019698935080928854`14.850116861548994-1.87258040729190992170622624207301111399`14.078515375159174*I,"73/2",0
-5.0274631515159829445`7.753393775257678-4.2643905453337311484`7.308008340087976*I,13,0
-5.02651137172415800053201556101636975745`19.68861970722305-0.62514818465433998214827801442122097783`18.913459036964706*I,45,"1/2"
-5.0137716572231981696`6.252335362507917-4.3978161090883598557`6.0640609543626995*I,23,"1/2"
-5.01175595287506593685399395898346464494`11.045304616421612-3.00546530830168862794725607072787333225`11.0580119117232*I,27,0
-5.00889550520705637273101961612877233599`13.09209979824897-2.18248381133214879156414181504453619811`13.164811600006617*I,"71/2","1/2"
-5.00821193648361870142867792891623839002`17.97425823552563-0.90212740559629473327275961217901027721`17.449442974086114*I,43,0
-5.0032100562218089336`7.62933509008861-4.2718659307641446874`7.342192211765942*I,"25/2",0
-5.0021827112732143439`10.147943709945952-1.15805424921183810968961163121702483555`9.679929579666847*I,44,"9/10"
-5.0015948409257722995`9.750348749129849-3.2109057994736202334`9.59444436073036*I,"59/2","1/2"
-4.9978137708159110744`8.462082270653289-1.6058175851025565208`7.655855701945561*I,43,"9/10"
-4.99728753241216137038486996965440080999`16.375753238611992-1.32763797813327372426170648644330480933`17.635829345692848*I,"81/2","1/2"
-4.99381313523862860290389115557807513006`14.700101779880658-0.33592498164966734926343806799514904512`14.985899291203879*I,"93/2","9/10"
-4.98758983613503479521688517110745584959`12.64928166722699-0.72793696398545905561980863245628915559`11.376986466511324*I,45,"9/10"
-4.98537669531174527136181712228834537386`14.714228850495921-1.87859679412386854375978250513203717407`14.171803687086422*I,36,0
-4.9814852166452509299`6.31831245002382-2.063163320957885541`5.918826915655491*I,42,"9/10"
-4.9794738080529431202`7.541300080274006-4.2791856093752596566`7.387746916446602*I,12,0
-4.97786513048569734366392028452458826953`19.68349707905405-0.62739855436665516286710480873436973935`19.11148295114835*I,"89/2","1/2"
-4.974376548425367313`6.372576377250761-4.4198826812566421408`5.988258177947818*I,"45/2","1/2"
-4.97436883050999669848200047916333158054`11.122930343756574-3.01397551866811172546563994330697561762`10.950957936099154*I,"53/2",0
-4.96455313211826422210818435352478414502`13.14834871755975-2.19201519271202032317004915754753539744`13.002866794488858*I,35,"1/2"
-4.96046741273656022385080253280035032503`18.095205377246238-0.90517853852389227189338236275727931389`17.371530276584213*I,"85/2",0
-4.9592349157562072312`9.844966790434771-3.2259188195355454715`9.516394440422948*I,29,"1/2"
-4.9562725907238789261`7.4764009962331395-4.2863395863782168971`7.446560495563011*I,"23/2",0
-4.9512352770298336654`10.134220258276356-1.1616206460072842058713935708882230871`9.743784700321195*I,"87/2","9/10"
-4.95054515439164576260312726523950107623`16.415304737624954-1.33282506861100746685425460275496600334`16.57129128682018*I,40,"1/2"
-4.9462761671044112721`8.550762998213514-1.6100105923539956907`7.662225650744765*I,"85/2","9/10"
-4.94415529096841049904163302704934797899`14.721082194697424-0.33741476427474394407940948132238748474`14.815681379893512*I,46,"9/10"
-4.94143446392196212720957544736408154605`14.640672372800863-1.8846759329860887961549945051339877107`14.300546205415122*I,"71/2",0
-4.93737956846880799780673687230574899455`12.784366869460246-0.73069331244342302245908520678059752889`11.381495257408986*I,"89/2","9/10"
-4.93721542501443739400032475717872634336`11.234195433152943-3.02252426089553216182883991833559213934`10.886111024060291*I,26,0
-4.9350516137433808845`6.6057839329223755-4.442584067710638765`5.932045473524019*I,22,"1/2"
-4.9336256231192379458`7.428047362891337-4.2933176957873950604`7.521855900066401*I,11,0
-4.9295499582770310396`6.290772268664814-2.0678762810088832383`5.974542482371788*I,"83/2","9/10"
-4.92924026555799818429338857409823109327`19.699379871209878-0.62968071956901383272980866364191654025`19.415310886102596*I,44,"1/2"
-4.9202895463341464334413180740962218254`13.228586693164415-2.20171640188588680950071136614012561322`12.907076202521184*I,"69/2","1/2"
-4.9169386601398337165`9.99422264297704-3.2411354806971722979`9.465175720645048*I,"57/2","1/2"
-4.91275999805497452967095402521789687766`18.260964631712806-0.90826847098073178420242672961273669206`17.340837216443187*I,42,0
-4.9115531988755201099`7.392407845423928-4.3001096534347142736`7.619370243305379*I,"21/2",0
-4.90385813001455958644767945150188942509`16.472886779005144-1.33809575032988089283789842856253415313`16.298896061109737*I,"79/2","1/2"
-4.90030197504479580445326881231618727815`11.399947146071261-3.03110967267058172742255593946981472833`10.849701544411491*I,"51/2",0
-4.900262885373036849`10.123279615853164-1.16520717182961605410194394018468589944`9.81725904086465*I,43,"9/10"
-4.89760245812985428154786468644780604115`14.60499902942897-1.89081855239940019129176969491377898831`14.485688874316564*I,35,0
-4.8957549367852946305`7.5346295804938865-4.4659973507047623454`5.892888778801021*I,"43/2","1/2"
-4.8947059536588945485`8.656436892270053-1.6142256640718533997`7.671778958541083*I,42,"9/10"
-4.8944937491349953396669091227809047492`14.74543828050821-0.33892953949663615563704174023382483299`14.422306422318764*I,"91/2","9/10"
-4.8900767170040354015`7.367054419453844-4.3067051185469383815`7.7503738704745775*I,10,0
-4.8871524658119777500706578469479422531`12.976182982767199-0.73347582623147533901766620326115770086`11.389603056421048*I,44,"9/10"
-4.88063739160987914551560107862080022408`19.733624125343294-0.63199550296306770201151573913898144593`20.229093234612463*I,"87/2","1/2"
-4.8775799157757438146`6.269395112837943-2.0726230008379450166`6.0390712959917545*I,41,"9/10"
-4.87610535489866316913213732083407226744`13.342286748445876-2.21159237083175340811517669455547805981`12.848998772543212*I,34,"1/2"
-4.87470790993062992413358960138384944133`10.26504501634983-3.2565550341200398377`9.435072223331687*I,28,"1/2"
-4.8692187007500871798`7.3503490587380425-4.3130937637207516037`7.941492584708101*I,"19/2",0
-4.86509074799500038132981582850329331263`18.50872265395554-0.91139802406430695573563185146875695163`17.342367129108776*I,"83/2",0
-4.86363492764498059657376759331879115819`11.68489928685698-3.03972972466589478176005564452476426499`10.835332013377691*I,25,0
-4.85722799093665097829127293339874278338`16.551019716018665-1.34345258138188537135796190824901039378`16.168610554152117*I,39,"1/2"
-4.856428627297134065`6.633226126183005-4.4902119636322134307`5.870349278684277*I,21,"1/2"
-4.8538838858953243075437874031626601446`14.597247599737168-1.89702537015620622265011325052076056549`14.792964890740585*I,"69/2",0
-4.8492654810373830757`10.114897520503392-1.16881375455723953213586548107726883405`9.90374290381328*I,"85/2","9/10"
-4.8490028016045257404`7.341132290825684-4.3192653527444244213`8.28620568344851*I,9,0
-4.84482802883458331655925898376783802854`14.77326923339727-0.34046988843304390582070709616306807825`14.241282333733375*I,45,"9/10"
-4.8431025445564187221`8.787369742903543-1.6184623069998342897`7.684286849446493*I,"83/2","9/10"
-4.83690821555099656138076028135400050425`13.313220172050068-0.73628489782750524177388855304209528552`11.401215636813388*I,"87/2","9/10"
-4.83254518508828143132110949361583807045`11.465857467332466-3.2721762863104824653`9.423446177226502*I,"55/2","1/2"
-4.83205714914599654168024478646141711114`19.785380042676508-0.63434375956979100007745983239015544991`19.698455610331546*I,43,"1/2"
-4.83200106503640232125824906711653352498`13.511320792322685-2.22164817107442730495937888781853414718`12.817076705506498*I,"67/2","1/2"
-4.8294537851754755397`7.338550685833897-4.3252098252566664982`9.033366330531093*I,"17/2",0
-4.8272209477306002153423609728050002956`12.784274563699267-3.04838220942259835246492994786693734766`10.83996292308889*I,"49/2",0
-4.8255732827039606265`6.25350734094767-2.0774035012767609679`6.114785512614375*I,"81/2","9/10"
-4.81746076042702168376030263518740293341`19.008027177477388-0.91456804174872602345116982948943510201`17.369683612241875*I,41,0
-4.8169936796287522157`6.269812572913944-4.515331701059597211`5.866016294275496*I,"41/2","1/2"
-4.81065631741400601016361501950907545297`16.655024395515742-1.34889823713951654840064548962326896264`16.09837998082384*I,"77/2","1/2"
-4.8105974955234840599`7.341954395245443-4.330917386714494307`8.169974186902136*I,8,0
-4.81028207742623564001733050368802692207`14.613103452769938-1.90329709098681184825354360601224557241`15.970969073649883*I,34,0
-4.7982430502249664009`10.10890706742678-1.17244033823202178062998365487640501684`10.008968795966572*I,42,"9/10"
-4.79515761805140014042181942716301808093`14.804739804471577-0.34203639999310487098572152070932616719`14.130266572630703*I,"89/2","9/10"
-4.7924607945977896007`7.350832492520168-4.3363786015840025607`7.911724662553765*I,"15/2",0
-4.7914654049883163518`8.960873113276193-1.6227199589422114591`7.69954588044923*I,41,"9/10"
-4.79106692831750744344783134886405529518`11.782866944542375-3.05706472955168072412191188937315245281`10.862540266860961*I,24,0
-4.79045383823332410747425469614324220704`10.304940635866474-3.2879975973496877529`9.429559412071896*I,27,"1/2"
-4.787977071056039185173855490396562143`13.804864491508487-2.23188901109528178637679089104077332552`12.805853208449363*I,33,"1/2"
-4.7866464968239766933939646450296092414`14.191863805197857-0.73912094743212548727253186714379647673`11.416302888355593*I,43,"9/10"
-4.78350020590855137578975824146981049586`19.855272827950504-0.63672637849800680154163144203463295215`19.40358425982473*I,"85/2","1/2"
-4.7773428877454090138`6.054607673683235-4.5414770019816817569`5.884348095681534*I,20,"1/2"
-4.7750714736194507158`7.3647697063108115-4.341584487103135434`7.7608448816287625*I,7,0
-4.7735281682199893569`6.242643244039712-2.0822176294601773241`6.205418718263446*I,40,"9/10"
-4.76987117770877909532263736081323098563`19.096820108800163-0.9177793915921322935960886396168478725`17.42035718496034*I,"81/2",0
-4.76680049072948260175501390881336779892`14.65133618367751-1.90963440399324284900559599947847783798`14.925361941838371*I,"67/2",0
-4.76414473920834258715050281710910702421`16.795999961511658-1.35443551705690054042006522895468903261`16.063853650775656*I,38,"1/2"
-4.7584581336689750392`7.38341554431923-4.3465266044374226959`7.65777186710742*I,"13/2",0
-4.75518000158573568174112361554503970019`11.48062067684132-3.06577468522464170975661581368494084361`10.903598237811712*I,"47/2",0
-4.748438226608433636`9.988774172641842-3.3040168934212685479`9.454278218036459*I,"53/2","1/2"
-4.747195623205553949`10.105189079121786-1.17608688808910256824930378283217396434`10.143810924985067*I,"83/2","9/10"
-4.74548197204047202263863908650924706343`14.840091755800884-0.34362967013951064806348042453669203741`14.055060114910829*I,44,"9/10"
-4.74403364005586017321575868603175709005`15.20477188671231-2.24232023229756324117511136030397363978`12.81280964237545*I,"65/2","1/2"
-4.7426500333733577405`7.406460465489722-4.3511971436117298714`7.58224991463936*I,6,0
-4.7397940628354746901`9.224628374226233-1.6269979887931519409`7.717366733937561*I,"81/2","9/10"
-4.7373308837154101216`5.899627090113486-4.568787378096487672`5.935352950151706*I,"39/2","1/2"
-4.73636697860219883670476145355601932792`13.227805810497035-0.74198442523275531154286825109995314931`11.434896344637743*I,"85/2","9/10"
-4.73496725836864635974198154356055325359`19.945620163749165-0.63914428483885172470866962086028363849`19.27658860739761*I,42,"1/2"
-4.7276769024582185327`7.4336156132528375-4.3555889983139402661`7.524837872716469*I,"11/2",0
-4.72344271744704055480605528751178428969`14.713188853306876-1.91603797982941840081225532655768401735`14.650751614984998*I,33,0
-4.72232318899375821750644044923784029565`18.656245774658366-0.92103296546094386675931047984861030216`17.494655240025295*I,40,0
-4.7214426107389403405`6.236490252135778-2.0870650355977026917`6.317359368425462*I,"79/2","9/10"
-4.71956755088193746904349866608848509735`11.323056753522678-3.0745092609263747364021176956439466605`10.965466442288893*I,23,0
-4.71769493638453137141478347828754017697`17.000761076697202-1.36006735190689230664280770960158038703`16.05480099519479*I,"75/2","1/2"
-4.713568721025412966`7.464593541998392-4.359695826592618165`7.480307561840275*I,5,0
-4.7065039099389038325`9.81337342490302-3.3202316982242372333`9.500389919149665*I,26,"1/2"
-4.7003554657045770254`7.49908777451224-4.363512093667346541`7.44541699735682*I,"9/2",0
-4.70017089635160703613654776252644266062`13.86023877136849-2.25294730325075949084597113248498499876`12.837272053925574*I,32,"1/2"
-4.696759844999328066`5.780226933650008-4.5974235807188480715`6.043456859284597*I,19,"1/2"
-4.6961232767665233716`10.103665661316352-1.17975339619013662894849446296048757694`10.333150044677165*I,41,"9/10"
-4.69580051165609848330866031582981398525`14.879662118842743-0.34525030104031372467699676675062666687`14.001968434551499*I,"87/2","9/10"
-4.688088121156012375`9.856349736615668-1.6312956976716457227`7.7375644370881815*I,40,"9/10"
-4.6880668252559155483`7.536749159114557-4.3670330935809265476`7.417984112970922*I,4,0
-4.68645903331354221957558973143757299543`20.061374308713482-0.64159844169707737767202649276637069396`19.215575967824805*I,"83/2","1/2"
-4.68606931748025943800383620739276029762`12.961172702588302-0.74487581373752159394963630877397993968`11.45709093602689*I,42,"9/10"
-4.68423722377677465957918103942062808685`11.226075487654027-3.08326541144709472302272363777845688527`11.05326907160103*I,"45/2",0
-4.68021248899334292395455860173813469116`14.802968735901842-1.92250846760464344024559014746630816128`14.520696574957256*I,"65/2",0
-4.6767318896979157798`7.577157046736319-4.3702549472671195325`7.396445148306396*I,"7/2",0
-4.67481803268469669032198643317946697968`18.49132146584812-0.92432968027021537146563765999722209635`17.59564818824232*I,"79/2",0
-4.67130863997707747501495937629171032162`17.364619748134142-1.365796811481719978925914142814604877`16.06636210160214*I,37,"1/2"
-4.6693145954791683591`6.234854840307871-2.0919451493700624974`6.4629921336373215*I,39,"9/10"
-4.6663788185082623958`7.619783533911005-4.3731745757745972528`7.379623145533571*I,"Scalar",0
-4.6646578766572426203`9.69766061527289-3.3366391888316759305`9.573824635489416*I,"51/2","1/2"
-4.6570344948012145005`7.663949836496036-4.3757896488280877983`7.366598166301342*I,"5/2",0
-4.65638880454907770846153965818165554016`13.567201005538017-2.26377581188916912462970920519022493344`12.88015313898553*I,"63/2","1/2"
-4.6553586023660893909`5.687548208075296-4.6275684478137908524`6.291730826080454*I,"37/2","1/2"
-4.64919694630833622573827273273012478447`11.16486034781789-3.09203984709564147515021318636425712293`11.177814407994502*I,22,0
-4.6487241735233617347`7.708775960389981-4.3780985105327228546`7.356631137709486*I,"Vector",0
-4.64611262162835252882868619007732280945`14.923911459233421-0.34689890010037228765402299622443079402`13.964127373916511*I,43,"9/10"
-4.64502613645992489`10.10429614064073-1.18343988769836192478445544309744834805`10.659848686056598*I,"81/2","9/10"
-4.6414711325468440303`7.753129196926219-4.3801000857127804465`7.349117954753276*I,"3/2",0
-4.63797628953649840810920289550025993213`20.212784899912066-0.64408985237116234658740970889871615955`19.19269806290957*I,41,"1/2"
-4.63711368301146042112040940238426498859`14.930561390927071-1.92904649148532761332070074856296547951`14.452886874314233*I,32,0
-4.6363472715459378056`9.559888790823805-1.6356123213250400376`7.759949424919605*I,"79/2","9/10"
-4.6357531551458398847307572445230089912`12.80502177200874-0.74779563016631071229487621252293037168`11.48305122267418*I,"83/2","9/10"
-4.635296336010655063`7.795584527397976-4.3817937719705436047`7.34356158655813*I,"Tensor",0
-4.6302181193301661178`7.834420507757342-4.3831793238927853089`7.339555314669905*I,"1/2",0
-4.62735699904286812280356732874164696538`18.41231725214085-0.92767047873920627274127028310005646583`17.73085911812289*I,39,0
-4.6262519049565732845`7.86768379062665-4.3842567367670774577`7.336772996844602*I,0,0
-4.62498763249897605231523504245469580053`18.092150385285727-1.37162711278623693744199377402752347583`16.096374090486414*I,"73/2","1/2"
-4.6229088008321243433`9.617495302737558-3.3532362826567574362`9.68721460898589*I,25,"1/2"
-4.6171420762680680509`6.237641487264545-2.0968571564158806186`6.671876641991809*I,"77/2","9/10"
-4.61445493855853918015932535285753656499`11.128938344288747-3.10082901812405490778562466785299994156`11.365216655421621*I,"43/2",0
-4.6127516850440103626`5.62002613146366-4.6594238721344284597`7.291910892617894*I,18,"1/2"
-4.61268715118921966799995928084974376209`13.411061128448896-2.27481145528281778239122303756679578595`12.94429432663673*I,31,"1/2"
-4.59641764879074949452665715403969891589`14.973467790986478-0.34857607886174878919795554297339335476`13.937617203530618*I,"85/2","9/10"
-4.59415033016679900785316609980010163665`15.120077057804416-1.93565264696760041824256787405077061402`14.423190388527608*I,"63/2",0
-4.5939043785875901959`10.10707490989134-1.18714642783413851903401599891301109204`11.747443243810118*I,40,"9/10"
-4.58951981963634554589110817993724379214`20.424035956666454-0.64661956269539892272228062362684092243`19.196613437757442*I,"81/2","1/2"
-4.58541811549814879286264815588193210626`12.69706088735487-0.75074442888319852266577292644782046685`11.51302305829872*I,41,"9/10"
-4.5845713083156516248`9.18874964078089-1.63994703396861097`7.784319115722702*I,39,"9/10"
-4.5812673319002645235`9.562739582982315-3.3700197634138123332`9.87244651060427*I,"49/2","1/2"
-4.58001973172649897951259165042435478171`11.113236394377592-3.10962909836340626974248506430332509754`11.70719911174461*I,21,0
-4.57994143296469191530265038795718088115`18.380052815399406-0.93105633016098636645792032638364995572`17.917883995620645*I,"77/2",0
-4.5787337482625881591876669458371794281`17.27911143140182-1.37756162875437181056726286586273663692`16.144454940546016*I,36,"1/2"
-4.56906552490305203030631846899870510814`13.313580851657456-2.28606002653171654817107394373185624764`13.035722872636239*I,"61/2","1/2"
-4.5684133873020615414`5.582472818868099-4.6931979268967208752`6.093795709049345*I,"35/2","1/2"
-4.5649230019407497105`6.244840492498875-2.101799975467372697`7.053745767011871*I,38,"9/10"
-4.55132662129840399652850797137624894884`15.453207573994723-1.94232749679106496018104940331631709091`14.421817277397535*I,31,0
-4.54671490026315696470077063372876795946`15.029196368584586-0.35028245176174944602086532397433662918`13.920001904561932*I,42,"9/10"
-4.54590018688084523675621514451399811443`11.115338093341526-3.11843596808402736091361131450327577999`12.495271938808814*I,"41/2",0
-4.5427582318582083728`10.112030940129836-1.19087312954973910832924216675482093378`10.610160647429918*I,"79/2","9/10"
-4.54109045193442619233352463887844071551`20.775915520347024-0.64918866355843699971182566091110276428`19.221994150070188*I,40,"1/2"
-4.5397464189245984886`9.5285973816433-3.38698645530045236175903125687668579183`10.257222676080522*I,24,"1/2"
-4.53506380138214976848532383324105660748`12.616596181836835-0.75372280385090098433705202113505347335`11.547352592363064*I,"81/2","9/10"
-4.53276014340685411`9.010016203964085-1.6442989537309469381`7.810449895305456*I,"77/2","9/10"
-4.5325727369381923899587222644241323223`18.380275308285306-0.93448823118461406015403492253380292783`18.20806906105663*I,38,0
-4.53254887347790531031436825883047589296`17.049001742851047-1.38360389752092970100007195067710239351`16.21185518577602*I,"71/2","1/2"
-4.52552329502921031126235687592122909032`13.251189086083638-2.29752739825535287082671323730495175573`13.167303769038917*I,30,"1/2"
-4.5238561063232129271`5.302229109569318-4.6137341304455377687`5.673398028635777*I,0,"9/10"
-4.5216013948424600468`5.590173736850703-4.7290686803193494993`5.756383896871432*I,17,"1/2"
-4.512655347603586524`6.2565223984653695-2.1067722367876442773`7.5526823029925625*I,"75/2","9/10"
-4.51210551559159262232352303063040796605`11.134504543728566-3.12724519611013951745272233889004698925`11.610600835759632*I,20,0
-4.50864691494947836612824808632252501395`16.594830559003867-1.94907156646130285675070218721132299494`14.444631057868886*I,"61/2",0
-4.4997868731404235338`5.234033983848696-4.613196858118325215`5.947018728517988*I,"1/2","9/10"
-4.498361670585682196`9.512966449846848-3.40413345605494351427612294213545820149`10.551510197306442*I,"47/2","1/2"
-4.49700364159508080978363183960458956653`15.092314800199551-0.35201863473667573515735286986800648527`13.909677887927439*I,"83/2","9/10"
-4.49268905251705751748481774314361241349`21.997219234130768-0.65179829361422796108420737939221399009`19.266436978951177*I,"79/2","1/2"
-4.4915879786425770258`10.119228906017929-1.19462016196219570884081492476018915594`10.33427065820571*I,39,"9/10"
-4.48643494608870584721445719438029348521`16.929014408747612-1.38975763228248839501215718461418442452`16.301942655136077*I,35,"1/2"
-4.48525237419289680468968429144876663493`18.40701560592664-0.93796720660808084933873013031609733831`18.93951307095572*I,"75/2",0
-4.48468979090377587549331629177194914496`12.554181647134785-0.75673139108375798624235506597924691213`11.586516044359794*I,40,"9/10"
-4.48205958867026880356757519522685849791`13.21398005886067-2.30921950205616542826152386717828096336`13.371696719349428*I,"59/2","1/2"
-4.480913821956070394`8.897695910205947-1.648667149875092266`7.838089647729329*I,38,"9/10"
-4.47864530266098311084718942965161777681`11.171421133891272-3.13605202124016336064513328044459126081`11.360278265805848*I,"39/2",0
-4.4759282764246421445`5.1880120847398-4.6124364500997648641`7.097961784967685*I,"Tensor","9/10"
-4.4712698826305634966`5.686754596307617-4.767095989516015069`5.550697839302645*I,"33/2","1/2"
-4.46611574530041771092350309619791519648`15.445928824277626-1.95588533934589785349974772424497687064`14.4906640180526*I,30,0
-4.4603371509499816312`6.272837982483955-2.1117722626508678803`6.869176417304247*I,37,"9/10"
-4.4571317514635859245`9.515539800477473-3.42145844102703142559486865138584502488`9.947454404360192*I,23,"1/2"
-4.4522802377555176989`5.162163769895828-4.6114485043192571945`5.838417354534739*I,"3/2","9/10"
-4.44728309487566910412993687318382468986`15.164592876637542-0.35378524365876808866895651527410312039`13.905547761809437*I,41,"9/10"
-4.44552953119101855488780841719365601005`11.228453933822863-3.1448513330504893766508083235877577182`11.222101900982098*I,19,0
-4.44431652741221453303558324736071393104`20.813386365273153-0.65444964220292988584196964308612326653`19.32940791034468*I,39,"1/2"
-4.4403939557446734619`10.128772048027516-1.19838775958290845334257634729391553369`10.173427412409513*I,"77/2","9/10"
-4.44039395530156386480482837319171537492`16.861057192555357-1.39602673178274147456979829173351339053`16.421785911492126*I,"69/2","1/2"
-4.4386732661979396252900640304677687157`13.197329451384652-2.32114230322619333371427711731936771276`13.781973596116126*I,29,"1/2"
-4.43798187205792931419084930295415874957`18.458353418144586-0.94149431017981898468287207060843019991`18.535185886547946*I,37,0
-4.43429563328949442881900240882781964634`12.504722749837502-0.75977087107101548529598338978961826867`11.631166365548076*I,"79/2","9/10"
-4.4290325383932247179`8.819708951152588-1.6530506519634686271`7.866951249608544*I,"75/2","9/10"
-4.4288425137197294844`5.155370783385114-4.6102286324400873545`5.536622336704796*I,"Vector","9/10"
-4.42373783052956046297850365893677592865`15.198046939845987-1.96276925130567388968257582090879676308`14.561621727956863*I,"59/2",0
-4.4160788144186764874`9.537685817776438-3.4389600518933933486`9.708387571089746*I,"45/2","1/2"
-4.4159896492702637919`6.076112569660032-4.8070286612193179161`5.426774144953765*I,16,"1/2"
-4.41276861024226944581269171006139697414`11.310636575349735-3.15363765219308220283321633483115360561`11.135954830142339*I,"37/2",0
-4.4079665537069924438`6.294023692493992-2.1167980506842087816`6.634335925254361*I,"73/2","9/10"
-4.4056146540691678981`5.166603583336179-4.6087724255323502124`5.360493366080057*I,"5/2","9/10"
-4.39755243681813933823240160062763477733`15.248723782503845-0.35558289259327170650818338121555183528`13.906842618141393*I,"81/2","9/10"
-4.39597382490970596902045723164878837857`20.58022519232578-0.65714395250112983098967642544473303438`19.41202826962435*I,"77/2","1/2"
-4.39536289526527363523405301406008544606`13.199336097491523-2.33330176983739733376647142388102956631`14.051439961865293*I,"57/2","1/2"
-4.39442794075634614976352595519874467065`16.825780623151317-1.40241529145925366877769626575415942248`16.58687006705347*I,34,"1/2"
-4.39076282554433736962492137355353160382`18.535337153614428-0.94507062540611059820585709829508947832`18.225214645557354*I,"73/2",0
-4.3891765545965984405`10.140807095856191-1.20217623238247691509137198266623249097`10.061598145912921*I,38,"9/10"
-4.38388084425188127584320546398585516436`12.465172721040979-0.76284197113672634616964326639854939834`11.682207975233707*I,39,"9/10"
-4.3825959637600824958`5.193873483789936-4.6070753970882630282`5.241849437209734*I,"Scalar","9/10"
-4.38151808162898345937514467522519063901`15.073456600872953-1.96972368481953418261560513392137885759`14.66274910477384*I,29,0
-4.38037340535272489875538184045785166773`11.42843918998692-3.16240511033690602430168652646637558241`11.08182236314179*I,18,0
-4.377116652947146777`8.762820250146351-1.6574484611308070133`7.896707770747136*I,37,"9/10"
-4.3752289681052787255`9.58299993772899-3.4566383850906053545`9.563320736183565*I,22,"1/2"
-4.359785478038761985`5.232479217631998-4.6051328992854989511`5.157183241253832*I,"7/2","9/10"
-4.3555418481592318814`6.320413268174424-2.1218472609498471856`6.497584539904387*I,36,"9/10"
-4.3539885319335567623`5.9372512238437745-4.8479498384020894318`5.39444231392733*I,"31/2","1/2"
-4.35212672345065039938638336566396511985`13.2199924182973-2.34570383520529782232823329011467236854`13.48444151407001*I,28,"1/2"
-4.34853899127959886475981968424271330049`16.814737208854737-1.40892761529019636554275189529984613624`16.839272585999925*I,"67/2","1/2"
-4.34835527219529826342960061473102183454`11.606824163798493-3.17114742995074378267080375537467370465`11.050765850077722*I,"35/2",0
-4.34781079682786772376095214161670020788`15.349078971159235-0.35741219186206312344217378463701337191`13.913019103082549*I,40,"9/10"
-4.34766193803471661577918976519485797697`20.46988677652152-0.65988252492272916741365401163604442578`19.51750438147744*I,38,"1/2"
-4.34359690116909024202430359100301283039`18.642511627494375-0.94869726636120621300034291696978756376`18.097735886331783*I,36,0
-4.33946161170507886475750301253503471759`15.006063050591614-1.97674896255773281404667247117111072994`14.806200121601249*I,"57/2",0
-4.3379362207746041665`10.155531841862839-1.2059859767287723986657940071523398431`9.977281643565544*I,"75/2","9/10"
-4.3371819637185461256`5.272397251534056-4.6029400105938042257`5.0931832247087785*I,4,"9/10"
-4.3346127779849034033`9.659079343196124-3.4744955963555714646`9.465280963366242*I,"43/2","1/2"
-4.33344490082136913308117780290521526622`12.433579924978366-0.76594546769636130164840277469977596113`11.740921043048433*I,"77/2","9/10"
-4.3251667084152654316`8.72017425576899-1.6618595636241548291`7.926990477458066*I,"73/2","9/10"
-4.31672609365601137612765564330238227945`11.931055776100514-3.17985790418145782724150060802122063848`11.038271146310912*I,17,0
-4.3147839641863243309`5.296570620460961-4.6004913970990978907`5.038363436303105*I,"9/2","9/10"
-4.30896264974954911099496758507985175295`13.261172663220478-2.35835435253924800558740059036910892453`13.265208532994407*I,"55/2","1/2"
-4.303061528543305431`6.352457360766122-2.1269172076791137129`6.40655170864078*I,"71/2","9/10"
-4.30272924315393429984566146113573500664`16.82396881390625-1.41556822838120218293194763884870385198`17.39388780206192*I,33,"1/2"
-4.299381907185219652727324576932087911`20.415278720443872-0.66266672079404611976510597346937100923`19.652612424127987*I,"75/2","1/2"
-4.29805725506509494198294651725207185745`15.473448229076741-0.35927374589986579970548238586906062118`13.923697206550678*I,"79/2","9/10"
-4.29757374579637515587248833832236965845`14.975031727413706-1.98384534035460364354305695536765381042`15.023398391764186*I,28,0
-4.29648584103972950342134806801697257287`18.790763592195226-0.95237537849634790427122801631958376344`18.041536272128223*I,"71/2",0
-4.2942657988638773066`9.782927682803223-3.4925366388699070812`9.39740368888953*I,21,"1/2"
-4.29258990986459314`5.285938900679299-4.5977811571349011295`4.980164677215619*I,5,"9/10"
-4.2866734527210615671`10.173206341910767-1.20981748723554645715236593320312988755`9.91075124305781*I,37,"9/10"
-4.2854983206091854764949699948685025073`12.902210862698695-3.18852937714791794500298897781080261483`11.04206180723245*I,"33/2",0
-4.2835684686370622447`5.470072094185835-4.8878458156025101544`5.508947941180429*I,15,"1/2"
-4.28298723560314742002741535130009162503`12.40863522049578-0.76908218836311467529518668680842196901`11.809179317982553*I,38,"9/10"
-4.2731834470426961372`8.687663271470154-1.6662829467632004388`7.957391056365642*I,36,"9/10"
-4.2705983186645329762`5.23439090930003-4.5948026698934200452`4.90556309261996*I,"11/2","9/10"
-4.26586819525347360204515594031876998957`13.327426367815843-2.37125904038734321857908981231105986453`13.138483078376323*I,27,"1/2"
-4.25700087782700074462530956415484952223`16.851962700754296-1.42234189033399001853804044487500752728`17.290525344592602*I,"65/2","1/2"
-4.25586003124416659534654395266970571513`14.971773815401464-1.99101299952771160015035003397623093221`15.44048783954096*I,"55/2",0
-4.25468501664787066353840350592443461649`11.8619526245426-3.19715422504730830594658426493396511597`11.061269716348793*I,16,0
-4.2542291373059531895`10.00288380779829-3.5107701533031848246`9.351937119015544*I,"41/2","1/2"
-4.25113482294441946671971746541593252292`20.395097262372616-0.66549796632914055144077189929756908503`19.832107824213825*I,37,"1/2"
-4.2505243469369455744`6.390754579683172-2.1320048565707743652`6.342920494995243*I,35,"9/10"
-4.2494314672203431318246599105242470789`19.00769131328597-0.95610613944318510683779975308496646869`18.027681792513523*I,35,0
-4.24829084051511201041156010593092635698`15.637871273599679-0.36116815088877938827893855166085591862`13.938621793941289*I,39,"9/10"
-4.2353887995430289109`10.19416933614784-1.2136713695577324984406523727891967908`9.856785802868517*I,"73/2","9/10"
-4.23250723041743438614769860402037988846`12.389434873351991-0.77225301384880597863750448835206476886`11.889859691015031*I,"75/2","9/10"
-4.22429990699324157597750864826770275592`11.596135738262465-3.20572433855757077555497915698181703055`11.096172093580725*I,"31/2",0
-4.22284047352078681678481877941605720727`13.428437185741826-2.38442341724609475651806713713331776846`13.058778740878436*I,"53/2","1/2"
-4.2211678273470294503`8.662540569042612-1.6707176174686953717`7.987469650729286*I,"71/2","9/10"
-4.21455004378508749938230011014855634561`10.611533477002343-3.5292095284303125148`9.324972984035954*I,20,"1/2"
-4.21432624865505583415514743861435691801`14.992826505720588-1.9982520384860826512926526217788650229`15.783087546055468*I,27,0
-4.2113561189726420537330167272309708075`16.899017714713114-1.42925360943983127903022437110503632279`16.893271454217412*I,32,"1/2"
-4.204046879609929905`5.33701955336159-4.9236192794670773299`5.988354148638854*I,"29/2","1/2"
-4.202921829080068625033988910370367614`20.40022071140141-0.66837775693408731165190302674737280267`20.095354836143457*I,"73/2","1/2"
-4.20243568640139488059352053594634716901`19.39505116517941-0.95989075980625502412480267831643759502`18.045073537598316*I,"69/2",0
-4.19851052908090324014167527446414618573`15.885018468640588-0.36309599215668063166388328833641822685`13.957638950605691*I,"77/2","9/10"
-4.197929373089748991`6.436100157628122-2.1371068285245881872`6.298196731532802*I,"69/2","9/10"
-4.19435743175100377547237973926774937949`11.447212665960752-3.21423110711706667929042419944923213064`11.148294619597133*I,15,0
-4.1840828577416755167`10.21886251242414-1.21754835416784297389320290727457784374`9.812268902225192*I,36,"9/10"
-4.18200420928116978926080831607649034938`12.375347345952388-0.77545887959511588043535701881688225514`11.987688536863358*I,37,"9/10"
-4.17987616136417573159482487454703061151`13.587006533185773-2.39785272343122561972973100360200228835`13.009904027974919*I,26,"1/2"
-4.1752825379296701905082126041483341326`10.23868818524784-3.5478741508342509601`9.314661875026596*I,"39/2","1/2"
-4.17297842349856691276657047513426067684`15.037826179145542-2.00556246356562281245345726182903680027`15.211852128476096*I,"53/2",0
-4.1691210407197920581`8.642795517866915-1.6751626235029729741`8.016770159391909*I,35,"9/10"
-4.16579722880417144861925969615173294719`16.967360191137423-1.43630865774220890747119416062027235866`16.725187714162516*I,"63/2","1/2"
-4.16487280360043972645466215323472878915`11.351052984247012-3.22266540576909478286217578194204868797`11.220957733260578*I,"29/2",0
-4.15550049489798708199399165887765528957`20.021511550891358-0.96373048393825850578681058786738864813`18.089327391757706*I,34,0
-4.15474412574321044581366334083965992823`20.42639349201777-0.67130766187194706792633338687868011028`20.63040921579448*I,36,"1/2"
-4.14871524171554861065794460538370975541`16.432789701863737-0.36505784132505896520257821334998956445`13.9806823160442*I,38,"9/10"
-4.1452760574676884952`6.489563589713295-2.1422194105935855067`6.267821492877909*I,34,"9/10"
-4.13697147107003758835497323868569645142`13.877184217516083-2.41155182799358873564922969211220684596`12.984742821118074*I,"51/2","1/2"
-4.1364880768351614459`9.8389122225766-3.5667908613415705963`9.32057639530418*I,19,"1/2"
-4.13586206988628021721075534337698232206`11.286633892791517-3.2310175853725948286431686650164432168`11.320734265698684*I,14,0
-4.1346141968528470246`7.938512611318215-4.2074238513075975343`7.86867055712266*I,0,"1/2"
-4.13275626670774934842199949664375568137`10.247867048183226-1.22144931114520493711129942732811650897`9.77520252742484*I,"71/2","9/10"
-4.13182283838763667677404125161034937151`15.10931609823183-2.01294417902507539306267951032168928608`15.012836336916275*I,26,0
-4.13147743068977818768479000997230385353`12.36593473336646-0.7787007770605507040137619278650057077`12.1112376012626*I,"73/2","9/10"
-4.12032650352498759318301093423790094793`17.062119858601335-1.44351258701410465180768518221770120146`16.634346484469894*I,31,"1/2"
-4.1170445276339542926`8.626840724087756-1.6796170775660988629`8.044843604202464*I,"69/2","9/10"
-4.1164932433125545787`5.397232885691846-4.952159048040127764`5.988564073249215*I,14,"1/2"
-4.11275050642003404`7.848583901700808-4.2067789914716568672`7.974941537582313*I,"1/2","1/2"
-4.10862798400338875641008577667191651274`19.30527288490531-0.96762659069077739541523283578547509131`18.15983877046745*I,"67/2",0
-4.10734217892820844022865918676560330955`11.244510056492818-3.23927746709772240419228609933020586364`11.461542941156745*I,"27/2",0
-4.10660297287962890852924390633005587033`20.471943802234897-0.67428932932354212415763529022239095584`20.645465365648167*I,"71/2","1/2"
-4.09890384261423039113358299348872593275`16.30454971817152-0.36705425319206686715154324335000034351`14.00776687121052*I,"75/2","9/10"
-4.0982362879302318181`9.629441801804676-3.585995634060286087`9.343632586863176*I,"37/2","1/2"
-4.09412212544650723430226605030882502194`16.19961734435153-2.42552511811190568063062876234111754925`12.980202914635338*I,25,"1/2"
-4.0925642966247943624`6.552617008380915-2.1473385748007201789`6.2491400688343735*I,"67/2","9/10"
-4.0911277305646698966`7.793521030790477-4.205854071853251027`8.142255568591695*I,"Tensor","1/2"
-4.09086604609514025954839329290138146368`15.21414085670855-2.02039697613092450604020172578277174685`14.910744955326479*I,"51/2",0
-4.08140970279604978254402528891902705467`10.281960223389445-1.22537526600580662637565814022310817724`9.74424005503159*I,35,"9/10"
-4.08092607915926265173741441959637142888`12.360905198263374-0.78197975457690508850254030840009227353`12.278667376505458*I,36,"9/10"
-4.079331050160221219090204116147636719`11.219745630831703-3.24743434224079108016706447712449362685`11.67952967251259*I,13,0
-4.07494626778467657197840913756941021199`17.194268424306895-1.45087124569616016059804520999583586428`16.58570348212261*I,"61/2","1/2"
-4.0697375675257326362`7.76497147655899-4.204641270232006784`8.449690418862842*I,"3/2","1/2"
-4.0649399932888481658`8.613346801772-1.6840801843959965655`8.07127911117683*I,34,"9/10"
-4.06182034572714488249234338070669244637`19.102379965196405-0.97158039413182915809027595719547592233`18.25941152087207*I,33,0
-4.0606058068802386477`9.488328260638076-3.6055354908516078377`9.386512362695832*I,18,"1/2"
-4.05849969386803778464908450846108474439`20.53706228723811-0.67732449188287808849409115345601088002`20.23839003015398*I,35,"1/2"
-4.05184764745507440224308568852641668993`11.209584317893286-3.25547697850001389358546494844774389176`12.1347412282578*I,"25/2",0
-4.05132333759451659881367805303832633099`13.867118852145177-2.43977636800275195505459126943617506286`12.995623932919793*I,"49/2","1/2"
-4.05011488336576389031337764016448416921`15.36846480247578-2.02792052125458410818259319272956200424`14.85864421046045*I,25,0
-4.04907513748844953222602038571197016522`15.889674589770747-0.36908576233703921857181143639576857981`14.038989080731993*I,37,"9/10"
-4.0485687719476106488`7.759285051266498-4.2031314726357218076`9.735809600076463*I,"Vector","1/2"
-4.0397944998882547876`6.627358769792809-2.152460005277805631`6.240548468032436*I,33,"9/10"
-4.03034925599179083245254442252819800645`12.360084337479368-0.785296917675999830475651822092227435`12.541105214029011*I,"71/2","9/10"
-4.03004387176590690653592641011273984298`10.322206471512978-1.2293274165946928631751725157328399334`9.718441736819376*I,"69/2","9/10"
-4.02965886798881838799501540533942502491`17.39053537063794-1.45839079684239379291816374673599841273`16.5658352859078*I,30,"1/2"
-4.0276061456743537681`7.775532642600734-4.2013135449982774059`8.419557376184642*I,"5/2","1/2"
-4.02491205467110357570663157431490889706`11.21251503172196-3.26339363394174555693039546666594123686`12.237525740633242*I,12,0
-4.023685291421798132`9.383928359565969-3.6254706591307007452`9.454966963339245*I,"35/2","1/2"
-4.0231105338108284446`5.639637515071904-4.9717037014072526871`5.696851420867672*I,"27/2","1/2"
-4.01507987894982287774712561787542353787`19.008725875150724-0.97559324422021429184725897664969853829`18.395912270028454*I,"65/2",0
-4.0128094225288658418`8.601156598712963-1.6885512710332296351`8.095740264271154*I,"67/2","9/10"
-4.01043567939980750856605528225680037105`20.623869032365125-0.68041497253020395768046439629174875792`20.08371931945989*I,"69/2","1/2"
-4.00957648558963426195273520215853765905`15.618315734953205-2.03551434290008988194065732695859355213`14.840175808131406*I,"49/2",0
-4.00856979794165073443443317563077579276`13.573200808491087-2.45430858396275849484648751429701158088`13.032465265735743*I,24,"1/2"
-4.0068292007112571768`7.815083248369722-4.1991732245144570749`8.146632122374303*I,"Scalar","1/2"
-3.99922787194803198652394845973781991967`15.697177326465752-0.37115287943351843656201135405063022689`14.07453339043205*I,"73/2","9/10"
-3.99854555207488334537690948583643691584`11.227868145350433-3.27117207994401317342799322108587057516`11.742590535214863*I,"23/2",0
-3.9875747297687240776`9.303016847754062-3.6458769727525268356`9.561529625826038*I,17,"1/2"
-3.9869676562646869171`6.716931230871873-2.1575791339515956007`6.241087487303355*I,"65/2","9/10"
-3.9862104037850645384`7.882250202559945-4.1966914356298105972`7.999675895063686*I,"7/2","1/2"
-3.98446666428740064994116419668777331448`17.746176365137583-1.46607773712008619128481691886361438137`16.568654914662424*I,"59/2","1/2"
-3.9797459692324732482867502772453497868`12.363399137645965-0.78865342877304251212349524777877143968`13.22604608174219*I,35,"9/10"
-3.97865949934434728236186590445030996991`10.370110992449892-1.23330715105440284317295307234441495549`9.697136771431639*I,34,"9/10"
-3.97277069184125480774969038814980430647`11.25566672842779-3.27879963441470758520969404238434514926`11.533430293367706*I,11,0
-3.96925830241229240639512940810076510114`16.2268565421261-2.04317781757543841368077685188328212258`14.848463484517257*I,24,0
-3.96840899602947786271472970680292971804`18.969702751193978-0.9796665274249530977253854284422579135`18.588639834380583*I,32,0
-3.96585567191008215141425903871665679585`13.410030527423888-2.46912382170905012227862009398562747198`13.094935282046926*I,"47/2","1/2"
-3.9657128994395063879`7.986761821638355-4.1938417308064110921`7.910554354962915*I,4,"1/2"
-3.96241239161580740532454636756926798351`20.737332883849323-0.68356269113032215508984968568196189584`20.010298402481336*I,34,"1/2"
-3.9606550938792364831`8.589247421126505-1.6930298204335320302`8.118002685487129*I,33,"9/10"
-3.9523872363217002457`9.238640191922617-3.6668485015886412009`9.738710064468505*I,"33/2","1/2"
-3.94936073001968267245598539851910828838`15.576509720436334-0.37325608725896957238475761994250014634`14.11468617877394*I,36,"9/10"
-3.94761137031420418368660225990390265327`11.296648685745273-3.28626320652798203275746782391338049948`11.407421098900803*I,"21/2",0
-3.9452876096748523681`8.152074651248094-4.1905863890945058748`7.8580445369352026*I,"9/2","1/2"
-3.93937202103936440681215409418151978648`18.465793147920802-1.47393891690970116100927568801627913865`16.59151908298152*I,29,"1/2"
-3.9340854004625481436`6.826379198241204-2.1626911847333099752`6.250235242510313*I,32,"9/10"
-3.92916811436502183936204673951621733048`15.969080404290782-2.05091015441583178177168032328457758942`14.881005919738579*I,"47/2",0
-3.92911512279161818957889684315249302559`12.370871291639057-0.79205050607705453068048509571227707005`12.804587910820922*I,"69/2","9/10"
-3.92725731963326600596740736993065525107`10.427895250211288-1.23731606687090509115380480017243955172`9.679841001952527*I,"67/2","9/10"
-3.9258491452742976288`6.179634344330148-4.9820204373466688273`5.714020431685491*I,13,"1/2"
-3.9248696483627716291`8.456053774447984-4.1868704346274454285`7.833519437267875*I,5,"1/2"
-3.92317461265363613659614399123211775493`13.304867679704143-2.48422297173101396799652925148686797376`13.192268173305731*I,23,"1/2"
-3.92309289413584761532358051889403413975`11.35247295075099-3.29354935408432297654312669088614623314`11.323287029283039*I,10,0
-3.92181022989826186855514429410254035105`18.96735804060116-0.98380166727619804934501077333688717209`18.89705482935972*I,"63/2",0
-3.9182516416308577625`9.186544309946846-3.68850036903818028983512238787968334463`10.122100633690179*I,16,"1/2"
-3.91443136851672763766587866248534890273`20.888073639422295-0.68676967150890136053952928307611974913`19.980771727779896*I,"67/2","1/2"
-3.9084795925493062226`8.576724473672723-1.6975155086464616736`8.137987372971235*I,"65/2","9/10"
-3.9043741301896117797`9.861910034160786-4.182612392571352824`7.833683192652135*I,"11/2","1/2"
-3.89947233283420581027133281487642022975`15.492430689970313-0.37539583639094402219734233051972454537`14.159859698016477*I,"71/2","9/10"
-3.89924203673214538183584371401804501242`11.42623393344656-3.30064435435687482908238374827310647675`11.265287172770059*I,"19/2",0
-3.8943772955185477551669782715499754247`17.645000286885924-1.4819815615490569927938438189247793714`16.63397103821762*I,"57/2","1/2"
-3.8893140506103810927362352438047765152`15.598780865834968-2.05871037846256709962622146896070505897`14.93828102895701*I,23,0
-3.8853163590516959309`9.143786891321161-3.71097166434025447484174434889828498482`10.331113722288304*I,"31/2","1/2"
-3.8836918470700453341`8.436737393261021-4.1776898697433505135`7.8585906587851*I,6,"1/2"
-3.8811500769941525152`6.9646649311037665-2.1677912258790116576`6.267799935872874*I,"63/2","9/10"
-3.88051979464901093310158230819514086889`13.235477933128955-2.49960550794186296901758903485933733451`13.346188841992335*I,"45/2","1/2"
-3.87845550471586549057754176002311310738`12.382618589393966-0.79548942158143805813755283771253472555`12.444045030884505*I,34,"9/10"
-3.87608708100846273444397296735064127036`11.523667139995187-3.30753428891965249056944957267800784472`11.225689341492933*I,9,0
-3.87583806104082084082131710880446352815`10.499031983099728-1.24135599098156398752467936607965032474`9.666205733659211*I,33,"9/10"
-3.87528624169130062846606931015642240746`18.994594788545513-0.98800012483180858922854791961534049225`19.835750431885394*I,31,0
-3.86649422866403402060730448176004196777`21.101728372301668-0.69003804916527067548603972306512795838`19.981075314304647*I,33,"1/2"
-3.8626862935102999494`8.164421347349355-4.1719168771827282244`7.91162002975132*I,"13/2","1/2"
-3.8562858222585999223`8.562834084663606-1.7020082458297357063`8.155784341759254*I,32,"9/10"
-3.8537552795806597828`9.108076003429174-3.7344282474288994689`9.732924722345905*I,15,"1/2"
-3.85365784349262272626430659721356958177`11.6563024804542-3.31420514244710514874813430590110308381`11.2000999889265*I,"17/2",0
-3.84970460791023786997327322517017487584`15.433259411303428-2.06657731249739535388494416876573745793`15.023995069994726*I,"45/2",0
-3.84956123751802500982673459689788391474`15.430971879914525-0.37757254058151906387393212045665729274`14.210630824482989*I,35,"9/10"
-3.84948482458814734788000725731143488793`17.407429146132834-1.49021329376310709074840773280032106143`16.697547504427472*I,28,"1/2"
-3.8411960188412263477`8.022998786895089-4.165008103595672298`8.0012349939775*I,7,"1/2"
-3.83788397562330891280597651704506104422`13.192725079263235-2.51526919457233767572986937210519945943`13.62566309867646*I,22,"1/2"
-3.83198567461690586076500702210250988556`11.851912845219836-3.32064291482172877771943900374883761735`11.185767945882011*I,8,0
-3.82883982895405644546942330370729544181`19.049373265297376-0.99226339904124340775149166358364434788`19.12481094715137*I,"61/2",0
-3.8281648014829087357`7.150447266177386-2.1728742298992264364`6.293870978965892*I,31,"9/10"
-3.82776577460382293598007204643890434994`12.398864605129035-0.79897149796899495502404973907577739088`12.261200287596752*I,"67/2","9/10"
-3.8256801075452767497`6.5103755873563385-4.9836699474887059528`5.864835678953074*I,"25/2","1/2"
-3.8244024293697159121945009532857384972`10.589401828156056-1.24542900090620782551119235080671143123`9.655985043535253*I,"65/2","9/10"
-3.8237768566766896299`9.077372752777967-3.7590650098174167354`9.466025964091546*I,"29/2","1/2"
-3.819052285616854617`7.945559617734477-4.1565235881612592531`8.146941366121636*I,"15/2","1/2"
-3.81860267618949324007119905602026849844`21.467341995969647-0.69337007968655390019168242438472159126`20.00487361973738*I,"65/2","1/2"
-3.81110342941493220846653112547468066548`12.211281471071791-3.32683374509185941645114638052542082115`11.18084274582704*I,"15/2",0
-3.81034867093785265217997202900743309241`15.342497922043416-2.07450955732916442005398277077684000352`15.147304022244228*I,22,0
-3.80469690902555236987637133219787139152`17.280285594854465-1.49864215731623074839875209314135332405`16.786451074096007*I,"55/2","1/2"
-3.8040770157401671815`8.54698660503442-1.7065082214391179214`8.171662850318503*I,"63/2","9/10"
-3.79962593632826249273407287490550238407`15.3851854440101-0.37978657180447432892586015265926598824`14.267803537529218*I,"69/2","9/10"
-3.7961356297518538688`7.914539691949892-4.1457886725782258524`8.403637638760149*I,8,"1/2"
-3.7956381578048032069`9.049556210878933-3.7851066436360861999`9.281984417621427*I,14,"1/2"
-3.79525959640977509495121239413246501303`13.172763836950175-2.53120974605590261229566799296056962178`14.994771650430808*I,"43/2","1/2"
-3.79104540269615718929398561032587870793`12.822899322767928-3.33276404490709050003040794685798354383`11.184006101073022*I,7,0
-3.78247393447893360141869675734726013759`19.13340729364485-0.99659302698551145517599717369652554258`18.851690143276024*I,30,0
-3.77704445017781447014064282729781767088`12.419958483086047-0.80249810424572297192085747467616463714`12.142255266745597*I,33,"9/10"
-3.7751335185648784089`7.435568463410963-2.1779351401313198737`6.328811409391942*I,"61/2","9/10"
-3.77295108764040602979001733674730886869`10.710207540336878-1.24953744683023341266249224753515708393`9.649014725965275*I,32,"9/10"
-3.7725211353002020706`7.927369994241023-4.1318019501099896366`9.117332593756984*I,"17/2","1/2"
-3.77184722282763160027805902770034651779`12.058307884110437-3.33842063806687038396219595101348519866`11.194270015431405*I,"13/2",0
-3.77125553407181183191944803800890603232`15.294577782306622-2.08250547042784126270673197327235711304`15.330716691976505*I,"43/2",0
-3.77075850613197873690186894604297714089`22.355057939194143-0.69676814793511685568421367096906205439`20.04940150910794*I,32,"1/2"
-3.7696665334447035321`9.022008279254383-3.812804845526417912`9.134078046783019*I,"27/2","1/2"
-3.76001579512550060273884024873167687973`17.20555451538463-1.50727664191734885222308161361434892118`16.909826470902214*I,27,"1/2"
-3.75354569867707732765754279982034487619`11.810817977607213-3.34379090181598243478172192626435226749`11.210856590084742*I,6,0
-3.7526389309106678115761532217383560385`13.174756531944416-2.54742043472172301924783472797812435282`13.659521294674892*I,21,"1/2"
-3.7518567437648974038`8.528779062044155-1.7110159540265748104`8.186067660183841*I,31,"9/10"
-3.74966485607431715069214506422241734261`15.35113734426375-0.38203825497293959163350442260881701178`14.332512080213197*I,34,"9/10"
-3.7487880464721478132`7.989150604181767-4.1132163558781734983`8.711179582266677*I,9,"1/2"
-3.7462926064642099333`8.990958140405672-3.842427404695724361`9.004015552034772*I,13,"1/2"
-3.73619165582691659303989350597293666014`19.253181449133766-1.0009905839685701281694823922296186498`18.737765443004417*I,"59/2",0
-3.73617861512098134365900273344810461445`11.666163158086523-3.34886290460085051753410174713765174597`11.233120393613433*I,"11/2",0
-3.73243492482805323357704256485869699779`15.277271510902734-2.09056314280106033557882741464427230256`15.648467641868104*I,21,0
-3.7264840785626031942`8.107074369147645-4.0886476991224105457`8.437751884105975*I,"19/2","1/2"
-3.7262898930438519997970273965053210464`12.446408818019302-0.80607064989679230209597337506643132325`12.057121648220601*I,"65/2","9/10"
-3.7260988006001543573`8.95040729887288-3.8742292492614285312`8.882184180777777*I,"25/2","1/2"
-3.72296361012102051432886445203626249362`21.44756210800922-0.70023477808923888563877065933969716254`20.11412260379147*I,"63/2","1/2"
-3.7226068574235460004`6.183602932483606-4.9774255572975036212`6.111625708504888*I,12,"1/2"
-3.7220610561404542282`8.150253840030494-2.1829689428740959618`6.37328848172938*I,30,"9/10"
-3.72148463216501793633926059704791878821`10.887315946570078-1.25368397452518208402653604339684837597`9.645199026566548*I,"63/2","9/10"
-3.71978447384336195388933373348722853816`11.568215413707762-3.35362553427651134987819875120890570645`11.260493513063418*I,5,0
-3.71544365314508668836311116718146662758`17.164013967917978-1.51612570939876561681183194623750212826`17.089141954032762*I,"53/2","1/2"
-3.71001430146507852592070116339677986639`13.200406200253413-2.56389164158595274599548942259031636157`13.356851545087885*I,"41/2","1/2"
-3.7098845329755132547`8.890694292643277-3.9083844564707304516`8.762990430628452*I,12,"1/2"
-3.708288219854429814`8.278391657539055-4.0576038650407994817`8.385289285868437*I,10,"1/2"
-3.70440217795949406625389669997653771007`11.497432089382404-3.35806861035241997008690798674460239146`11.292442140922828*I,"9/2",0
-3.69967635787254159414484537133828129157`15.326411046766575-0.38432786232923589791470900730974100495`14.406398808908525*I,"67/2","9/10"
-3.6996289225039439903`8.508008628950623-1.7155323461983638461`8.199604421108853*I,"61/2","9/10"
-3.6987319543639720959`8.79804160316654-3.9448389278948156618`8.644288664946226*I,"23/2","1/2"
-3.6970184678267659553`8.476609612556858-4.0214692301956344736`8.432964437147863*I,"21/2","1/2"
-3.6939969754929623205`8.659408656847237-3.9830275945608148775`8.529552091048567*I,11,"1/2"
-3.69389702910702396696344374362935876023`15.285406574898348-2.09868037401076929004120677162082167381`17.718649056455686*I,"41/2",0
-3.69007066126496679316979133971482394081`11.444566520258311-3.36218297391215869368217363218679319411`11.328427741125767*I,4,0
-3.68999625559562066072311764436112145005`19.42493802121262-1.00545768343170200035379027303174410056`18.691308978153664*I,29,0
-3.67682846555352825905356021748240341087`11.404428972171804-3.36596054944426518601908541193711353383`11.367867972389108*I,"7/2",0
-3.67550029369780731738557257746919647492`12.478939316826324-0.80969057733669987864212192933192999523`11.99334433547223*I,32,"9/10"
-3.67521998242728660599561586190177279197`21.22578493566766-0.70377264462578450702303470011843379241`20.200493503177626*I,31,"1/2"
-3.67098255207689884215870393188835959241`17.14741938176607-1.52519882117646399535233652723429399537`17.392308505128902*I,26,"1/2"
-3.67000356431768830116385588273469653008`11.208881343186693-1.25787154893397234548703038995210075091`9.64450299505754*I,31,"9/10"
-3.6689531761976406476`7.757861448607987-2.1879707438479560623`6.428351289682489*I,"59/2","9/10"
-3.66737837859965758585470806136900989602`13.254733272527988-2.58061034660943031939993896211182879947`13.193314582836962*I,20,"1/2"
-3.66471327233364348953437795174366642232`11.373758162868642-3.36939437404384095523510902238838015212`11.410093885082501*I,"Scalar",0
-3.65565251845627821464283689958103833314`15.317472877571044-2.10685464523307914408247106729621215796`15.693580372546641*I,20,0
-3.65376139822246258505915869412984405005`11.350331258497695-3.37247859128876283071991715184729149054`11.454301336622224*I,"5/2",0
-3.64965873728416517506690368038031454459`15.309443969211756-0.38665560751340742208644227391724477091`14.491940320022715*I,33,"9/10"
-3.6473978189968662761`8.484670705355924-1.7200587454334819082`8.213020289197367*I,30,"9/10"
-3.64400726609232899288882857332487450314`11.332539735308993-3.37520840948050879681908120255422210804`11.499497022471642*I,"Vector",0
-3.64389117250134581170313974120568852409`19.695950599396436-1.00999597665796548041288272506498716534`18.686885557533557*I,"57/2",0
-3.63548286646204529139557062989124956307`11.319168758943015-3.37758002669913993442081147808969201224`11.54444412544124*I,"3/2",0
-3.62821722544902838600037502518762031696`11.309275741939793-3.37959052800313540693241006421075278386`11.587620408084973*I,"Tensor",0
-3.62752972640087051927064521976632824612`21.119720757984695-0.70738458434355977187152240365103528474`20.31259009999636*I,"61/2","1/2"
-3.62663443014359582927173331305462191419`17.152137980188666-1.53450596698140381885834950896354289459`18.702740277930932*I,"51/2","1/2"
-3.62472458836318629875467296774393937529`13.349075466340407-2.59755955672058112221560091979996511397`13.09081489931908*I,"39/2","1/2"
-3.62467365586791501388850990892837569214`12.5185809232687-0.81335935240437191184007297397668296016`11.944586407053917*I,"63/2","9/10"
-3.62223589665414126618613898741143059445`11.302121389593673-3.38123776279492216170190842583331052721`11.62721245856488*I,"1/2",0
-3.61850825736920628978273744287220878304`12.082793340024319-1.2621034781707637423256408527979294909`9.646949307799627*I,"61/2","9/10"
-3.61771257957459851303863298171882760678`15.374830157308795-2.11508309027397732999285673961857522483`15.432444142282979*I,"39/2",0
-3.617560494522797039440665710307790304`11.297130252564429-3.38252021253592115309111389778206738098`11.661179941665159*I,0,0
-3.6158752532461349075`6.198730914575712-4.9641586640574225334`6.456701131055829*I,"23/2","1/2"
-3.6158166229833580276`7.438614603010757-2.192935847711091531`6.495581263473229*I,29,"9/10"
-3.59961022488992752460552703472930713601`15.299197229415126-0.38902163932257288127301887209598929409`14.593097971653444*I,"65/2","9/10"
-3.59788003334963573134523297249657849929`20.347300035510276-1.01460715222871462975282901143820627484`18.71488072849077*I,28,0
-3.5951680544113282812`8.45893967136359-1.7245970116453253677`8.227187620249918*I,"59/2","9/10"
-3.58240106029498714463466716644505837252`17.177196407037787-1.54405769482651965959895399780320571654`17.484515004449367*I,25,"1/2"
-3.58204765511411781746055689233934527443`13.511734226105002-2.614717672988315205333354622338208007`13.026242609180823*I,19,"1/2"
-3.58008894631192557720151830954709501526`15.462436250228208-2.12336246446822019664468432755189967501`15.302926856726904*I,19,0
-3.57989506131889787193853992772972391925`21.06798052140615-0.71107360953712443331999820938971725615`20.45927924139881*I,30,"1/2"
-3.57380778032317154651487666658116420863`12.566829610192272-0.81707845263386530562390888485322072205`11.907214456622631*I,31,"9/10"
-3.56699891766910692614106033400218952274`11.095112562650733-1.26638343758406576899760556242526676878`9.652619112251823*I,30,"9/10"
-3.5626591699299010812`7.306047776841553-2.1978598394542974349`6.57737526232316*I,"57/2","9/10"
-3.5519666659765373622862194050723120245`20.064609738314555-1.01929293518832189603973915296797682248`18.772165245457284*I,"55/2",0
-3.54952898735783583978017940904829293132`15.294977627190367-0.39142603517977191508959869819770201007`14.716775849314017*I,32,"9/10"
-3.5429446046543562032`8.431134942569855-1.7291495925894096596`8.243099229335042*I,29,"9/10"
-3.5427939344497496273452199967094832512`15.592083036683597-2.1316891114097916136827624540067354746`15.232633235664213*I,"37/2",0
-3.53934431252642867855936202583270197582`13.847415527922616-2.6320578029115916405023637056378106662`12.99038065069996*I,"37/2","1/2"
-3.53828400985269624820955368702272914849`17.223840200658376-1.55386514214034826103550349580103278587`17.20326934741235*I,"49/2","1/2"
-3.53231832966454680949157378040597234545`21.050594304039887-0.71484292244324973515249881637263144979`20.661214130747*I,"59/2","1/2"
-3.52290024832492815832410460131300443399`12.625932030639893-0.82084935301356478340359143607761236348`11.878984674845897*I,"61/2","9/10"
-3.51547553936843672667643599247743870583`10.812323182781215-1.27071549339987209094616951163602159337`9.66165702885806*I,"59/2","9/10"
-3.509489667435713323`7.249963173129094-2.2027386667310831655`6.677503111184295*I,28,"9/10"
-3.50615511325133234334304724058987793449`19.726759733213896-1.02405508586650426048869944970201758428`18.859901059497524*I,27,0
-3.50584047957864214271759140129599525776`15.794352638030444-2.14005892749133754210345986386059214289`15.199327352313817*I,18,0
-3.5041924521386358584`6.330514008538356-4.9450768862124464664`6.964112933541501*I,11,"1/2"
-3.49941312906287390775482602222999909603`15.29633665648194-0.39386879433848804472307705404058785958`14.876696494586175*I,"63/2","9/10"
-3.49661422032062102453065348207383942998`14.376756582118741-2.64954703021527657508398549143806818337`12.979617734421353*I,18,"1/2"
-3.49428459328221853794732113530030213817`17.296106431491435-1.56394006795251164435368864628928977113`17.06171407611136*I,24,"1/2"
-3.4907327977100241048`8.401678280053808-1.7337196084814175502`8.261884315146526*I,"57/2","9/10"
-3.48480200486009110313699874911558726119`21.059053051269853-0.71869593109614058793156101551355971949`20.98243299551234*I,29,"1/2"
-3.47194840495599670951351670264851569825`12.699444506948304-0.8246735089330465179242252742435509817`11.858449311856377*I,30,"9/10"
-3.46924217842243977839037088304843076517`16.190356034634764-2.14846732426875786921921529822637911675`15.193828596102554*I,"35/2",0
-3.46393785178445396207601554152824789195`10.64003364191491-1.27510412529169213879669189798984573991`9.67428106160787*I,29,"9/10"
-3.46044964824107724242446751512197810781`19.588939275383147-1.02889539829992304375300266944589757127`18.98425622259534*I,"53/2",0
-3.4563180943412398869`7.245715406517251-2.2075687225682017354`6.802315243061858*I,"55/2","9/10"
-3.45386112822139445296924873375372341201`13.62878351247433-2.66714566309390318662309518747912230773`12.99362188770016*I,"35/2","1/2"
-3.45040381687069645916338199923627529289`17.403065352714247-1.5742948859545551855127932407424548167`16.980318284349778*I,"47/2","1/2"
-3.44926069431918035172058690829887389068`15.303012150174315-0.39634983085751926274888988649178939461`15.107024715987228*I,31,"9/10"
-3.4385383068142472335`8.371049453376923-1.738310947496201999`8.284856509250975*I,28,"9/10"
-3.43734869947701348453710262263042945479`21.089595090545114-0.72263626674318633715095613597916018564`22.088316696471047*I,"57/2","1/2"
-3.43301333399091967920476061697800041572`16.562889252901712-2.15690918871771321203535645791518843487`15.21226087277539*I,17,0
-3.4209493426287775889457867660981458143`12.793451833087675-0.8285523360092217131242317090769821678`11.84465822744032*I,"59/2","9/10"
-3.41485479064796885481467381622067478473`19.5271297054224-1.0338156981858589301529796898706356463`19.1612548300571*I,26,0
-3.41238525841968285317182672733024569613`10.515747353445427-1.27955424700737846720766704802258108147`9.690798980418524*I,"57/2","9/10"
-3.41109433106399036337613482917179651093`13.370423250911848-2.68480649266171503597427013635339747568`13.03503413080267*I,17,"1/2"
-3.40664231384234482835168387155079136705`17.566232870777977-1.58494269817634305360242181896431806612`16.935446451757898*I,23,"1/2"
-3.4031556167269767303`7.290947508061688-2.2123469284539956376`6.9637840667029325*I,27,"9/10"
-3.39906967028596062424468723480114408463`15.314895834634655-0.39886896639033532389817610050015099186`15.549456981612071*I,"61/2","9/10"
-3.39716900497270838666813192292114504772`15.955673476832814-2.16537884151349587989022666614594339631`15.253812921188846*I,"33/2",0
-3.38996117394659287641938623140952691675`21.141153855543173-0.72666780299060631490470845571573662317`21.165429641195022*I,28,"1/2"
-3.38636713820826329`8.339746384191834-1.7429283741722839038`8.313612553204637*I,"55/2","9/10"
-3.3861378544436686448`6.538052714494243-4.9221566032861656854`9.152925078306941*I,"21/2","1/2"
-3.3698998851519288384923172033869339269`12.919674809452358-0.83248718648468074080033287943012281852`11.836997857724178*I,29,"9/10"
-3.36937532464248257360393467810216184223`19.510782702403855-1.0388178402905975597167513712288623544`19.4378969210755*I,"51/2",0
-3.3683304587702213701602295961995126653`13.219463961440592-2.70247410630849666017859308765380730914`13.110783999564385*I,"33/2","1/2"
-3.36300026814129952650564520752576070545`17.85404835078253-1.59589732890578786670931898698823733019`16.917436781370156*I,"45/2","1/2"
-3.36172505980494164866283396746104093431`15.739528276020135-2.1738699935470509836677075719231516474`15.320355919355539*I,16,0
-3.36081676656996837180162109854145661276`10.418733132932712-1.2840712239081998120323905888479429347`9.711633993142403*I,28,"9/10"
-3.3500146584985407467`7.401889746322426-2.2170708185281970476`7.189284944048324*I,"53/2","9/10"
-3.34883799060796068505373979652597270896`15.332018609177856-0.40142592284346619498201020820032615888`15.775202112978624*I,30,"9/10"
-3.34264234579463857597033689639878694973`21.214865876624053-0.73079467686819547731475623432808688764`20.90234746197465*I,"55/2","1/2"
-3.334225611704334629`8.308253666558405-1.7475776531486008112`8.350217793571552*I,27,"9/10"
-3.32669823587214326554585699631178514732`15.621468240374801-2.18237570099059648312193587925067049692`15.41744165445827*I,"31/2",0
-3.32559564091010303496321808130092349263`13.122376621190455-2.72008431517929612016924855119051844803`13.236965938829083*I,16,"1/2"
-3.3240163182285719426150730301596601183`19.528800225550363-1.0439037052235192575539396764156498868`20.09293912677487*I,25,0
-3.31947732474011037643353560856631398459`19.1949296099211-1.60717335832779570696765095072302007859`16.922165139947403*I,22,"1/2"
-3.31879657282418601830680039908070803734`13.105631277978617-0.83647932190464705557293951150444646317`11.835101210139246*I,"57/2","9/10"
-3.30923090640129041884593644748895730849`10.339539615806144-1.28866088593197845555850413899492023053`9.737364674176044*I,"55/2","9/10"
-3.29856353984944877983912799485032082919`15.354550100472768-0.40402031496972203649914301203398378897`15.246404438684783*I,"59/2","9/10"
-3.2969089891350905717`7.646174269035942-2.2217386265134757223`7.572302674804121*I,26,"9/10"
-3.29539529942422709184259536545523275785`21.31458103019816-0.7350213120247811430637320121807159413`20.786608896971803*I,27,"1/2"
-3.29210620428898883727822304631617784475`15.55303852309583-2.19088831934899012775168689066232533513`15.558025767889884*I,15,0
-3.28292807661132008962487127068567251226`13.06126057486056-2.73756377005515545974878339463880833475`13.458749757213244*I,"31/2","1/2"
-3.2821203316051943878`8.277020914198815-1.7522656911079300281`8.397558321210598*I,"53/2","9/10"
-3.27878314429214072100890714997267050809`19.577591421715297-1.04907519547457109224064586027577085186`19.823054994699053*I,"49/2",0
-3.27607248387408986529990197237621237154`17.908247689160422-1.61878615515273199155731146477994129121`16.94861079480328*I,"43/2","1/2"
-3.26763564912376949014342351807388132347`13.448846227913107-0.84052988180860181412542739398996803688`11.838798457449329*I,28,"9/10"
-3.2610560585560144421`6.813616796263877-4.8983454249374602758`7.448553109821024*I,10,"1/2"
-3.25796764070364113025353594691817299854`15.517234095846376-2.19939945708027660907751560292026115013`15.77643721176746*I,"29/2",0
-3.25762563836013141097408819228811828469`10.273078713556743-1.29332953406666583796281543443214423686`9.768788084991215*I,27,"9/10"
-3.24824415877705014611071485719130138983`15.382812335764923-0.40665164297400957177774242041024209956`15.038712278814101*I,29,"9/10"
-3.24822329647039905098837929623450413206`21.44895310179521-0.7393524442913629006957472695225374955`20.733368068287064*I,"53/2","1/2"
-3.2438538350053367048`9.253267645654937-2.2263493781668683408`8.396329780221002*I,"51/2","9/10"
-3.24038102581863670155780359163325382989`13.028594485682635-2.75482985403486786694524899923104035111`14.026699790106866*I,15,"1/2"
-3.23368150350070013746648873030304012619`19.65837503892271-1.05433423059759187947131599299862608136`19.491809663582213*I,24,0
-3.23278397603591464520102840213651730033`17.611976299864637-1.63075190722584648449445664871098098184`16.99835081708562*I,21,"1/2"
-3.2300581445831582396`8.246450472856557-1.7570007002852192802`8.46005561145605*I,26,"9/10"
-3.22430230251199729711166491020148702251`15.506582658063591-2.2078999295428281770834219466262638863`16.22074499571635*I,14,0
-3.21641304967115913321266573972490948279`14.110483999197303-0.84463984822310267534148289755437670795`11.848093712202246*I,"55/2","9/10"
-3.20599824783113276079393310655808822626`10.216317930514096-1.2980839379007129732536302369077749265`9.807022863611643*I,"53/2","9/10"
-3.20112978675080836659362513751529287636`21.638287457383406-0.74379314987768503265791067428500709749`20.717964649441008*I,26,"1/2"
-3.19802621700414954010331449319651728961`13.021294105702903-2.77179095198536772463289607639617667716`13.781706586031072*I,"29/2","1/2"
-3.19787765054117799855887866860019115403`15.417310609074201-0.40931928522197628478296062743295147944`14.916927453656205*I,"57/2","9/10"
-3.19113111278826170603076569616178489153`15.517786366562355-2.21637971422843790607861560453586982499`16.399252342611746*I,"27/2",0
-3.1908660218667566868`7.588665645740221-2.2309029934441674804`7.569567024308783*I,25,"9/10"
-3.18960911386462125871877816409808447169`17.454629372880543-1.64308764872974611043471690114485795495`17.07635075782659*I,"41/2","1/2"
-3.18871744924081998657996682529839914043`19.77798332111342-1.05968274140462190717433330047012965035`19.36197600865536*I,"47/2",0
-3.1780460798667417361`8.216892943571144-1.7617923873985738749`8.545294543141996*I,"51/2","9/10"
-3.16512439425944390217318043142834715726`13.291448042187044-0.84881000581884061580694906320177074335`11.863161750167931*I,27,"9/10"
-3.15847625110131787187674539135109413297`15.550050415251992-2.2248279084705372515921137314002541334`15.890184898621666*I,13,0
-3.15595763959745885671951385854208732947`13.038882928472734-2.7883472046097136879951429069518155163`13.383421886681345*I,14,"1/2"
-3.15434522610165397272533140020909394456`10.167327944299707-1.3029313211905596277012253571034690868`9.853685727046471*I,26,"9/10"
-3.15411841983630879403515268933718024287`21.945335595787242-0.74834887650073345558449100460505024075`20.730359007734677*I,"51/2","1/2"
-3.14746178779793073352181417161097115441`15.458789117267084-0.41202249115440299324001522257411471692`14.836914599350536*I,28,"9/10"
-3.14654411619536989196151398648645700299`17.35750677862143-1.65581128207429799287437123875743189374`17.194064214491902*I,20,"1/2"
-3.14389741480091150772202458239387954821`19.95466112875224-1.06512266301660064926297356241328887918`19.30894327341396*I,23,0
-3.13796415765470224`7.254283534763743-2.2354004043581447837`7.381906455964171*I,"49/2","9/10"
-3.1300567605880260427`7.171461820643953-4.8767428371391527163`7.437216850204703*I,"19/2","1/2"
-3.1263612511846818556723502845923287325`15.604760890159058-2.2332326910722255309670255083850796137`15.691302302638663*I,"25/2",0
-3.1260912653981524821`8.188648618586365-1.7666521723368536742`8.668460055834366*I,25,"9/10"
-3.11429565686764939515866425783144511226`13.083136050167347-2.80439185946912943032743966060288901459`13.196887947952757*I,"27/2","1/2"
-3.11376498286592876934601134743417143679`13.026818556158343-0.85304089770323297653458151411312301623`11.884363670532162*I,"53/2","9/10"
-3.10719305726545410491401294954808738514`22.986079989586397-0.75302547778101478696197112191419173658`20.7661935006757*I,25,"1/2"
-3.10358389846032523704962020957030829113`17.297312790757445-1.66894159185928250155247589444005437214`17.38054910933561*I,"39/2","1/2"
-3.10266213698019974903319404231256326228`10.124831993205339-1.30787933164582539777531697220431352249`9.911213448067235*I,"51/2","9/10"
-3.09922824303030334134877795639525224879`20.24509477476789-1.07065592659346241698310288724648700943`19.302190494052358*I,"45/2",0
-3.09699432080293160036759287520870750805`15.508326915342478-0.41476037452281736831369530805543117583`14.782356729750754*I,"55/2","9/10"
-3.09481110514345685244633035604351099816`15.686160265485903-2.2415812895749306652093618369954899716`15.581107274414181*I,12,0
-3.0851688665699650321`7.0539659580557-2.2398436968281743865`7.323845320368328*I,24,"9/10"
-3.0742008113784081473`8.161973103278642-1.7715934413214056724`8.868673264333411*I,"49/2","9/10"
-3.07319133548005199673459646161080895794`13.15882132273761-2.81981333505576471997787340972735249217`13.086853902450033*I,13,"1/2"
-3.06385237349600548203493356748680942307`15.803806784495132-2.2498599551762351155546071923811378724`15.516741293674494*I,"23/2",0
-3.06232979667512956385375352978127045797`12.86674659043068-0.85733277696562947126989770016133736705`11.912285243749356*I,26,"9/10"
-3.060721822297133495011671979452076173`17.26475649877201-1.6824982473201948795731715895198689627`17.746084904517637*I,19,"1/2"
-3.06035778542693716685698707725080239375`22.11766182715475-0.75782925128525516793727345169794003072`20.824206063759657*I,"49/2","1/2"
-3.05471721873177068137001988736434954434`21.099958300761628-1.07628444954129455290369695278264910468`19.330809588245437*I,22,0
-3.05094346890322978423141472545697948723`10.087972148612018-1.31293599027927525254155566491406333409`9.983502085688665*I,25,"9/10"
-3.04647298649546803896163247308677752386`15.567506043891212-0.41753190707377220580034718977908796764`14.74545956232908*I,27,"9/10"
-3.03351329984148943126166908244364551936`15.980809347006538-2.2580539475905849017415883781330682958`15.482354912315799*I,11,0
-3.0328308358862097987214646045355118971`13.276472899438767-2.83449812235551618485897916106237816362`13.019755785796045*I,"25/2","1/2"
-3.032503087959551747`6.910739119033219-2.2442362879104673163`7.349437486457754*I,"47/2","9/10"
-3.0223816496329251998`8.137085848173257-1.7766318394325816418`9.328389726789004*I,24,"9/10"
-3.01794939557056043564371497021387933993`17.256269488740728-1.6965017883216362296717864665336983142`18.22035951757002*I,"37/2","1/2"
-3.01361692913418606136949407705812640053`21.839650131522966-0.762766980643308343185176328980768628`20.905610627150452*I,24,"1/2"
-3.01081350524815194491847358681287562824`12.753878747276547-0.86168555428090538012621694842839054594`11.94780818326452*I,"51/2","9/10"
-3.0103721040739507236917234270158353926`20.479675773140855-1.08201012396563359323066883753287357907`19.39160028277809*I,"43/2",0
-3.00382392829814125460071307246884668484`16.294016409089462-2.26614753240890175828300283301927567848`15.470562356352914*I,"21/2",0
-2.99918247312810278160679709353016600156`10.056180884393438-1.31810961471486677038462433563975857522`10.077332401976117*I,"49/2","9/10"
-2.99589551857530454595167473524165865652`15.638720899847353-0.42033591282009489486245715029538171578`14.72194983930829*I,"53/2","9/10"
-2.9957157001170125237`7.6817950416211165-4.8590056439049862145`7.580866554682069*I,9,"1/2"
-2.99343962910086194103462999758531114032`13.462054198687643-2.84833466759086813056085584363427691948`12.981597867244753*I,12,"1/2"
-2.980007989894333996`5.850195404325796-2.7293836137109663072`4.838653472413509*I,"45/2","9/10"
-2.9799924567816380322`6.80046840030757-2.248583154045662604`7.474332547294548*I,23,"9/10"
-2.97525591197639268325567764617093191773`17.271774143704466-1.71097358809668030491750206591190090947`17.535130798048623*I,18,"1/2"
-2.97481622105527821741936380654576107612`17.782733953809174-2.27412399372493795089103088032301808228`15.477627263612233*I,10,0
-2.9706403132875125665`8.114180881663218-1.7817856071601374977`9.295247516385173*I,"47/2","9/10"
-2.96697506591679194613150806128007253912`21.711498003845616-0.76784598222375044947544409298216359849`21.0146817277897*I,"47/2","1/2"
-2.96620117734273443454609769201538745646`20.188974612471014-1.08783480310785670036611235775724433772`19.48658272643974*I,21,0
-2.95921048105531045829827295109033510719`12.668730666856732-0.86609874211308010301353291453463781643`11.992236262395412*I,25,"9/10"
-2.95528617355635534228873064995869795204`13.808258072744282-2.86121841207052447353606617299867177425`12.964713763517377*I,"23/2","1/2"
-2.94737098974290159285341998858430411684`10.029109089758451-1.32340870982903551509254397881228365447`10.20613438624705*I,24,"9/10"
-2.94652417241510484143739845303230432765`16.293772707165207-2.28196566492208997968912976163182305224`15.501805136607928*I,"19/2",0
-2.94525965855564810683747072877723269299`15.725793210897178-0.42317106304656221047221740302511018447`14.709290348250189*I,26,"9/10"
-2.9326280168995356082987893428401273371`17.314624270443815-1.72593578333252269011676437833505692684`17.297449929528767*I,"35/2","1/2"
-2.9276657868420587657`6.712271323880068-2.2528911319495404023`7.845226805954261*I,"45/2","9/10"
-2.9255881877599614334`5.827748965119815-2.7329883377077222624`4.86526119502178*I,22,"9/10"
-2.92221327538707617459850552384060068758`20.065058178295573-1.09376028546571655692720982024321602216`19.62445699257208*I,"41/2",0
-2.92043704105432812913083134871133965059`21.646503175224566-0.77307415691828603305657427788806238183`21.161257259855446*I,23,"1/2"
-2.91898391456945251232606043130021359703`16.02169306377507-2.28965398051116062983069661849353669684`15.542747459183873*I,9,0
-2.9189826360699526427`8.0934396449488-1.7870759646873906543`8.802356274400942*I,23,"9/10"
-2.91868445943074061106862501866310437033`14.567069566708486-2.87305819716716037616831771080561226083`12.963886055679962*I,11,"1/2"
-2.90751482263316311622051602847703195181`12.602392300896113-0.87057139634569449335780308677157016495`12.047523018018694*I,"49/2","9/10"
-2.90217056486443300595184859400581205037`12.824511476463291-2.97786705933472758942545730346942711758`12.869996199936015*I,0,"1/2"
-2.89549926483913744869285204472402224404`10.006587536044357-1.32884181808855166107241379741376844604`10.403081127601201*I,"47/2","9/10"
-2.89456316775401058941175720957027146286`15.835338569979207-0.42603587220421477970675298099605163463`14.70591331498866*I,"51/2","9/10"
-2.89223380907911850246716859723722942773`15.875195556507268-2.29716955172776483436738253910162994658`15.60142842193681*I,"17/2",0
-2.89004918316592408771943683503796907936`17.393625042993293-1.74141115857063338695559631319675504449`17.162863117889863*I,17,"1/2"
-2.88399445875605781190185489813126441444`13.715336269706665-2.88378422790451809752797740069721332237`12.974804218476983*I,"21/2","1/2"
-2.88069521102077502622579850510412468899`12.757723681340822-2.97674422091343952749063971593072007251`13.052924841875233*I,"1/2","1/2"
-2.87841784015500441804758619589019368435`20.011518203374145-1.09978829625915186701429375446014140176`19.82900318830617*I,20,0
-2.8755556838535360575`6.640228114474413-2.2571693224040878324`7.901480383964903*I,22,"9/10"
-2.87400798337965520724892437808893736941`21.619722326468214-0.7784600476614445149227922311824947709`21.369342143818596*I,"45/2","1/2"
-2.8713095050567148192`5.3742799706192-2.7363152017557759881`4.909463347739086*I,"43/2","9/10"
-2.867413343824571136`8.075046498911291-1.7925275454568363285`8.562236619433317*I,"45/2","9/10"
-2.86631451663920223940313197834790077827`15.78368303618244-2.30449226818513058564203098246859485628`15.680539346484718*I,8,0
-2.8604532634523269348`9.807029412116487-4.8448936231511806993`7.817779234334468*I,"17/2","1/2"
-2.85978630766223023458427811452095821539`12.731223195106157-2.97519728568304680441578027291360802286`13.39673094710878*I,"Tensor","1/2"
-2.85572038761630906306758696296387880854`12.550127045700293-0.87510205649855522235920600552482816793`12.11670743573005*I,24,"9/10"
-2.85161898069122675971640004660832007204`13.476045476304428-2.89335762450007842762967599225289738798`12.993323474929499*I,10,"1/2"
-2.84749907670305194131726305380673010814`17.53051576890239-1.75742296679293572992810417721732739586`17.0802131901823*I,"33/2","1/2"
-2.84380384015835560076497844188378582964`15.980346154166707-0.42892869485118032734467022664755878142`14.71084994902647*I,25,"9/10"
-2.84355576441757748868118576829170108716`9.988610777711573-1.33441732106537091778874388247094771821`10.802551057241226*I,23,"9/10"
-2.84126903629161131277956470797723012665`15.724546354238742-2.3116014271837647794716394827849944224`15.785691729495014*I,"15/2",0
-2.8395332445507959341300934629132834388`12.737085097775395-2.97321402625489147504738875413026991203`14.185478715600059*I,"3/2","1/2"
-2.83482496976020549496107948503325401946`20.00244709341047-1.10592046585844445269523353954315360756`20.183878120532388*I,"39/2",0
-2.82769332188129104067918704659079351851`21.62111572914166-0.78401290340126849124536903308886818738`21.720148144591164*I,22,"1/2"
-2.8236993231522881903`6.580707496374928-2.2614296398742086168`7.334451089110878*I,"43/2","9/10"
-2.82199478541967003727171601183017104949`13.34854356043856-2.90178110499402602588254107527801989946`13.015105909941736*I,"19/2","1/2"
-2.82005752635754228549579415958380863507`12.772644007746525-2.97078729704930853549155491170996308642`13.317925029247306*I,"Vector","1/2"
-2.8172039582523021899`5.171689162562742-2.739345753550437912`4.974044963917003*I,21,"9/10"
-2.81714270388936139227727779502812352703`15.687559177969355-2.31847589126429297479728263983231308102`15.928780088373458*I,7,0
-2.8159355021958078078`8.059208291705028-1.7981688764180594667`8.398058186566576*I,22,"9/10"
-2.8049527878994543007019534154720080535`17.79569418223806-1.77399466089110384679258309203667798509`17.032680549812426*I,16,"1/2"
-2.80382083680812984879732141800275882813`12.509204351375136-0.87968868606454021284412467663974572475`12.204827432462817*I,"47/2","9/10"
-2.80152137480683983509262575690946489089`12.838708182206313-2.96791882165054440861680304240200821994`13.085513287645945*I,"5/2","1/2"
-2.79557533127174196305608077954772530092`13.272688364583184-2.90910933370108047566165677555746261284`13.035564571127468*I,9,"1/2"
-2.79398313846847323470216150698547570921`15.667175637747404-2.3250942732358660224892087965770235789`16.139542747386376*I,"13/2",0
-2.79297951607932621929678743413035894562`16.19243249726215-0.43184772379769024750876064961910804113`14.723538472702092*I,"49/2","9/10"
-2.79152699356014106367790508891339148871`9.97533882312142-1.34014318305133344204456201949770752456`11.047185743656787*I,"45/2","9/10"
-2.7914454745685714496137349877303429066`20.028633851217986-1.11215830474357001764684631312614786964`21.235249183850527*I,19,0
-2.7841367488226932871014305992206978932`12.939889275089516-2.96462412544867525305782787948257515419`12.96987205413187*I,"Scalar","1/2"
-2.78149880313825299242823131409207039819`21.64647208731121-0.78974275034146720372795099685621073207`22.90503631453011*I,"43/2","1/2"
-2.77280283484865278690375840589095158437`13.228183716071662-2.91545589426471991494136793093045954221`13.050154280664854*I,"17/2","1/2"
-2.7721394371351543625`6.5312761697408845-2.265687569754913397`7.064177238411224*I,21,"9/10"
-2.77184012442206949278287039488905948799`15.660011941728426-2.33143514623684269585128250980195172265`16.532466185330623*I,6,0
-2.76817344287126514751752499834205835119`13.087618691270848-2.96093800458059819905344303223267099625`12.910390127728387*I,"7/2","1/2"
-2.764549773573376301`8.046180541587107-1.8040328950414013909`8.271291419890874*I,"43/2","9/10"
-2.7633060326103990451`5.047404666614028-2.74205790735533035`5.064878220312148*I,"41/2","9/10"
-2.76237989973565301180104867748063235516`19.331149223266195-1.79114950059504100527867700957153000205`17.014065367846083*I,"31/2","1/2"
-2.75406932105103288279282218407978260476`13.206426792745793-2.92099219796784470759492068149237887856`13.055030583799768*I,8,"1/2"
-2.75396414269938136723232073373293429462`13.311941498836843-2.95691895977299890371264213716401287669`12.885990899058484*I,4,"1/2"
-2.75180969027151141245554512906425503863`12.478001073264865-0.8843286149020127934201904883420633004`12.321111094729636*I,23,"9/10"
-2.75076541720848832162884580269812470022`15.663813064866483-2.33747727445268380661136098091866967078`16.97436312693276*I,"11/2",0
-2.74829093884761393132166001678883923677`20.08809050050024-1.11850317451136266105878789633671135687`20.204503497089043*I,"37/2",0
-2.74208809647110262783950801153809964034`16.59489887074186-0.4347909896082395726149311148128663412`14.743723241470134*I,24,"9/10"
-2.74190361649830256933905206223454342745`13.733045977922188-2.95264982405565307817990961013254247701`12.885992015546528*I,"9/2","1/2"
-2.7396706254684560114614351696375643719`13.204489308810468-2.92593334141832705815624629824346490602`13.047919047757858*I,"15/2","1/2"
-2.73939733321030023875978282454259307499`9.96711612406568-1.34602662775970846303360692550253536012`10.462469679916321*I,22,"9/10"
-2.73543050962647769234805049777591243981`21.694850678533733-0.79566047139917971622735683128482654137`21.752327813533604*I,21,"1/2"
-2.73243891435198093355080615167130446803`14.134168657431479-2.94823099864313873045326216978273222306`12.903254742500296*I,5,"1/2"
-2.73081246098717139717724066438458964314`15.676958367010466-2.34319985805424918383379812873818014289`16.33171899850576*I,5,0
-2.7297628998784038914198343544490408633`13.223872143727226-2.93050895618245565579999651452807669485`13.028809363888719*I,7,"1/2"
-2.72604787979202212419337525874442466787`13.554354375268957-2.94376342295591422963035166990908876652`12.931818826766786*I,"11/2","1/2"
-2.7255544718163525267`8.16001088316587-4.8332716187873340151`8.150874106886913*I,8,"1/2"
-2.7243346567263197665984322600561045445`13.271587235056534-2.93492398706802421165217586620994238765`13.000078788574811*I,"13/2","1/2"
-2.72320476551620428952924490256025359703`13.365179682487199-2.93932175575066468640495441137364580914`12.965979870355214*I,6,"1/2"
-2.7209255706893673117`6.4901779384338285-2.2699632235665155618`6.88035126107146*I,"41/2","9/10"
-2.71974335888458065719409570718148534338`17.783043422641732-1.80890998514959028479776192863165319749`17.02355188162146*I,15,"1/2"
-2.7132534231038022315`8.036304674640695-1.8101574808949653437`8.1669095515289*I,21,"9/10"
-2.71203600827947284663944134335568168352`15.698194184887523-2.34858278392033220730272993662190709204`16.1069718875727*I,"9/2",0
-2.7096532218701192991`4.963421246777796-2.7444245573177592666`5.194517721523265*I,20,"9/10"
-2.7053737885795190256833075615122611024`20.18448941212589-1.1249562543912945160958669980349802949`19.987459010559444*I,18,0
-2.69968039611937286694471621920085438108`12.455580076744848-0.88901848602599978916687709021884799834`12.485446059168327*I,"45/2","9/10"
-2.69449163466900523250380789792387713145`15.726471009872325-2.35360687202509409739836155158507314882`15.977989095355294*I,4,0
-2.69112755777431360839071366779802760854`16.95147398781847-0.43775636160391659754977812380656170239`14.771407128656476*I,"47/2","9/10"
-2.68949487894418271840454332710205694554`21.768105990263784-0.80177789496926890853852712628235902823`21.521382512434865*I,"41/2","1/2"
-2.68714891160481099830838591369711261326`9.964511400772977-1.35207374020957154067118123782216205562`10.217925753495027*I,"43/2","9/10"
-2.67823514577510173223901451752645396516`15.760830093750311-2.35825410629946055883651239415849227197`15.893571990371598*I,"7/2",0
-2.67699811172538220141004824634760151859`17.469063572777724-1.82729704189410419900547698545362172421`17.065046841716416*I,"29/2","1/2"
-2.6701156794363528891`6.45605114064419-2.2742828259824176469`6.739993576349752*I,20,"9/10"
-2.66332187921355714366643203910371071864`15.800311286300529-2.362507838614887104571040506785149667`15.835199724487788*I,"Scalar",0
-2.66270736610043898642772674995333975438`20.330106366380008-1.13151850267202039783572534223623842616`19.895125118111956*I,"35/2",0
-2.6620389980351573004`8.030064100189838-1.8165859596386940362`8.077415611599703*I,"41/2","9/10"
-2.656286690177486379`4.904904754676728-2.7464117722140773137`5.394842543613979*I,"39/2","9/10"
-2.64980591079928082463471061160896810673`15.84386613983834-2.36635295553709203112628424771875493803`15.793876823221026*I,"5/2",0
-2.64742641224799976617470030540612402536`12.441480009760564-0.89375420952278597931009625174419994195`12.75606142726989*I,22,"9/10"
-2.6436987240152672160354679856444664956`21.87187728419009-0.8081078942612617818962251705408017579`21.413912169268148*I,20,"1/2"
-2.64009596710540137815403822155939531559`16.34609235375643-0.44074155049230221935456538350407346968`14.806841479384401*I,23,"9/10"
-2.63773918146509832241138709084393294407`15.89026757715512-2.36977599978985017978581123531804680626`15.764435110438468*I,"Vector",0
-2.63476153289997621167559192098554263281`9.968387276527112-1.35828898861187197651648162168299079769`10.061011210016103*I,21,"9/10"
-2.63408946516570882715466958067780641235`17.293646208769587-1.84632887266959931864774164086470335237`17.14985806818375*I,14,"1/2"
-2.62717056871927379482383220255918966859`15.93801489151132-2.37276524190957607074632738716629745939`15.743558597292006*I,"3/2",0
-2.62030601229355992600810476420087073669`20.56024410277989-1.1381906123805816262707255217954626073`19.86373864468194*I,17,0
-2.6197781652290158265`6.427754657254198-2.2786808348183667799`6.62631924574621*I,"39/2","9/10"
-2.61814493326258771736393322961300479524`15.985244575886078-2.37531070209233306741258619750983054839`15.728954704592606*I,"Tensor",0
-2.6108925878609154815`8.028173277985355-1.823367505724182591`7.9984887451715885*I,20,"9/10"
-2.6107021768987519085062823051733824193`16.029676376706625-2.37740412723893079649637087087444550749`15.718963419260993*I,"1/2",0
-2.60487635140167786161316591312011032992`16.068648033071625-2.37903893300933265312439910876507393563`15.712359965381996*I,0,0
-2.6032520560397401162`4.864472766877181-2.7479763909900484193`5.794416309375443*I,19,"9/10"
-2.5989432722348063329`8.758213608050385-2.6915309076170196825`9.201368375110722*I,0,"9/10"
-2.59804925434625677726583831857137066468`22.01939814792384-0.81466449868541367451203498874052578324`21.363509867763646*I,"39/2","1/2"
-2.59504130067374963440225100037552825969`12.435613284568662-0.89853092662588570079163657434035792688`13.597671773218298*I,"43/2","9/10"
-2.5913449454591019428`8.156365264349608-4.8230514758182708045`8.653383982046321*I,"15/2","1/2"
-2.59095113534146757292349734758288663829`17.181625239906115-1.8660193208094746792287486508515683321`17.30823540652301*I,"27/2","1/2"
-2.58899149758907702310424905289543147863`16.12040763757895-0.4437441127306833735769086618948516269`14.850550463281108*I,"45/2","9/10"
-2.58221269150354634838199480395237956358`9.980018463987063-1.36467466612253125697048797202028948569`9.94626439538377*I,"41/2","9/10"
-2.57818515713014151769779953289866061941`21.03535121279872-1.14497296049615434988030727604792002252`19.873860600141416*I,"33/2",0
-2.5752289751979727129`8.544110304591849-2.6906077740701539938`9.26358679774217*I,"1/2","9/10"
-2.5699944641078936999`6.404243234840901-2.2832029997283473964`6.5307705413262775*I,19,"9/10"
-2.5597915573145685942`8.03172694641001-1.8305573211711217438`7.927392975400459*I,"39/2","9/10"
-2.55255409843496807247934535930922899342`22.245946886081565-0.82146301901853349221106105708983889022`21.349340492739298*I,19,"1/2"
-2.5518728695808642252`8.470719047823563-2.6892864103354705963`8.563637573113152*I,"Tensor","9/10"
-2.5506002841245492133`4.837871826742482-2.74906274527969192`6.091546338427164*I,"37/2","9/10"
-2.54750296112818124755375322667505063662`17.11207097401633-1.88637556813887940322627024370053177108`17.658965370525443*I,13,"1/2"
-2.54251883340809954940523571558754024142`12.438230553553975-0.90334298718534338475512922742372601265`12.919344493165848*I,21,"9/10"
-2.53781244360531484579589031627426333987`15.987513199780672-0.44676145670055839544835085874355356544`14.90339738774289*I,22,"9/10"
-2.53636141941888070422002471266863865012`21.15872691968757-1.15186554992312802736041222777482435549`19.918799424553036*I,16,0
-2.52947770634040311307778559150890541353`10.001297689030128-1.37123026049005806243659054862573245255`9.857204892726857*I,20,"9/10"
-2.5288743254161278888`8.606689020435809-2.6875526049171803458`8.238624018843076*I,"3/2","9/10"
-2.5208623181411319031`6.384459826397397-2.2879108288675509258`6.448218158214382*I,"37/2","9/10"
-2.5087016361592880412`8.042465466264494-1.8382163934639348381`7.862292048911499*I,19,"9/10"
-2.50722132746009839856216960953928035217`22.706724719042956-0.82852018838926851630095541300300271222`21.3629268148734*I,"37/2","1/2"
-2.5062325062803335964`9.08788146850103-2.6853918960087719258`8.046512367729276*I,"Vector","9/10"
-2.50364829343687727079408605375598402349`17.079011463024347-1.90739490114147560144630721572507234407`18.02032489106074*I,"25/2","1/2"
-2.49485271668629205165166785794805648831`20.69748192271275-1.15886794339781108392463722779008584876`19.998380823194402*I,"31/2",0
-2.48985310795723779560972724800023255955`12.449938546360315-0.90818394378013393881616909087697444047`12.58734027096213*I,"41/2","9/10"
-2.48655723570112533940120433984742244625`15.899207394606876-0.44979085073775352624462485170604457296`14.966715608763632*I,"43/2","9/10"
-2.4839463750110268626`8.143160104278829-2.6827895640049925321`7.95847003949268*I,"5/2","9/10"
-2.47653001347399877711736641913351024461`10.035116654919335-1.37795177162276382206898705353122428773`9.786182033274928*I,"39/2","9/10"
-2.4724998606891112055`6.367222503994061-2.2928881882040879142`6.37519842197506*I,18,"9/10"
-2.46205948042311757082511722955494944195`22.850463200943743-0.83585432150089709773581565128834441236`21.40104875921255*I,18,"1/2"
-2.4620147003845375957`7.780258657399777-2.6797306223222304725`8.008716335149984*I,"Scalar","9/10"
-2.45927114111468564568458970029966853299`17.084638046797142-1.9290601981200159754992007337238450251`17.365520923641856*I,12,"1/2"
-2.4576697949629580464`8.33223098369213-4.8135076688070316808`10.156348673463073*I,7,"1/2"
-2.4575732611566221017`8.06328253592368-1.8464105251302814858`7.801932005680445*I,"37/2","9/10"
-2.45367838616453397384715140754578194061`20.527890819984385-1.16597918846419509115743362117957925279`20.118810566744763*I,15,0
-2.4404360646366775318`7.560471123626135-2.6761998065655489082`8.524110055314353*I,"7/2","9/10"
-2.43703866960253548012128120954672937042`12.471777767234304-0.91304656550846452551182982580987966923`12.413008289185186*I,20,"9/10"
-2.43522445490154893071344611908326348906`15.838213821634884-0.45282943302348106580625989583377327715`15.042556405875937*I,21,"9/10"
-2.4250505963372758039`6.351085120904565-2.2982511536281004077`6.309122990418228*I,"35/2","9/10"
-2.42334165620673057964189155085082163377`10.08613738779014-1.3848310132781935788126825439192073851`9.729225642116639*I,19,"9/10"
-2.4192088715426706858`7.438120378800362-2.6721815621539334647`7.941390866369206*I,4,"9/10"
-2.41707759097086276998749437792498583145`22.363924782791877-0.84348549497608694785159578644841770858`21.463822633597157*I,"35/2","1/2"
-2.41423328397153088764406672662057273218`17.14062269935232-1.95133369220848574200939500138396027029`17.120679298409645*I,"23/2","1/2"
-2.41285931790150594533697831081597528715`20.449465832602204-1.17319773263360005335301127686942913405`20.298333517179433*I,"29/2",0
-2.4063371208784145197`8.099297057341763-1.8552081682316533193`7.745504886881848*I,18,"9/10"
-2.3983313545270475584`7.423779882360103-2.6676600306060056079`7.468872535287984*I,"9/2","9/10"
-2.38407063667395856148931379581613583224`12.505390542808078-0.91792287399533224238096899937667446873`12.300429225413666*I,"39/2","9/10"
-2.38381284614529142756682371891277273444`15.79645207745794-0.45587422329828051308614862879913722589`15.134177323136377*I,"41/2","9/10"
-2.3786892107987860817`6.334147509512442-2.3041628352943491388`6.247864988693236*I,17,"9/10"
-2.3778015839095563626`7.624392612143788-2.662619034904520963`7.20779715583787*I,5,"9/10"
-2.37241810102182687732129499742214063146`20.42247998953302-1.18052132784927445665634993835404027522`20.595462789010035*I,14,0
-2.37228521620407801552576382028477872677`22.174543863741267-0.85143575228722378679937980964772749134`21.554785788247266*I,17,"1/2"
-2.36988400631111625100353828430985204664`10.162567571748365-1.39185495491244236424826598380180402934`9.684231158376377*I,"37/2","9/10"
-2.3683717859567993540040361849159621918`17.280894867075933-1.97414848321165126020223734486257511529`16.98466436673241*I,11,"1/2"
-2.3576174717214757849`7.8972414726955416-2.6570420650403416519`7.054291942724307*I,"11/2","9/10"
-2.354898999875177783`8.160461253065812-1.864676378767801555`7.692626008537458*I,"35/2","9/10"
-2.3377767708252264197`7.122687383858367-2.6509122668322735864`6.998919682253328*I,6,"9/10"
-2.3336278324496903568`6.31378434608612-2.3108557667918920901`6.189506146969707*I,"33/2","9/10"
-2.33237918414396798586792961608941470234`20.433450713566085-1.18794692342107400102246040256426819792`21.51542564381756*I,"27/2",0
-2.33232133056937637487584933171264578187`15.769593731467-0.45892213631429181985768772105249361134`15.24709330879598*I,20,"9/10"
-2.33094482416012842145827735783714494666`12.553356490429927-0.9228042033528348963818606823371158087`12.222669664518762*I,19,"9/10"
-2.32769246788049262181589147444071546773`22.0731933130507-0.8597293374605027007223965678316940799`21.68310198667654*I,"33/2","1/2"
-2.3242182637252278163`8.664629572585138-4.8042588360364617565`9.115886004384349*I,"13/2","1/2"
-2.32149769217331394795826825481276428674`17.649631823974744-1.99739726312722554493501068994511455187`16.91306262478552*I,"21/2","1/2"
-2.3182770599938029026`6.79572463319201-2.6442124422327901811`7.091562799551292*I,"13/2","9/10"
-2.31612873530030234369226990990085550517`10.281101697863198-1.39900518117242979150279215260163998132`9.65019501087423*I,18,"9/10"
-2.3031343411298344917`8.269501773180792-1.8748739374256440392`7.643407414519452*I,17,"9/10"
-2.2991156913190437659`6.603785929258322-2.636925080850941798`7.895473526002103*I,7,"9/10"
-2.29276905088177390615374265309128688282`20.478240115088262-1.19547054669082837255577339957547840041`20.81111631045727*I,13,0
-2.2901218721405410937`6.286255112405093-2.3186656531306576185`6.132150371718409*I,16,"9/10"
-2.2833100465599822131290866219480661731`22.018776099745672-0.86839296265570873105576822447450797221`21.871665341567773*I,16,"1/2"
-2.28074901637504679019860573666969891683`15.755158600513418-0.46196999689335007099043210118920965552`15.391681033558923*I,"39/2","9/10"
-2.2802896322647355671`6.511809188760888-2.6290324649242174855`6.935673990299633*I,"15/2","9/10"
-2.27765786031435714495659758454264156018`12.619889123808973-0.92768128471978207193216821118076163084`12.168483318635714*I,"37/2","9/10"
-2.27339718519871886891671446344737182432`17.805081689923416-2.02091790070547151024527888671795105807`16.896496236623538*I,10,"1/2"
-2.26204902792544614730709977711939677105`10.485863264701937-1.4062575653406255824`9.626860111476592*I,"35/2","9/10"
-2.2617950141577937097`6.5435862673579654-2.6205169250100409493`6.523159809273541*I,8,"9/10"
-2.25361641120628113142250910586081733799`20.558621524661913-1.20308717085256586572542011317941215125`20.531407072325003*I,"25/2",0
-2.2508835894500703718`8.498673518625097-1.8858404363772875587`7.598637004606311*I,"33/2","9/10"
-2.2484742825997852376`6.246158881048637-2.3280818657128664666`6.073751584296323*I,"31/2","9/10"
-2.2436258850251083074`6.8956931738451726-2.6113613499625598333`6.296403432149003*I,"17/2","9/10"
-2.23914927942633115659811444460412183734`21.99667710461302-0.87745611588543509627594510677112368623`22.197116519472893*I,"31/2","1/2"
-2.2290952080244643562257269654185449868`15.751713512432817-0.4650145564108751110860802250016127158`15.591261781962388*I,19,"9/10"
-2.2257708845481351256`6.673612593951521-2.60154995802924782`6.178791114726576*I,9,"9/10"
-2.22420729052965908612112283719102545443`12.712439601738334-0.93254435463744219191943230827300515496`12.132270981425922*I,18,"9/10"
-2.22383703822334393457577240740325705209`17.241159524752476-2.04447608365476339798828517675367551531`16.941506996746547*I,"19/2","1/2"
-2.21495240918856310209835996417983306949`20.683714945066814-1.21079056960322830377979356891075912013`20.413040337860878*I,12,0
-2.2090390200579028867`6.185717164414094-2.3398225911766535963`6.011926208678564*I,15,"9/10"
-2.2082047063151085314`6.136447977948746-2.5910686898719088959`6.1767309511946324*I,"19/2","9/10"
-2.20762099056125842340044362903138165852`11.005840205155685-1.4135822625790541173`9.61455230234874*I,17,"9/10"
-2.19795053973811299720347159397405886607`10.192093788068417-1.897580149448208514`7.560089287122276*I,16,"9/10"
-2.195222162772275652953894837716895846`22.001082077274756-0.88695141662765488975744170565658275925`23.721597158525448*I,15,"1/2"
-2.1908669930117086014`5.870589373786962-2.5799020051930926702`6.407991215042948*I,10,"9/10"
-2.1906821637604691822`9.357821789517901-4.7951690067400963586`9.173386977123627*I,6,"1/2"
-2.17735941354462607223771045657577325605`15.758498650482867-0.46805251048055186991090888837926543264`15.920407054887058*I,"37/2","9/10"
-2.17681084725179431280226559869460321079`20.879494352075568-1.21857315866184451093917769280930442732`20.363677043048337*I,"23/2",0
-2.1736119394580715996`5.727611892790569-2.5680140295490197301`6.5723167747078435*I,"21/2","9/10"
-2.17257656919850490673508714689450484761`17.01950873409964-2.06774635374402335520978985579856292945`17.075854367446162*I,9,"1/2"
-2.172236120325465215`6.09387129608881-2.3549493725608533756`5.943798363486907*I,"29/2","9/10"
-2.17059166277062346981525168745867747354`12.846082544167805-0.93738328497814786102914082485634050922`12.11101541760893*I,"35/2","9/10"
-2.1560907726309906285`5.701085288035609-2.5552721686482644536`5.870657139775231*I,11,"9/10"
-2.15282515785852325386509332387760555678`10.80445883500659-1.4209441207267323317`9.61412787156342*I,"33/2","9/10"
-2.15154141047577826185776202231470596146`22.03070250484421-0.89691502901449604284607360770798244203`22.226751567734507*I,"29/2","1/2"
-2.1441077009665299972`8.375476856267303-1.9100403911072869263`7.5310002508788845*I,"31/2","9/10"
-2.13922842648865993875336527080786085084`21.243323375725417-1.2264258246940405483710246953794721672`20.357876617661475*I,11,0
-2.13863833179530712`5.9549068420468245-2.3750615121441697098`5.866439891752044*I,14,"9/10"
-2.1374809532475228962`5.9131123609053295-2.5411557705308306213`5.560703514575896*I,"23/2","9/10"
-2.12554134975092818177056083683269565365`15.775251013875081-0.47108051757451243574249604243217337512`18.14109009264439*I,18,"9/10"
-2.11938789202035755051058223838981105568`16.915616733136837-2.09029463776744587152202304967713938587`17.40635902346681*I,"17/2","1/2"
-2.11681058933818905387102354977513190572`13.059644363938755-0.94218773056666824390462148088819149666`12.103095855726293*I,17,"9/10"
-2.11595269018628137`5.885232140665719-2.5234895043894566285`5.3991932725977*I,12,"9/10"
-2.1093888841787801252`5.745212962807413-2.4026972071422201432`5.782572402377955*I,"27/2","9/10"
-2.10812051025959955383527612234549189171`22.088055030077122-0.9073871448013898330569598982364804572`21.97094797043124*I,14,"1/2"
-2.10224500179853474707061905446943380836`21.915419272215452-1.23433774284170693986434363549560764102`20.386278045690485*I,"21/2",0
-2.09764795069163746676544237313455666131`10.363287201977792-1.4283035730896219171`9.627013937361573*I,16,"9/10"
-2.0911256095138438546`5.227160332560401-2.4923060812853501754`5.7020915743048555*I,"25/2","9/10"
-2.0891146019143277341`8.005098150609548-1.9230869544893278631`7.516736465802212*I,15,"9/10"
-2.0883413209178621184`5.432900982949782-2.4420757093597386647`5.773092052855571*I,13,"9/10"
-2.0736409452469966110936696808344971162`15.802137894200012-0.47409521828021445613421386646832621026`15.979818578819694*I,"35/2","9/10"
-2.06590384951006924465540809781607056973`21.144486729419526-1.24229618491206402238110449669762641706`20.446387047295943*I,10,0
-2.06497379016132948025605534377703688531`22.181139409857987-0.91841255165076959788780332035512452815`21.84327481856555*I,"27/2","1/2"
-2.06408424607866408986619274806384329433`16.896221333490367-2.11156725195991713923029033474659554824`17.95017446526803*I,8,"1/2"
-2.06286478072629372912904140448584800258`13.532502264506363-0.94694728918551830335294141765026630778`12.107770595912893*I,"33/2","9/10"
-2.0568206357706391548`9.45391291940007-4.7862545873201814701`9.473277107920817*I,"11/2","1/2"
-2.04208290143121803586335651134265201396`10.142356758216081-1.4356180163735449474474837674943817486`9.655369977899678*I,"31/2","9/10"
-2.0327548095816581955`7.770155621321915-1.9364851980663907068`7.525725170902171*I,"29/2","9/10"
-2.03025194371618603281385728554299363892`20.92521138837726-1.25028632135086591690040181524578910901`20.540820789668633*I,"19/2",0
-2.02211649851673861709356931170226509299`22.330419413524222-0.93004130671171862921346025842187565475`21.773938045064625*I,13,"1/2"
-2.02165834110829283394238669470973120745`15.83977154994749-0.4770932548703085703703587634995974479`15.718750323871733*I,17,"9/10"
-2.00875604876415452700475937432171611889`13.534738535282624-0.95165166750893476124764560669402374427`12.124953413464418*I,16,"9/10"
-2.00655207614759697807963772178544151328`16.962241132103415-2.13089180614297183852885212468280262583`17.25531382894188*I,"15/2","1/2"
-1.9953402356960960691532156381137169244`20.818135230310435-1.2582910214286233042176367042718823426`20.679386907936077*I,9,0
-1.98613145593197825228407148174299341294`9.997464134612436-1.44284359419346530623609581536754990845`9.702469006697445*I,15,"9/10"
-1.97956490197776918472101161922447063906`22.601861764840894-0.94232954148772952537616996153967137778`21.74174288877191*I,"25/2","1/2"
-1.9748906706391296688`7.600389820955821-1.9499028344514346186`7.571062339432158*I,14,"9/10"
-1.96959388921265732156846088716255979449`15.88931103682224-0.48007129084697471426040888018579061215`15.58601725295455*I,"33/2","9/10"
-1.96122392847498939423632108874485951707`20.76666026165889-1.26629065761123641358268872181586862178`20.889427393504437*I,"17/2",0
-1.95448727801373452220206960984950106006`13.062730307508087-0.95629084582178297145081029049322043395`12.155155884233357*I,"31/2","9/10"
-1.94677740678128156537144076224111043466`17.14167744153284-2.14749221555278308120100263388185448014`17.080914244613002*I,7,"1/2"
-1.93733640780003204728010519366928036998`23.78141075469847-0.9553404322146641510621578087783645826`21.738687360068493*I,12,"1/2"
-1.9298031981709009805691078525304527274`9.89480877684127-1.4499372202864082909981429500704218365`9.773565648009114*I,"29/2","9/10"
-1.92796273573618562775169131321240869467`20.752041149282828-1.27426292185169049304700451972563761008`21.276050490421383*I,8,0
-1.9224783970644404615`9.358103986572994-4.7776126869189520234`10.206122343496096*I,5,"1/2"
-1.91744814823908173738900560280859124424`15.952696538806915-0.48302603011846307438205954421083504362`15.50877164432501*I,16,"9/10"
-1.9155185893222242843`7.477922837813741-1.9629509338056728774`7.675106442371011*I,"27/2","9/10"
-1.90006236633990084082079500833710406094`12.851406433757608-0.96085523425745340508214581554631782783`12.199566631496781*I,15,"9/10"
-1.8956211109462696923681853418358953435`20.76651588288668-1.28218266348236972749121814401098441773`21.835969393302904*I,"15/2",0
-1.89544971907441983341539341791983920747`22.6497663861884-0.9691453813993885017989439635899255068`21.762838931068575*I,"23/2","1/2"
-1.88485426274593795952635593832132826274`17.559750558302998-2.16051208713108475755479549837219845873`17.051939153843946*I,"13/2","1/2"
-1.87311542376783858263208420945643926761`9.821343121826018-1.45685861129794986253511326054542186884`9.878050063083426*I,14,"9/10"
-1.86522187741410826989135038133626238839`16.033139809975534-0.48595423547329668344386189755691050606`15.46432492684924*I,"31/2","9/10"
-1.86426842873063047041863619884947645466`20.807235518853567-1.29002176042329285864819948148124319288`21.149479873949947*I,7,0
-1.8547921272487069033`7.3968796463378785-1.9752611387868806493`7.890405150513682*I,13,"9/10"
-1.85392503510079501998902726910052935903`22.335695080057324-0.98382547228617678265251028262122590849`21.817114371002827*I,11,"1/2"
-1.8467003803309970827`4.955506094487711-2.5992433115807400019`5.221494471582647*I,12,"9/10"
-1.84548613748692398042413175817983686347`12.721158765687276-0.96533581377094390620847200997216431972`12.260308856263089*I,"29/2","9/10"
-1.83397909637810674384925628704952802396`20.874691530862552-1.2977490374155308176350748950307423612`20.941033486971406*I,"13/2",0
-1.82096603920311645362267201720241245924`17.94063547505881-2.16903058666660743970088813091922522827`17.11959492174961*I,6,"1/2"
-1.81609209644548579759570941939278008494`9.770931196366144-1.46357208068882845186946776187936940588`10.035881589658954*I,"27/2","9/10"
-1.81291602814079725063574890873354263278`16.13620511407628-0.48885274603654819124171769623671297666`15.442781766242977*I,15,"9/10"
-1.8127843142730967926879369903193803266`22.16371157104649-0.99947328113526000559327395967849897553`21.911597029624524*I,"21/2","1/2"
-1.80483256910759439504795402662266010081`20.973132897357335-1.30533024674861998223152963312820958191`20.837393479671864*I,6,0
-1.7929893036267472134`7.354405442391073-1.9865657472811932033`8.516504063554521*I,"25/2","9/10"
-1.79076423017235219368140462617527306756`12.633531336648012-0.96972425610709975332584628547363673823`12.341028846057698*I,14,"9/10"
-1.78758030961834027994364316029832118571`9.704586361017547-4.76936995920077246050071634431712603837`10.259510883063822*I,"9/2","1/2"
-1.77691323879150156489847455760261046595`21.11359383859565-1.31272812822201603320330330138223436133`20.78442122099791*I,"11/2",0
-1.77205162457684757822661674963963836407`22.052845889251053-1.01619516598582100991229077591188750716`22.0742219534306*I,10,"1/2"
-1.7639901734725016892`5.165360172922178-2.5939937157575882099`5.264010376326576*I,"23/2","9/10"
-1.76053173369576696914281627036281836687`16.272523909287845-0.49171849342194125350857223954974188032`15.43910508585361*I,"29/2","9/10"
-1.75876232736913643862057288346086165013`9.74046747304333-1.47004788340913383771398161141334756347`10.305174790927916*I,13,"9/10"
-1.75533907994195640832391729928817011593`17.445704235978692-2.17204739057855368486871130821630486789`17.272216118358656*I,"11/2","1/2"
-1.75031016276629751621678756461710249789`21.325423420464652-1.31990256555344210670421407496814085871`20.762989977036543*I,5,0
-1.73590296947215487377222869524537727564`12.573902410783013-0.97401301851098737656331603477949074903`12.448262778323096*I,"27/2","9/10"
-1.7317536186044642713400047384570819261`21.980062882967232-1.03411420100421850159594155276770832376`22.413342660158133*I,"19/2","1/2"
-1.7304383644731275134`7.3483665922354255-1.9967375853299491388`8.157015793688986*I,12,"9/10"
-1.7251165979104063200521802784559566591`21.72457993570465-1.32681085577268027526462591310939245994`20.76396454391425*I,"9/2",0
-1.70807029722326771717766320229343568204`16.466343033062042-0.49454851633183160370185641555704878577`15.450566571024108*I,14,"9/10"
-1.70142930622428797443656738839479161395`22.150503207440146-1.33340810596429212533816953041593705147`20.78215193893155*I,4,0
-1.70115859014880992977247445633832767639`9.728486188095806-1.47626298593776973267805977524900277959`11.147208976940336*I,"25/2","9/10"
-1.69192018845152459064920627289849274227`21.9374892440739-1.0533740025692555327358256428406395189`22.876452660657968*I,9,"1/2"
-1.68817419840414843776114855063932592949`17.35831430251794-2.16840887764473517050006318833936159038`17.513738145793614*I,5,"1/2"
-1.6870725768256019586`5.401557600358502-2.5927634019933104659`5.292879615566246*I,11,"9/10"
-1.68090922700320657713044946166473161888`12.535332180883996-0.97819541068356671265880541007333183489`12.59507563776138*I,13,"9/10"
-1.67934760266968613753380564063041424628`21.52644956128647-1.33964776773980732399516727689576776579`20.814195334731366*I,"7/2",0
-1.6674445012507681646`7.3776763787035895-2.0057764996619287727`7.799399766902752*I,"23/2","9/10"
-1.65897212491401912865733373449847894148`21.311281012451484-1.34548231383613910079004006259720988258`20.85765316438463*I,"Scalar",0
-1.65553317828991079041977951775708896929`16.79719224713278-0.4973399734025177171253811773083439201`15.475738608832044*I,"27/2","9/10"
-1.65258538551421880375464780274034617546`21.92481923537901-1.0741438141338973785892647003556630391`22.154486600834*I,"17/2","1/2"
-1.65211413102032912071705289214236984115`10.347348101454605-4.76164958396725234933254859783690806194`10.320939466686541*I,4,"1/2"
-1.64331490500792939911030458762436463109`9.734645961151472-1.4822012418097126236700201292093607131`10.48389948040313*I,12,"9/10"
-1.64040331851661429272379036198521902663`21.191936810854145-1.3508640532506762920686794482147756838`20.910506979492304*I,"5/2",0
-1.6285071739690895342761438932556206428`18.77020774196457-1.7339524701777838762693594984206716579`19.94383387481203*I,0,"1/2"
-1.62579027657020582041606881717926357088`12.51419421606346-0.98226563331185474964813039081666658905`12.813641695616573*I,"25/2","9/10"
-1.62373965010624457836617078625573738029`21.117424473920895-1.35574607159790971234345860126414601035`20.970829101841062*I,"Vector",0
-1.61955692986958643008701343541523991003`17.401578159513676-2.15663388346716565161281456232875764204`17.868923488808804*I,"9/2","1/2"
-1.61378873936898297622646158410473946069`21.949554305252786-1.09662541236826183344932691595352327893`21.885698322948162*I,8,"1/2"
-1.613703258083871926`5.746987432891289-2.5930055819424269612`5.331819282053257*I,"21/2","9/10"
-1.60907558458068612575806045082090856511`21.068961571432116-1.36008327248777470435555993616306340014`21.036491141557008*I,"3/2",0
-1.6042485402541331957`7.44391713226525-2.0137652453260108369`7.642011588427353*I,11,"9/10"
-1.60292197828836893520862953002990379962`18.10152380325914-0.50009015414261657258520248797727448965`15.514059737105883*I,13,"9/10"
-1.59673967845678060582185413344851245654`18.854280716273962-1.73582711601799337821815454444560417245`19.134175618465193*I,"1/2","1/2"
-1.59649938868038960494496137403885727074`21.03721349480618-1.3638334845886367070689845341476444472`21.10485512865524*I,"Tensor",0
-1.58609084979044406409504009274506582074`21.01668946842276-1.36695858882905694000215889903701285255`21.172440665625796*I,"1/2",0
-1.58526519466429781441294001314991550479`9.759643063402628-1.4878530477794124344991981948907547201`10.165966935292591*I,"23/2","9/10"
-1.57791902198981291042203315947113857826`21.003825431133613-1.36942561224564410268743473145881840816`21.2346526805435*I,0,0
-1.57557719439171978898254155473015041068`22.035702749992858-1.12106272426385788368943508998432701788`21.718413581501466*I,"15/2","1/2"
-1.57055365156990577628101630406403624556`12.50860884045092-0.98621878920724333264941915837030747212`13.231598632901735*I,12,"9/10"
-1.560197885512888928377753439165697872`19.092394225432862-1.73884144336276569148145237645367817577`18.926428831647*I,"Tensor","1/2"
-1.55023842499252056371141078186981718895`16.805193133155075-0.5027964878650526414542690113690828577`15.565668405116105*I,"25/2","9/10"
-1.54931916480869703904775861441432321354`17.52658552678143-2.13453629326328484644223716501091498737`18.43725867840723*I,4,"1/2"
-1.5426705823863011373`7.271107912244377-2.5939073801433486294`5.38405939342733*I,10,"9/10"
-1.5410190379562778577`7.5545851369824915-2.0208244280984371688`7.56257957211648*I,"21/2","9/10"
-1.53800803415039623649231325708639565406`22.274677393665147-1.14775561493693724538374203171570290249`21.601653273000654*I,7,"1/2"
-1.52704194909401066780746718752812010124`9.805473807262725-1.49321461755862084291779528315215116896`10.010974613624139*I,11,"9/10"
-1.51610933603131288164664101325975505096`9.915470345286074-4.7545538861744087534726370684265569179`11.398574268592911*I,"7/2","1/2"
-1.51520700963482676561954533993942019754`12.517809195596715-0.99005086951370008420761279280846600842`13.562636985358669*I,"23/2","9/10"
-1.51427540061986899127372290683153145482`20.05106301838526-1.74401115965413544494089400670970296069`18.87473304534286*I,"3/2","1/2"
-1.50115344861021640449203901553320652123`22.916766894590797-1.17708034706299937775766787516943515014`21.520335099015885*I,"13/2","1/2"
-1.49748435657014153569695728206242448943`16.547538732366558-0.50545655056618359423841558673527889224`15.631408358457362*I,12,"9/10"
-1.4778632562797893118`7.732319706765039-2.0270813946681857161`7.528674297692538*I,10,"9/10"
-1.47672509693852331501861440783084322297`17.715070209022976-2.09829627873968636110724523609233687429`19.413931709650022*I,"7/2","1/2"
-1.4732865655323293559`5.870153841460658-2.5951340559744488171`5.450839610779369*I,"19/2","9/10"
-1.4686752606599336174609284418398555935`9.876223785715979-1.49828703121647386485200622340580476026`9.922577414948893*I,"21/2","9/10"
-1.46510796852757838029817763252622141109`21.940304292123624-1.20952122458310396060801226039339090532`21.47310737933834*I,6,"1/2"
-1.45975800888979915646729786165028835781`12.541912013536145-0.99375871849927522975346201908302276099`12.99200934640404*I,11,"9/10"
-1.44496709617302852002866931401112602921`18.86914282743075-1.75340031197536570412887263263456536501`19.07373837922906*I,"Vector","1/2"
-1.44466170535292281017171618715322804999`16.413126431599686-0.50806806975651254934759399199877675203`15.71300764104247*I,"23/2","9/10"
-1.43000121408437485789607457157033299431`21.566282469011487-1.24572209513166078765205948944976126694`21.472975955599733*I,"11/2","1/2"
-1.4148434943619999904`8.060692818607437-2.0326538755629967942`7.526947183046427*I,"19/2","9/10"
-1.4101922255318782556025679685905683681`9.980093643826592-1.50307520536576217022722933258420660123`9.873709133579466*I,10,"9/10"
-1.4051267307628383231`5.608101691216179-2.5965236923832417748`5.53407630125292*I,9,"9/10"
-1.40421419893921263496653580152264119435`12.581938309167084-0.99733998108035518181016204569401169289`12.788230380835369*I,"21/2","9/10"
-1.39930489476991930195129051849921587745`17.95892409032832-2.03936623813299145238991131514233085622`19.007536964793463*I,"Scalar","1/2"
-1.39602127983526062425112464817823387608`21.294644003711102-1.28657576050622412728677772605677592515`21.574315685515693*I,5,"1/2"
-1.39177248164834887484432914077119985109`16.333604371628528-0.51062892729438403777538610105829501866`15.81353388512019*I,11,"9/10"
-1.37961770852079005967622135817073160091`10.41802774450731-4.74815910642275578411081441403259101452`10.446283171078*I,"Scalar","1/2"
-1.36346168240768030342689775954452277302`21.066306126339764-1.33339290554278984691989648248360563193`22.310930219608853*I,"9/2","1/2"
-1.3519917934523932512`9.039219855412279-2.0376437033262422156`7.551149159186651*I,9,"9/10"
-1.3516166629444311044706370377806634212`10.135391464665924-1.50758689597546419450624848235684379162`9.853123362207544*I,"19/2","9/10"
-1.34858292844139946778891778182819860515`12.6400948133555-1.00079303746414359940047965630182921733`12.67942431914357*I,10,"9/10"
-1.33881875785521260149656209083847192478`16.287276670867055-0.51313716031547695927172064012779394681`15.938446735556798*I,"21/2","9/10"
-1.3379109059600304423`5.478137710473595-2.5979891452651336923`5.637353406387272*I,"17/2","9/10"
-1.33282840678790551607671092062021572362`20.865289765175604-1.38826077248848861710613102345383374942`21.29661654813332*I,4,"1/2"
-1.30513637939267082262739638946317364275`20.703164718395094-1.45494904375291873780004951593701018171`20.71054378062971*I,"7/2","1/2"
-1.30080742953019683994999669543835105355`18.2420303709266-1.92322633978572427012437896688013687079`19.877923480165858*I,"5/2","1/2"
-1.29296908219644725238085578393538090286`10.395480738804025-1.51183180606754605607247557699877363708`9.85538445488373*I,9,"9/10"
-1.2928712699719782334524789732882675144`12.720505681670085-1.00411692918802539125794983972262921624`12.61865790865312*I,"19/2","9/10"
-1.2893209534527341876`8.009790481439072-2.0421359620162762454`7.598722734942733*I,"17/2","9/10"
-1.28580265311590749579443975944193868989`16.264679110446814-0.51559096038567557887292721086608855531`16.09827134502187*I,10,"9/10"
-1.28306941305832048736231375945064079494`20.752800669850988-1.54198355632278981215449155290008806304`20.181990974632146*I,"Scalar","1/2"
-1.2830282080671463979073536831830010819`19.71879747106448-1.68387594328751594015678431723533510578`19.321281202544842*I,"5/2","1/2"
-1.2714441790477634876`5.403620698154303-2.5994798900809075974`5.767453905662825*I,8,"9/10"
-1.24269901329511952489378495971957576853`10.03992894711471-4.74251793265772078179761908836026387847`10.564308210820688*I,"5/2","1/2"
-1.23708596190658710581567936385188620593`12.831025670049694-1.00731128046625457883656056589451103819`12.589162313494974*I,9,"9/10"
-1.23426682384863340443874520443964041274`11.131873618053937-1.5158208346658078610299087207195250392`9.877877436179451*I,"17/2","9/10"
-1.23272631870587949433332651083935234816`16.26108864605481-0.51798867103235573977837290025220116836`16.317017358581037*I,"19/2","9/10"
-1.2268320609585969316`7.756896167888859-2.0462005284163080914`7.669780536011885*I,8,"9/10"
-1.2055851910822520485`5.361604831938152-2.6009650229899584751`5.938399681645312*I,"15/2","9/10"
-1.18123336630436125964593441546845755543`12.988440522929318-1.01037621821416030546396744958366153658`12.583291754487355*I,"17/2","9/10"
-1.17959192432548047072872316463522163188`16.27410728178816-0.52032878382904160774189438580142881812`16.672947415174782*I,9,"9/10"
-1.17552430958956124876154442053133129172`10.623946742808004-1.51956547610376585456983296645518074114`9.919750827332289*I,8,"9/10"
-1.1645193751077959795`7.623058387472178-2.0498943777593328836`7.767290553841876*I,"15/2","9/10"
-1.1402279107163106786`5.342524945539633-2.6024248900678865701`6.18595452950428*I,7,"9/10"
-1.12640164542357723901492646714234495566`16.302731705446423-0.52260993322093341689990184170969188223`18.121587301350758*I,"17/2","9/10"
-1.12531944125364357717675393101750321671`13.238925156284465-1.01331229349188041417983957542025342898`12.597238632566027*I,8,"9/10"
-1.11675334854963714117283877514819788897`10.285136028977284-1.52307736109679490067361199138184452006`9.981629628496876*I,"15/2","9/10"
-1.10541259315814216893477714464814249674`9.838256472944316-4.73766550225426961106760849265704094295`11.416160582089656*I,"Vector","1/2"
-1.1023733995456760403`7.544187946040615-2.0532639030924755955`7.8987549037444*I,7,"9/10"
-1.0752905556238119855`5.3419334367784455-2.6038466360389850566`6.664738923158062*I,"13/2","9/10"
-1.07315765164707696898299987926499102988`16.34700508923077-0.52483089028446903889155469910634005815`16.75203201317879*I,8,"9/10"
-1.06934972583360498413431826848209870889`13.841592919313273-1.01612040646377798360169769335474596519`12.629225118807003*I,"15/2","9/10"
-1.05796346206962561643097541848197023579`10.120521449407473-1.52636792146121326341138590758394204212`10.065843643583213*I,7,"9/10"
-1.04136785956525290561250914593723694851`19.213331468881155-1.87709882096034333581655339386047367483`19.808867530141022*I,"Vector","1/2"
-1.0403827701530363375`7.499529954585645-2.0563469586097827685`8.081883005277467*I,"13/2","9/10"
-1.01986209647723446541378045443423498691`16.407989982201283-0.52699055561359924766817124891695751097`16.52619911424511*I,"15/2","9/10"
-1.01332933571750684214833129976467941463`13.594267718908005-1.01880173635859478136287154271864792538`12.678815142767204*I,7,"9/10"
-1.0107085400655484122`5.3579698840039915-2.6052216889557001229`6.832620635058438*I,6,"9/10"
-0.99916220159166378641970306117633356239`10.024008635472894-1.52944815678582652143226243178926323549`10.177361007924764*I,"13/2","9/10"
-0.9785353903936987157`7.48017591218911-2.0591745540499947441`8.36858221812768*I,6,"9/10"
-0.96781392861140143987245205498677728553`10.125562841838615-4.7336256750454814740403576985996328509`10.56160749917639*I,"3/2","1/2"
-0.96651710808314096005477943434806723996`16.488041573771397-0.52908795151973189419354872354066484011`16.427623848608675*I,7,"9/10"
-0.95726296745619077825678920935745414171`13.218909202430783-1.02135767737326564131391686762062251418`12.746721084456574*I,"13/2","9/10"
-0.9464298086880933514`5.39051338065812-2.6065442672290205552`6.36093530888956*I,"11/2","9/10"
-0.94035544441297449106691011255345193316`9.967148702483676-1.5323284815459882550982287827399234129`10.32639526501258*I,6,"9/10"
-0.9168190960494406386`7.482088545061651-2.0617722177601101773`9.105751241466885*I,"11/2","9/10"
-0.9131247813958156011260714876784413051`16.591573388356277-0.53112221372232593641624935287726163893`16.387144014584248*I,"13/2","9/10"
-0.90115490959439547621826099451020629055`13.049208751285677-1.02378978100827247144819770491762498568`12.83495526749428*I,6,"9/10"
-0.8824116463804942329`5.441092326296874-2.6078104569048286156`6.187485334352099*I,5,"9/10"
-0.88154765941456235788420859417255923095`9.93858055003692-1.53501863336840320259508684466403458122`10.536776383573779*I,"11/2","9/10"
-0.87563189936374118422304119710164543264`20.1421450006195-1.90752573292314560119858053412133322705`19.890955876060012*I,"3/2","1/2"
-0.85968717138322657748630700331586345756`16.72699930438031-0.53309258269390430087394490909034180035`16.383200306063934*I,6,"9/10"
-0.8552220285500273743`7.5039585613561846-2.0641610767502824917`8.67844069789176*I,5,"9/10"
-0.84500905895170996153954123263191375177`12.953703256295727-1.02609970495982960797960235838085346058`12.947427030863308*I,"11/2","9/10"
-0.82995440429489443300225017637797041032`10.153702185365383-4.73041584634992589827357500528251528631`10.584202025140533*I,"Tensor","1/2"
-0.82274213989764882849500911247449918912`9.933241741954639-1.53752762621705472278390942105264044599`10.886581246301112*I,5,"9/10"
-0.8186184349500543913`5.513460524916689-2.6090176218504078209`6.10160267091873*I,"9/2","9/10"
-0.80620628748752242253865613091104811367`16.912418008611123-0.53499839480778014673639954410123853774`16.40670849974186*I,"11/2","9/10"
-0.7937328294008568912`7.546646975821101-2.066358706767986933`8.366145234747059*I,"9/2","9/10"
-0.78882894061439996428650300126489595248`12.90031201660851-1.02828916842039314287320385411121958998`13.091481023426763*I,5,"9/10"
-0.76394120383801205873763311396161285612`9.949304623150532-1.53986373545063020920717262717036197626`12.35164454225617*I,"9/2","9/10"
-0.7550200363360061875`5.615405053587106-2.6101640159505697106`6.0620607751106*I,4,"9/10"
-0.75268408917072228971832789469086319797`17.198778196163545-0.53683907341995019440385599600664006562`16.453486648145024*I,5,"9/10"
-0.73434102525379395094263244207157636452`19.783129232833147-1.9313697189788118457799887351808410478`21.011620797130483*I,"Tensor","1/2"
-0.73261773041080281083343728481031987254`12.876750153211999-1.03035991344466318840847621282432755464`13.282184077389713*I,"9/2","9/10"
-0.7323407258692595482`7.6135949108570085-2.0683798001237055217`8.234789067768574*I,4,"9/10"
-0.70514636370548491942290179296473113397`9.987310680665738-1.54203450461280149371514437576108600625`10.963931308920872*I,4,"9/10"
-0.69912248250390743456857104450693213465`17.908560431236268-0.53861411999918908854895604926126285635`16.52184451480848*I,"9/2","9/10"
-0.69188257732827553640570825284436974121`9.747778142187983-4.72804981814828300238552928635187358414`11.344715423077815*I,"1/2","1/2"
-0.691590601707622844`5.764235232998093-2.6112485220261986009`6.054070527447868*I,"7/2","9/10"
-0.67637827886485732714026418594964083201`12.877755935151493-1.03231367191122531822279443124656312081`13.557988843761684*I,4,"9/10"
-0.671035551520514651`7.712660718766709-2.0702366908572298327`8.175050999414655*I,"7/2","9/10"
-0.64635846891625856515288547733159420725`10.050433992869877-1.54404676629327429623475403168658046857`10.741333838880719*I,"7/2","9/10"
-0.64552331772727016072464090417803529346`17.53721167858775-0.54032310540204359512165495099932454082`16.611685815171974*I,4,"9/10"
-0.6283076768714623553`6.009134025831002-2.6122704725899560859`6.071383537811569*I,"Scalar","9/10"
-0.62011313582873279966132724271534828073`12.901622061746618-1.03415213753727360241817391870681784315`14.091215628314021*I,"7/2","9/10"
-0.6098077285962277854`7.862043738414248-2.071939768778582383`8.158740187986286*I,"Scalar","9/10"
-0.60343255607250744231260403788481759176`20.16504944137472-1.95069013566224893242900026220358385615`20.581199851651174*I,"1/2","1/2"
-0.59188838770382984759581795013712190883`17.2213014444266-0.54196566137270829644172962253842802954`16.72420354600531*I,"7/2","9/10"
-0.58757782431446722881620132315149287556`10.14617467293171-1.54590667140450053320402975188768603691`10.650849334154241*I,"Scalar","9/10"
-0.5651515180382956218`6.652742681544222-2.6132295248366810566`6.111734208081455*I,"5/2","9/10"
-0.56382457518019585058721455445441813138`12.949272291837133-1.03587694237305281144863419837847307687`14.210503987851796*I,"Scalar","9/10"
-0.55364573043970607578279856232713629265`9.83007008377644-4.72653900691792427467183996269973020475`10.752852320240713*I,0,"1/2"
-0.5486482288662809431`8.115435235258758-2.0734978069743486241`8.175553876796661*I,"5/2","9/10"
-0.5382194271877945757463988963486810806`17.093133366760334-0.54354147233207227404289803451755887064`16.861882337716658*I,"Scalar","9/10"
-0.52880428805056287249688627000330973087`10.291911204307283-1.54761972278910980812237641298871696333`10.624737841771623*I,"5/2","9/10"
-0.50751461913056139617897172006586287973`13.024661564665413-1.03748963720269438828580214220139926723`13.818075980733454*I,"5/2","9/10"
-0.5021045595519467654`6.278539156442899-2.6141255724337443202`6.17548760063321*I,"Vector","9/10"
-0.4875485231104642896`8.85255351172057-2.0749182217451667387`8.222235081218328*I,"Vector","9/10"
-0.484518112828993388516492859107220303`17.039037569837607-0.54505026750584886613703285337925570571`17.028696080948315*I,"5/2","9/10"
-0.47820264974272721437182901012200277458`20.659850390513814-1.96649911786562659974716442753902090696`20.73972647302576*I,0,"1/2"
-0.47003735199681132206621602406868905634`10.53801217768189-1.54919081026831470973007348259465000788`10.643999228527706*I,"Vector","9/10"
-0.45118506182454594274608134335895229626`13.136984920560392-1.03899167529967750100785797144302061837`13.710948164099547*I,"Vector","9/10"
-0.4391509930256691716`5.904359114919464-2.6149586828437832842`6.265615026984608*I,"3/2","9/10"
-0.43078606383709876282058068242159760593`17.030373033064397-0.54649181342882421755233320506970844012`17.23033252996508*I,"Vector","9/10"
-0.4265005253324076477`8.318184870031027-2.0762072795237027556`8.299995178665718*I,"3/2","9/10"
-0.41127620751882022319940254457874992132`11.207138356557591-1.550624245130640461750299126754126859`10.704008908636956*I,"3/2","9/10"
-0.39483749202543103905986620926242966489`13.308241301977946-1.04038439902071307630968442116125999848`13.707009684364143*I,"3/2","9/10"
-0.37702484323309661214054000989364627759`17.056827546339132-0.54786590685098349403467844776371856092`17.4736061726784*I,"3/2","9/10"
-0.3762764291463497066`5.717434449055811-2.6157290527578496299`6.388928681127492*I,"Tensor","9/10"
-0.3654965352666476395`7.969116013059402-2.0773702619097675591`8.414969083709856*I,"Tensor","9/10"
-0.35251979907088696708006720573356180114`10.79072392177461-1.55192379270793595920565835163441323271`10.809010370814802*I,"Tensor","9/10"
-0.33847331476995704995666805703991527166`13.608947815554808-1.04166902876562235804408290267761483588`13.77835261989788*I,"Tensor","9/10"
-0.32323595962027326062618444475300891092`17.115063376773744-0.54917236806162348460708172088660894617`17.760589570335405*I,"Tensor","9/10"
-0.3134676213821398517`5.598693605845387-2.6164369766777333683`6.560122640157709*I,"1/2","9/10"
-0.3045291811437555894`7.7911463205061455-2.0784115973405014931`8.582382867924867*I,"1/2","9/10"
-0.2937668677399553843322428583572565649`10.429253378323311-1.55309270214732416975185514396919319537`10.97576786256848*I,"1/2","9/10"
-0.28209377195006992131853729368118389554`15.169448026882904-1.04284665387846317355946830715990178373`13.936166995908001*I,"1/2","9/10"
-0.26942086941254889010277549246805584788`17.205634447990263-0.55041103463950871564018111212051684784`18.057699713578383*I,"1/2","9/10"
-0.2507122363017835467`5.5173750038327825-2.6170828253010908594`6.816675967197582*I,0,"9/10"
-0.2435913636753141301`7.679222420645946-2.0793349659061402863`8.843881701233498*I,0,"9/10"
-0.23501598654852408345178374384625962072`10.252231515598995-1.55413373280889856916745780223350792967`11.257895229940972*I,0,"9/10"
-0.22569996183592642570660856472358914911`13.672844076735183-1.04391822511370971848820966609996273425`14.25998317835801*I,0,"9/10"
-0.2155809794640136645859067128925932389`17.3320642705477-0.55158175563060639985445665743987454396`18.225473862810233*I,0,"9/10"
1.5779190219898129104220331594711385782584073885795585346057`21.003825431133613-1.36942561224564410268743473145881840816`21.2346526805435*I,0,0
1.5860908497904440640950400927450658207457057288615442024287`21.01668946842276-1.36695858882905694000215889903701285255`21.172440665625796*I,"1/2",0
1.596499388680389604944961374038857270737628718455909233517`21.03721349480618-1.3638334845886367070689845341476444472`21.10485512865524*I,"Tensor",0
1.6090755845806861257580604508209085651117491026884342615638`21.068961571432116-1.36008327248777470435555993616306340014`21.036491141557008*I,"3/2",0
1.6237396501062445783661707862557373802959190456219192579269`21.117424473920895-1.35574607159790971234345860126414601035`20.970829101841062*I,"Vector",0
1.6404033185166142927237903619852190266351691319216437857524`21.191936810854145-1.3508640532506762920686794482147756838`20.910506979492304*I,"5/2",0
1.6589721249140191286573337344984789414782003412769982177272`21.311281012451484-1.34548231383613910079004006259720988258`20.85765316438463*I,"Scalar",0
1.6793476026696861375338056406304142462771776415279822727282`21.52644956128647-1.33964776773980732399516727689576776579`20.814195334731366*I,"7/2",0
1.7014293062242879744365673883947916139511778157794640409153`22.150503207440146-1.33340810596429212533816953041593705147`20.78215193893155*I,4,0
1.7251165979104063200521802784559566590958829967829283174382`21.72457993570465-1.32681085577268027526462591310939245994`20.76396454391425*I,"9/2",0
1.7503101627662975162167875646171024978882071424751634418313`21.325423420464652-1.31990256555344210670421407496814085871`20.762989977036543*I,5,0
1.7769132387915015648984745576026104659498711126517359921369`21.11359383859565-1.31272812822201603320330330138223436133`20.78442122099791*I,"11/2",0
1.8048325691075943950479540266226601008103497569174753105996`20.973132897357335-1.30533024674861998223152963312820958191`20.837393479671864*I,6,0
1.8339790963781067438492562870495280239585082148486199113592`20.874691530862552-1.2977490374155308176350748950307423612`20.941033486971406*I,"13/2",0
1.83429987611104111547226723273381692001`18.53359811212021-1.73065242275436484677731354377236635395`18.991857665150118*I,0,"1/2"
1.85916144950274020257121920177433780021`18.47962492412268-1.72954978655036547558547266843157859458`20.252579675076653*I,"1/2","1/2"
1.8642684287306304704186361988494764546633262469848545491508`20.807235518853567-1.29002176042329285864819948148124319288`21.149479873949947*I,7,0
1.88452105170444061814631935204793977397`18.47592293480111-1.72791211258480211174799549673756631178`18.87678824285546*I,"Tensor","1/2"
1.8956211109462696923681853418358953434956883815337769028474`20.76651588288668-1.28218266348236972749121814401098441773`21.835969393302904*I,"15/2",0
1.91040855484361405141034818886848335558`18.529723367454046-1.72576604350492852184040169575178754034`18.574404017055684*I,"3/2","1/2"
1.9279627357361856277516913132124086946678419545422086070048`20.752041149282828-1.27426292185169049304700451972563761008`21.276050490421383*I,8,0
1.93684384456082848000737062198975278362`18.670866185282172-1.72314019821117765280723024164693188673`18.40912745407389*I,"Vector","1/2"
1.9612239284749893942363210887448595170679308348278937172754`20.76666026165889-1.26629065761123641358268872181586862178`20.889427393504437*I,"17/2",0
1.96383943807511220501238328028899537389`19.032610513163966-1.72006444214568649798121195388523325847`18.31457970441386*I,"5/2","1/2"
1.99140231478932059713521463772407951041`19.248508178631337-1.71656924953883489527716318509028360587`18.27318994306306*I,"Scalar","1/2"
1.9953402356960960691532156381137169244007381516451052327101`20.818135230310435-1.2582910214286233042176367042718823426`20.679386907936077*I,9,0
2.01953521278870024836977653623736101142`18.659663415440118-1.71268517436684780276344193239293173918`18.283560189832308*I,"7/2","1/2"
2.0302519437161860328138572855429936389207951858578741532803`20.92521138837726-1.25028632135086591690040181524578910901`20.540820789668633*I,"19/2",0
2.04823756167756944646456277456568491426`18.425188357839687-1.70844242773297444219260199155868321554`18.358674533932714*I,4,"1/2"
2.0659038495100692446554080978160705697337252058472385559505`21.144486729419526-1.24229618491206402238110449669762641706`20.446387047295943*I,10,0
2.07750616688884325167930305889490980144`18.296121506146424-1.7038705506756639046468224519385446773`18.54690505205608*I,"9/2","1/2"
2.1022450017985347470706190544694338083598094526514537357983`21.915419272215452-1.23433774284170693986434363549560764102`20.386278045690485*I,"21/2",0
2.10733572331131598672836504826231922637`18.23006836394199-1.69899816836077729792359157313949313636`19.176400035158526*I,5,"1/2"
2.13771921081417791430397084980426310309`18.216023251118795-1.69385281152287799171764798245175336975`18.70778554794753*I,"11/2","1/2"
2.1392284264886599387533652708078608508393415544708648407391`21.243323375725417-1.2264258246940405483710246953794721672`20.357876617661475*I,11,0
2.16864820711247639622859349469185483603`18.257263565499485-1.68846079232210078198101773697368083023`18.321437206167975*I,6,"1/2"
2.1768108472517943128022655986946032107889339726496900902182`20.879494352075568-1.21857315866184451093917769280930442732`20.363677043048337*I,"23/2",0
2.20011314181481883571050553846169518763`18.375782172279564-1.68284712360407225264102682081804231188`18.129162835499947*I,"13/2","1/2"
2.214952409188563102098359964179833069494282588811537113695`20.683714945066814-1.21079056960322830377979356891075912013`20.413040337860878*I,12,0
2.2321035076665392656286308141259210689`18.659935571156037-1.67703547242811754814884549096942375648`18.019726179401772*I,7,"1/2"
2.2536164112062811314225091058608173379884711432844316275772`20.558621524661913-1.20308717085256586572542011317941215125`20.531407072325003*I,"25/2",0
2.26460803974570315269521048608926326348`19.435303928856577-1.67104814044231279379330085311620219881`17.96703964085769*I,"15/2","1/2"
2.292769050881773906153742653091286882822862753978756049183`20.478240115088262-1.19547054669082837255577339957547840041`20.81111631045727*I,13,0
2.29761486986136092887279647480086593045`18.49465262230037-1.66490606514822771615260598500644425926`17.96604139438708*I,8,"1/2"
2.33111166107805456641310770385058642853`18.222247737481258-1.65862883730159554692982334810527529518`18.025767248595596*I,"17/2","1/2"
2.3323791841439679858679296160894147023429811876482613191965`20.433450713566085-1.18794692342107400102246040256426819792`21.51542564381756*I,"27/2",0
2.36508572576082368772466890252157650205`18.076166629691087-1.65223473066068879955990884834872727087`18.18293166124203*I,9,"1/2"
2.3724181010218268773212949974221406314564606198147870168188`20.42247998953302-1.18052132784927445665634993835404027522`20.595462789010035*I,14,0
2.39952412953692028237567904319115926835`17.998128862537737-1.64574074105831439362431011423535092268`18.62880310844872*I,"19/2","1/2"
2.4128593179015059453369783108159752871513368126630758199936`20.449465832602204-1.17319773263360005335301127686942913405`20.298333517179433*I,"29/2",0
2.43441378292483826431140707696537344282`17.972642934384776-1.63916263237446613860502812210277195939`18.53808046867762*I,10,"1/2"
2.4536783861645339738471514075457819406059777611761908579705`20.527890819984385-1.16597918846419509115743362117957925279`20.118810566744763*I,15,0
2.46974152196690939838573943219742499383`17.999822442645453-1.63251498745965000686657830279725595628`18.061401623734373*I,"21/2","1/2"
2.4948527166862920516516678579480564883111404693601987207875`20.69748192271275-1.15886794339781108392463722779008584876`19.998380823194402*I,"31/2",0
2.50549417893717582863430010502075012645`18.09562568840018-1.62581126243296132059852442877635291689`17.843011819130265*I,11,"1/2"
2.53636141941888070422002471266863865011503960311305294964`21.15872691968757-1.15186554992312802736041222777482435549`19.918799424553036*I,16,0
2.54165864402718980765780378635582581655`18.320634295707876-1.6190638430774525931866587869768330621`17.717316479588494*I,"23/2","1/2"
2.5781851571301415176977995328986606194110000462226624513548`21.03535121279872-1.14497296049615434988030727604792002252`19.873860600141416*I,"33/2",0
2.57822191880289084531661188603089344501`19.29931631458377-1.61228410229613989574913367989568719193`17.650208798101094*I,12,"1/2"
2.60487635140167786161316591312011032992`16.068648033071625-2.37903893300933265312439910876507393563`15.712359965381996*I,0,0
2.6107021768987519085062823051733824193`16.029676376706625-2.37740412723893079649637087087444550749`15.718963419260993*I,"1/2",0
2.61517116215229834954337767615111528978`18.35406472163469-1.60548245778864715366540615386758069557`17.63302086330142*I,"25/2","1/2"
2.61814493326258771736393322961300479524`15.985244575886078-2.37531070209233306741258619750983054839`15.728954704592606*I,"Tensor",0
2.6203060122935599260081047642008707366923155191733326651126`20.56024410277989-1.1381906123805816262707255217954626073`19.86373864468194*I,17,0
2.62717056871927379482383220255918966859`15.93801489151132-2.37276524190957607074632738716629745939`15.743558597292006*I,"3/2",0
2.63773918146509832241138709084393294407`15.89026757715512-2.36977599978985017978581123531804680626`15.764435110438468*I,"Vector",0
2.64980591079928082463471061160896810673`15.84386613983834-2.36635295553709203112628424771875493803`15.793876823221026*I,"5/2",0
2.6524937293913419200810399305416143963`18.022538121485507-1.59866842927095303398736206881105425812`17.670273647308093*I,13,"1/2"
2.66270736610043898642772674995333975438006270884768215292`20.330106366380008-1.13151850267202039783572534223623842616`19.895125118111956*I,"35/2",0
2.66332187921355714366643203910371071864`15.800311286300529-2.362507838614887104571040506785149667`15.835199724487788*I,"Scalar",0
2.67823514577510173223901451752645396516`15.760830093750311-2.35825410629946055883651239415849227197`15.893571990371598*I,"7/2",0
2.69017720515424187359017447064424200106`17.850266984641465-1.59185069469628113780603661919170865559`17.7857370520391*I,"27/2","1/2"
2.69449163466900523250380789792387713145`15.726471009872325-2.35360687202509409739836155158507314882`15.977989095355294*I,4,0
2.7053737885795190256833075615122611023964231763231441595964`20.18448941212589-1.1249562543912945160958669980349802949`19.987459010559444*I,18,0
2.71203600827947284663944134335568168352`15.698194184887523-2.34858278392033220730272993662190709204`16.1069718875727*I,"9/2",0
2.72820943065967244495374243182173925017`17.752470608309245-1.5850371450491878643619594077387661157`18.07623962050005*I,14,"1/2"
2.73081246098717139717724066438458964314`15.676958367010466-2.34319985805424918383379812873818014289`16.33171899850576*I,5,0
2.7482909388476139313216600167888392367656035816135477690368`20.08809050050024-1.11850317451136266105878789633671135687`20.204503497089043*I,"37/2",0
2.75076541720848832162884580269812470022`15.663813064866483-2.33747727445268380661136098091866967078`16.97436312693276*I,"11/2",0
2.76657852591114393486779304652334684145`17.70720035423717-1.57823493738126385479698033372234860797`18.668135593889165*I,"29/2","1/2"
2.77184012442206949278287039488905948799`15.660011941728426-2.33143514623684269585128250980195172265`16.532466185330623*I,6,0
2.7914454745685714496137349877303429066017094284298233577473`20.028633851217986-1.11215830474357001764684631312614786964`21.235249183850527*I,19,0
2.79398313846847323470216150698547570921`15.667175637747404-2.3250942732358660224892087965770235789`16.139542747386376*I,"13/2",0
2.79581214514423649784212537726443348832`9.38668592926991-2.6915221180709360686`9.427426591698774*I,0,"9/10"
2.80527290735784732210035732960920284113`17.710102483051415-1.57145054583848623498310900124359185811`17.84169694635052*I,15,"1/2"
2.81714270388936139227727779502812352703`15.687559177969355-2.31847589126429297479728263983231308102`15.928780088373458*I,7,0
2.82131489599710441189743217762016278507`9.304829607344308-2.6906580133052737394`9.80833481837828*I,"1/2","9/10"
2.8348249697602054949610794850332540194573054736191251808255`20.00244709341047-1.10592046585844445269523353954315360756`20.183878120532388*I,"39/2",0
2.84126903629161131277956470797723012665`15.724546354238742-2.3116014271837647794716394827849944224`15.785691729495014*I,"15/2",0
2.84428130150981716415215053053638435688`17.769087157222206-1.56468981049935865498680371014036435946`17.565771080305364*I,"31/2","1/2"
2.84717553206036357769396722928404836735`9.319863121689686-2.68947401367530875951894597433490506761`10.209402960079707*I,"Tensor","9/10"
2.86631451663920223940313197834790077827`15.78368303618244-2.30449226818513058564203098246859485628`15.680539346484718*I,8,0
2.87339325702740430716227595953108493086`9.414465947054687-2.6879828341901516376`9.627134072108671*I,"3/2","9/10"
2.8784178401550044180475861958901936843494424802503019200512`20.011518203374145-1.09978829625915186701429375446014140176`19.82900318830617*I,20,0
2.8835927549684807122579572638063538498`17.91517984437657-1.55795798390129614598117355168229006891`17.40851551592643*I,16,"1/2"
2.89223380907911850246716859723722942773`15.875195556507268-2.29716955172776483436738253910162994658`15.60142842193681*I,"17/2",0
2.89996703833815292117795747411591918866`9.605372392767995-2.6861969464705967125`9.46270485910093*I,"Vector","9/10"
2.91898391456945251232606043130021359703`16.02169306377507-2.28965398051116062983069661849353669684`15.542747459183873*I,9,0
2.9222132753870761745985055238406006875814274417532036186111`20.065058178295573-1.09376028546571655692720982024321602216`19.62445699257208*I,"41/2",0
2.92319664130060405909360767109065424921`18.28966681107132-1.55125977518166596359818020971979675009`17.315334578816312*I,"33/2","1/2"
2.92689561090573781585619718511883644766`9.99716927721125-2.6841285760317816638`9.417008445157043*I,"5/2","9/10"
2.94652417241510484143739845303230432765`16.293772707165207-2.28196566492208997968912976163182305224`15.501805136607928*I,"19/2",0
2.95417748159613542648257433164853022477`10.504913236279947-2.6817896993695197485`9.444393450303988*I,"Scalar","9/10"
2.96308266515062030365828402145418886395`18.44845687504441-1.54459939180066975862703203591132752228`17.270625115907297*I,17,"1/2"
2.966201177342734434546097692015387456459858235959219334693`20.188974612471014-1.08783480310785670036611235775724433772`19.48658272643974*I,21,0
2.97481622105527821741936380654576107612`17.782733953809174-2.27412399372493795089103088032301808228`15.477627263612233*I,10,0
2.9818109344235764393558471266133930855`9.882497253560693-2.6791920409436459118`9.53578497053071*I,"7/2","9/10"
3.00324086395369455346123406896079973382`17.88013643666872-1.53798057884686972437114064927948759817`17.272507601421935*I,"35/2","1/2"
3.00382392829814125460071307246884668484`16.294016409089462-2.26614753240890175828300283301927567848`15.470562356352914*I,"21/2",0
3.00979403641952214089783223911751082336`9.717489016061537-2.6763470701449977598`9.703477131924775*I,4,"9/10"
3.010372104073950723691723427015835392597248925929002793851`20.479675773140855-1.08201012396563359323066883753287357907`19.39160028277809*I,"43/2",0
3.03351329984148943126166908244364551936`15.980809347006538-2.2580539475905849017415883781330682958`15.482354912315799*I,11,0
3.03812464412889158058417737255077255643`9.670009726067956-2.67326599832569738275528002337632930668`10.007789894309633*I,"9/2","9/10"
3.0436616075800101335420484102870694918`17.642558495267384-1.53140665595352354805326146731583354863`17.33078824375606*I,18,"1/2"
3.0547172187317706813700198873643495443436420162912153960424`21.099958300761628-1.07628444954129455290369695278264910468`19.330809588245437*I,22,0
3.06385237349600548203493356748680942307`15.803806784495132-2.2498599551762351155546071923811378724`15.516741293674494*I,"23/2",0
3.06680041068383800934921056231338935797`9.690919592378293-2.66995977596517117145913926951476604418`11.153965870722878*I,5,"9/10"
3.08306306460518697794113927586351526046`12.602469835620289-2.97913206527387517820096210395581349618`13.099655134472165*I,0,"1/2"
3.08433559620997669221953248172084830841`17.504792734102196-1.52488055187580604653377137682460910748`17.48048254424526*I,"37/2","1/2"
3.09481110514345685244633035604351099816`15.686160265485903-2.2415812895749306652093618369954899716`15.581107274414181*I,12,0
3.09581879340265601841597143035932229437`9.767798908210272-2.66643909003688251155991165528700698507`10.182612288049574*I,"11/2","9/10"
3.0992282430303033413487779563952522487876529185940527150345`20.24509477476789-1.07065592659346241698310288724648700943`19.302190494052358*I,"45/2",0
3.10658367934696332530334400220312220361`12.570816432326843-2.97835347111259525327141119630405936237`13.959060169972108*I,"1/2","1/2"
3.12517706185929208487224039752980114054`9.90466270795926-2.66271436163314325846284266390913366927`9.939865900719173*I,6,"9/10"
3.12525385671063562064779372295158746133`17.425009921167913-1.51840483679618518533815214952131793626`17.8918834812391*I,19,"1/2"
3.1263612511846818556723502845923287325`15.604760890159058-2.2332326910722255309670255083850796137`15.691302302638663*I,"25/2",0
3.13047190416083405473566679502971062523`12.569309953845895-2.97722174363347724729098619334524605677`13.196764056654319*I,"Tensor","1/2"
3.1438974148009115077220245823938795482075719246416097312769`19.95466112875224-1.06512266301660064926297356241328887918`19.30894327341396*I,23,0
3.15472716276664390352029108163663486386`12.599618821029404-2.97575101378595322821313374556511036852`12.856675641405044*I,"3/2","1/2"
3.15487230636739835227103187521100497461`10.128677366398337-2.6587957438977203615`9.854268803405196*I,"13/2","9/10"
3.15847625110131787187674539135109413297`15.550050415251992-2.2248279084705372515921137314002541334`15.890184898621666*I,13,0
3.16640773775568083220487302147376502039`17.390633192538598-1.51198175243834205908348723022830805659`17.886109996731985*I,"39/2","1/2"
3.17934902846475846013490389378144784274`12.668859194266515-2.97395505349249727754387860291053736946`12.67762496220809*I,"Vector","1/2"
3.18490144682189714449672823244733275933`10.564356795978942-2.6546931203083713285`9.84363692917806*I,7,"9/10"
3.18871744924081998657996682529839914043`19.77798332111342-1.05968274140462190717433330047012965035`19.36197600865536*I,"47/2",0
3.19113111278826170603076569616178489153`15.517786366562355-2.21637971422843790607861560453586982499`16.399252342611746*I,"27/2",0
3.20433706480624257421479536211716937249`12.795621099351026-2.97184729474401718462524079456195356905`12.567184441810653*I,"5/2","1/2"
3.20778890390537138439107107469076485979`17.400710339857948-1.50561324007966909354589365852674509434`17.371327683871108*I,20,"1/2"
3.21526124184060473564129264875827861675`10.925676973815055-2.6504161033440243911`9.886479088997467*I,"15/2","9/10"
3.22430230251199729711166491020148702251`15.506582658063591-2.2078999295428281770834219466262638863`16.22074499571635*I,14,0
3.22969071867139686340797420012570095805`13.037773881431825-2.96944084678673471614159118546172204389`12.499821076891125*I,"Scalar","1/2"
3.23368150350070013746648873030304012619`19.65837503892271-1.05433423059759187947131599299862608136`19.491809663582213*I,24,0
3.24594829814859007646885914287353503318`10.392944298561547-2.64597403356415006964265030482822089724`9.978875025655064*I,8,"9/10"
3.24938932883827779051712274437734755072`17.465017843717934-1.49930096655907865378874894043143172202`17.135815454156784*I,"41/2","1/2"
3.2554092506395410033487258097242901556`13.874496845536672-2.96674850990520488623010139760232458158`12.4659735591516*I,"7/2","1/2"
3.25796764070364113025353594691817299854`15.517234095846376-2.19939945708027660907751560292026115013`15.77643721176746*I,"29/2",0
3.27695908014860450225901991915449474142`10.237388785066946-2.64137597912101899137016018043057095512`10.129945311621038*I,"17/2","9/10"
3.27878314429214072100890714997267050809`19.577591421715297-1.04907519547457109224064586027577085186`19.823054994699053*I,"49/2",0
3.28149169173705872565730314237162050037`13.157139315410866-2.96378278551651045202549637205818084473`12.462715816446671*I,4,"1/2"
3.29120128790431752444788328574739618065`17.61690493440186-1.49304634838107901062631016245073678408`16.992928050632493*I,21,"1/2"
3.29210620428898883727822304631617784475`15.55303852309583-2.19088831934899012775168689066232533513`15.558025767889884*I,15,0
3.30793681873671546444054669889823719579`12.819642906130184-2.96055588290199083843207693352010391689`12.491693149049192*I,"9/2","1/2"
3.30828991962208988557827111580613353952`10.187121913567498-2.63663073571906087194945597851555455387`10.375476444509431*I,9,"9/10"
3.3240163182285719426150730301596601183`19.528800225550363-1.0439037052235192575539396764156498868`20.09293912677487*I,25,0
3.32669823587214326554585699631178514732`15.621468240374801-2.18237570099059648312193587925067049692`15.41744165445827*I,"31/2",0
3.33321735014789669873190775192592154233`18.010788806324594-1.48685057401924624687669759185726660567`16.90498591861437*I,"43/2","1/2"
3.33474314242450200121043397841706340938`12.645586487037603-2.95707972316324738155201772025519388923`12.560248555476457*I,5,"1/2"
3.33993702550692321623542444200379880346`10.19673405094661-2.6317468270294738825611924936594303114`10.897851821224608*I,"19/2","9/10"
3.36172505980494164866283396746104093431`15.739528276020135-2.1738699935470509836677075719231516474`15.320355919355539*I,16,0
3.36190890486792988140532603627273070296`12.540731967494501-2.95336594105385475127403489881837157444`12.68781784725906*I,"11/2","1/2"
3.36937532464248257360393467810216184223`19.510782702403855-1.0388178402905975597167513712288623544`19.4378969210755*I,"51/2",0
3.3718964937001438190641536882615013583`10.25262361483713-2.62673250556261424924021252885840241733`10.929542706359488*I,10,"9/10"
3.37543036993114986014260684998189972658`18.09169478589971-1.48071462452270892771382324113578589479`16.860177377876106*I,22,"1/2"
3.38943208287855085264313764228794162449`12.479261942738502-2.94942588530174248196779373675852551964`12.93627119506023*I,6,"1/2"
3.39716900497270838666813192292114504772`15.955673476832814-2.16537884151349587989022666614594339631`15.253812921188846*I,"33/2",0
3.40416431683638633792782285446312607836`10.353409979454257-2.62159575399554619054698671324634689627`10.52627754656216*I,"21/2","9/10"
3.41485479064796885481467381622067478473`19.5271297054224-1.0338156981858589301529796898706356463`19.1612548300571*I,26,0
3.41731039568702677255754481248594344113`12.451576861675255-2.94527061795529588813623039972880680418`13.906619785701299*I,"13/2","1/2"
3.41783347827019760145045052929633194347`17.551586822035148-1.47463929252839018616196510219219396398`16.857169092276383*I,"45/2","1/2"
3.43301333399091967920476061697800041572`16.562889252901712-2.15690918871771321203535645791518843487`15.21226087277539*I,17,0
3.43673639399555372216595133527622866359`10.508734743632234-2.61634428694746791443518238104673533896`10.387054786979117*I,11,"9/10"
3.44554131543444853566197859823895559127`12.454825381537788-2.94091091319026175383272209695749708228`13.007339663814733*I,7,"1/2"
3.46042007398194192992096904926240828085`17.314412438382213-1.46862519977979911662232667491088916482`16.903895753862415*I,23,"1/2"
3.46044964824107724242446751512197810781`19.588939275383147-1.02889539829992304375300266944589757127`18.98425622259534*I,"53/2",0
3.46924217842243977839037088304843076517`16.190356034634764-2.14846732426875786921921529822637911675`15.193828596102554*I,"35/2",0
3.46960854029635203556760871900578079584`10.7523313882256-2.61098555319155925103917705028167574681`10.337847605849772*I,"23/2","9/10"
3.47412207949704904916336226806582800738`12.49086801582915-2.93635725592108894015434337068207157491`12.68044608969848*I,"15/2","1/2"
3.50277649633561414484589664679449645337`11.243408792781644-2.60552673828812314272454091333959443894`10.34215337369762*I,12,"9/10"
3.5030497039525410501313432967746494872`12.567583691408197-2.93161984047715222483597257002336602187`12.507688789990457*I,8,"1/2"
3.50318381472509802007773672204591406494`17.1720123828895-1.46267281325037046435028836954022519105`17.026881802685647*I,"47/2","1/2"
3.50584047957864214271759140129599525776`15.794352638030444-2.14005892749133754210345986386059214289`15.199327352313817*I,18,0
3.50615511325133234334304724058987793449`19.726759733213896-1.02405508586650426048869944970201758428`18.859901059497524*I,27,0
3.53232099770074615343851779495979009818`12.706009444466519-2.92670856953416032589213635785460750605`12.402040369082517*I,"17/2","1/2"
3.53623593743680411453961663674668769979`11.386687451692639-2.59997476762071323138642738780063006689`10.388238256197793*I,"25/2","9/10"
3.5427939344497496273452199967094832512`15.592083036683597-2.1316891114097916136827624540067354746`15.232633235664213*I,"37/2",0
3.54611860800681529247176817702759878039`17.084195850228134-1.45678245996592336208537563884020420542`17.331615322101133*I,24,"1/2"
3.5519666659765373622862194050723120244975385270601379741695`20.064609738314555-1.01929293518832189603973915296797682248`18.772165245457284*I,"55/2",0
3.56193257689452565284636210108999211441`12.975622687001414-2.92163305343401434515813566593597444713`12.338997980514407*I,9,"1/2"
3.56998248267466248880991304589507020026`10.945182361193412-2.59433630981424415030725577507169152125`10.474428659561742*I,13,"9/10"
3.58008894631192557720151830954709501526`15.462436250228208-2.12336246446822019664468432755189967501`15.302926856726904*I,19,0
3.58921860221526318973158987911857085195`17.037963585083276-1.45095434061691920331603379240143768989`17.802180599177262*I,"49/2","1/2"
3.5918808794374649648797944586545304644`14.459614444195036-2.91640260998123844670718938798541820219`12.309437795875397*I,"19/2","1/2"
3.5978800333496357313452329724965784992919643732497325867545`20.347300035510276-1.01460715222871462975282901143820627484`18.71488072849077*I,28,0
3.60401170364657192439336022344782850277`10.797187681551272-2.58861778051185560908091415473458337049`10.60771870525251*I,"27/2","9/10"
3.617560494522797039440665710307790304`11.297130252564429-3.38252021253592115309111389778206738098`11.661179941665159*I,0,0
3.61771257957459851303863298171882760678`15.374830157308795-2.11508309027397732999285673961857522483`15.432444142282979*I,"39/2",0
3.6221621793751814828921505612598214551`12.986152256525537-2.91102626476912102767350416136618504141`12.310807131048715*I,10,"1/2"
3.62223589665414126618613898741143059445`11.302121389593673-3.38123776279492216170190842583331052721`11.62721245856488*I,"1/2",0
3.62821722544902838600037502518762031696`11.309275741939793-3.37959052800313540693241006421075278386`11.587620408084973*I,"Tensor",0
3.63247817772883863636036320873813015701`17.030539482132475-1.44518854204699024178327958303089106457`17.047505198839545*I,25,"1/2"
3.63548286646204529139557062989124956307`11.319168758943015-3.37758002669913993442081147808969201224`11.54444412544124*I,"3/2",0
3.63831913296484431183472726959281156942`10.741691016536835-2.5828253464855269960978734273262241568`10.811686510098586*I,14,"9/10"
3.64389117250134581170313974120568852409`19.695950599396436-1.00999597665796548041288272506498716534`18.686885557533557*I,"57/2",0
3.64400726609232899288882857332487450314`11.332539735308993-3.37520840948050879681908120255422210804`11.499497022471642*I,"Vector",0
3.65277260105659905091496711492586399685`12.6842552139339-2.90551275206207703242812301249217440911`12.345310479955408*I,"21/2","1/2"
3.65376139822246258505915869412984405005`11.350331258497695-3.37247859128876283071991715184729149054`11.454301336622224*I,"5/2",0
3.65565251845627821464283689958103833314`15.317472877571044-2.10685464523307914408247106729621215796`15.693580372546641*I,20,0
3.66471327233364348953437795174366642232`11.373758162868642-3.36939437404384095523510902238838015212`11.410093885082501*I,"Scalar",0
3.67290027244771070566501615385417894652`10.738922326284747-2.57696493005409290608788697907048864184`11.174778768979458*I,"29/2","9/10"
3.67589193814408517972794162046414331391`17.06688600051016-1.43948504869980384118018546579710680248`16.770209215276765*I,"51/2","1/2"
3.67682846555352825905356021748240341087`11.404428972171804-3.36596054944426518601908541193711353383`11.367867972389108*I,"7/2",0
3.68370813297643537719955826715774795543`12.522942571572408-2.89987051624080495511148447063227420499`12.421482957794902*I,11,"1/2"
3.68999625559562066072311764436112145005`19.42493802121262-1.00545768343170200035379027303174410056`18.691308978153664*I,29,0
3.69007066126496679316979133971482394081`11.444566520258311-3.36218297391215869368217363218679319411`11.328427741125767*I,4,0
3.69389702910702396696344374362935876023`15.285406574898348-2.09868037401076929004120677162082167381`17.718649056455686*I,"41/2",0
3.70440217795949406625389669997653771007`11.497432089382404-3.35806861035241997008690798674460239146`11.292442140922828*I,"9/2",0
3.70775060099029519381148505209521612022`10.775596633174164-2.57104221378136512578250403485141127291`12.042613423282052*I,15,"9/10"
3.71496464123493949548826967534604628107`12.425544722315117-2.89410771380212905327896071491176003881`12.56222672490278*I,"23/2","1/2"
3.7194547016568935020708270675546615466`17.164720866306947-1.43384375310182040663057256776419704589`16.60341790156949*I,26,"1/2"
3.71978447384336195388933373348722853816`11.568215413707762-3.35362553427651134987819875120890570645`11.260493513063418*I,5,0
3.73243492482805323357704256485869699779`15.277271510902734-2.09056314280106033557882741464427230256`15.648467641868104*I,21,0
3.73617861512098134365900273344810461445`11.666163158086523-3.34886290460085051753410174713765174597`11.233120393613433*I,"11/2",0
3.73619165582691659303989350597293666014`19.253181449133766-1.0009905839685701281694823922296186498`18.737765443004417*I,"59/2",0
3.74286558210023953436470834321983098351`10.8481618924969-2.56506264542649378081285405475193327498`11.157674605244807*I,"31/2","9/10"
3.74653788256870131179699451872841974712`12.369527198866416-2.88823221589480145110673072643771778222`12.84630297590763*I,12,"1/2"
3.75354569867707732765754279982034487619`11.810817977607213-3.34379090181598243478172192626435226749`11.210856590084742*I,6,0
3.76316149262497913711410383368221716041`17.38307797501626-1.42826446545397504625719294335144665931`16.494870154397496*I,"53/2","1/2"
3.77125553407181183191944803800890603232`15.294577782306622-2.08250547042784126270673197327235711304`15.330716691976505*I,"43/2",0
3.77184722282763160027805902770034651779`12.058307884110437-3.33842063806687038396219595101348519866`11.194270015431405*I,"13/2",0
3.77824067108588839307305047034656799401`10.959827198649961-2.55903144311846809396996090110864003329`10.947615650605838*I,16,"9/10"
3.77842351691929110066010865202429279815`12.346442968762046-2.88225161136503800543250729658647089898`14.099481569155103*I,"25/2","1/2"
3.78247393447893360141869675734726013759`19.13340729364485-0.99659302698551145517599717369652554258`18.851690143276024*I,30,0
3.79104540269615718929398561032587870793`12.822899322767928-3.33276404490709050003040794685798354383`11.184006101073022*I,7,0
3.80700753333391104670755446824026203571`18.254834755539033-1.42274692240082693498328948471075275807`16.427963517181208*I,27,"1/2"
3.81034867093785265217997202900743309241`15.342497922043416-2.07450955732916442005398277077684000352`15.147304022244228*I,22,0
3.81061711951606528205216374166787324201`12.354091921518405-2.87617321028042845549489192627392899232`12.775739322119318*I,13,"1/2"
3.81110342941493220846653112547468066548`12.211281471071791-3.32683374509185941645114638052542082115`11.18084274582704*I,"15/2",0
3.81387132188802180057784248185381695404`11.123544133271864-2.55295360072673270791272162162475502028`10.857336480574732*I,"33/2","9/10"
3.82883982895405644546942330370729544181`19.049373265297376-0.99226339904124340775149166358364434788`19.12481094715137*I,"61/2",0
3.83198567461690586076500702210250988556`11.851912845219836-3.32064291482172877771943900374883761735`11.185767945882011*I,8,0
3.84311419245672355791274482434083283389`12.394988890241823-2.87000404789751777666919555034673932257`12.487330288189236*I,"27/2","1/2"
3.84970460791023786997327322517017487584`15.433259411303428-2.06657731249739535388494416876573745793`15.023995069994726*I,"45/2",0
3.84975299354901334811032355244231528222`11.378837293463848-2.54683389340024529203927341065668757137`10.826351207079254*I,17,"9/10"
3.85098823598400551213517071317727433874`17.43003650827381-1.41729079504132544136459233309005499347`16.397532272175447*I,"55/2","1/2"
3.85365784349262272626430659721356958177`11.6563024804542-3.31420514244710514874813430590110308381`11.2000999889265*I,"17/2",0
3.87528624169130062846606931015642240746`18.994594788545513-0.98800012483180858922854791961534049225`19.835750431885394*I,31,0
3.87591017577482633460847790878817883426`12.478171413887994-2.8637508890363606102876161385049866375`12.327429711387516*I,14,"1/2"
3.87608708100846273444397296735064127036`11.523667139995187-3.30753428891965249056944957267800784472`11.225689341492933*I,9,0
3.88588115631598558500166854793842670974`11.927869188395528-2.54067688324789164832131023349102356945`10.835734809423125*I,"35/2","9/10"
3.8893140506103810927362352438047765152`15.598780865834968-2.05871037846256709962622146896070505897`14.93828102895701*I,23,0
3.89509919491112127681938509588672772598`17.076112880011635-1.41189569624107598396052097254662893345`16.40519921496388*I,28,"1/2"
3.89924203673214538183584371401804501242`11.42623393344656-3.30064435435687482908238374827310647675`11.265287172770059*I,"19/2",0
3.90900045798796136245396628755412252022`12.627921886642714-2.85742023282436997908278838171291903446`12.228294183526652*I,"29/2","1/2"
3.92181022989826186855514429410254035105`18.96735804060116-0.98380166727619804934501077333688717209`18.89705482935972*I,"63/2",0
3.92225129737701828157534213119401375485`11.881778753577652-2.53448692513397273637697724949510646847`10.87877596162669*I,18,"9/10"
3.92309289413584761532358051889403413975`11.35247295075099-3.29354935408432297654312669088614623314`11.323287029283039*I,10,0
3.92916811436502183936204673951621733048`15.969080404290782-2.05091015441583178177168032328457758942`14.881005919738579*I,"47/2",0
3.9393361790507182643454549433029507968`16.882227589088515-1.40656118730187923667735894903995634132`16.46084070119375*I,"57/2","1/2"
3.94238038612391124711158377338319695402`12.93020571977312-2.85101831777156341586180954201816394592`12.169184737059632*I,15,"1/2"
3.94761137031420418368660225990390265327`11.296648685745273-3.28626320652798203275746782391338049948`11.407421098900803*I,"21/2",0
3.95885892623173481027692519452014208961`11.492701285561616-2.52826817256345193619226244473366200834`10.95502679416291*I,"37/2","9/10"
3.96840899602947786271472970680292971804`18.969702751193978-0.9796665274249530977253854284422579135`18.588639834380583*I,32,0
3.96925830241229240639512940810076510114`16.2268565421261-2.04317781757543841368077685188328212258`14.848463484517257*I,24,0
3.97277069184125480774969038814980430647`11.25566672842779-3.27879963441470758520969404238434514926`11.533430293367706*I,11,0
3.97604527522523930778385984692355463246`13.839242384059968-2.84455112713966476824614826398131801266`12.142252430777837*I,"31/2","1/2"
3.98369512465140416973954398977889410767`16.757877615782494-1.40128678404038455817279347098380884461`16.593753217439353*I,29,"1/2"
3.99569957969964454861914894730516619451`11.346087903255059-2.52202458363276984266119049118691414199`11.07005746395438*I,19,"9/10"
3.99854555207488334537690948583643691584`11.227868145350433-3.27117207994401317342799322108587057516`11.742590535214863*I,"23/2",0
4.00957648558963426195273520215853765905`15.618315734953205-2.03551434290008988194065732695859355213`14.840175808131406*I,"49/2",0
4.00999041733532798179957504780860252798`12.819237537495932-2.83802439456830571492488721310443882347`12.145550480485257*I,16,"1/2"
4.01507987894982287774712561787542353787`19.008725875150724-0.97559324422021429184725897664969853829`18.395912270028454*I,"65/2",0
4.02491205467110357570663157431490889706`11.21251503172196-3.26339363394174555693039546666594123686`12.237525740633242*I,12,0
4.02817212824152774085020701223313997272`16.67809598305659-1.39607196232395558932951517265497378812`16.923181783968232*I,"59/2","1/2"
4.03276882657145573144593680288151101156`11.282658133541396-2.51575992702326904886541739920149406923`11.240411041846807*I,"39/2","9/10"
4.04421108997117017107737890494769149966`12.545582893016007-2.83144360992267959253999783030239415513`12.181715115623698*I,"33/2","1/2"
4.05011488336576389031337764016448416921`15.36846480247578-2.02792052125458410818259319272956200424`14.85864421046045*I,25,0
4.05184764745507440224308568852641668993`11.209584317893286-3.25547697850001389358546494844774389176`12.1347412282578*I,"25/2",0
4.06182034572714488249234338070669244637`19.102379965196405-0.97158039413182915809027595719547592233`18.25941152087207*I,33,0
4.07006227191019712344517472806465029615`11.267006123992475-2.50947778801559580268466957454406534676`11.517437129395967*I,20,"9/10"
4.0727634398501275929637743026390032708`16.633948857175795-1.39091616310830064184830989289897478103`17.246185730598352*I,30,"1/2"
4.07870256409019505798270036924576447124`12.393191626764997-2.82481402532834926100923623077660260754`12.259841763786467*I,17,"1/2"
4.079331050160221219090204116147636719`11.219745630831703-3.24743434224079108016706447712449362685`11.67952967251259*I,13,0
4.09086604609514025954839329290138146368`15.21414085670855-2.02039697613092450604020172578277174685`14.910744955326479*I,"51/2",0
4.10734217892820844022865918676560330955`11.244510056492818-3.23927746709772240419228609933020586364`11.461542941156745*I,"27/2",0
4.10757556101040412534998580021475003761`11.286524327654655-2.50318157450483433240927694404637862378`12.252331715528447*I,"41/2","9/10"
4.10862798400338875641008577667191651274`19.30527288490531-0.96762659069077739541523283578547509131`18.15983877046745*I,"67/2",0
4.11346011156014947437457102127641874481`12.29946277432265-2.81814066136043703368465008738311750074`12.404224152659523*I,"35/2","1/2"
4.11746545648165956793426912651887225357`16.62362745945654-1.3858187970180762262639782426435783674`16.57602229721942*I,"61/2","1/2"
4.13182283838763667677404125161034937151`15.10931609823183-2.01294417902507539306267951032168928608`15.012836336916275*I,26,0
4.13586206988628021721075534337698232206`11.286633892791517-3.2310175853725948286431686650164432168`11.320734265698684*I,14,0
4.14530438302484329190012458636525634425`11.336948245010491-2.49687452299756049715703663380966593209`11.8083990932346*I,21,"9/10"
4.14847901214258302914580484807674978127`12.244706316920361-2.811428313356078611590792099286458008`12.700718790974376*I,18,"1/2"
4.15550049489798708199399165887765528957`20.021511550891358-0.96373048393825850578681058786738864813`18.089327391757706*I,34,0
4.16227471584235789619514291909776336368`16.6511244047172-1.38077924850852880846030156999658891603`16.305883688648372*I,31,"1/2"
4.16487280360043972645466215323472878915`11.351052984247012-3.22266540576909478286217578194204868797`11.220957733260578*I,"29/2",0
4.17297842349856691276657047513426067684`15.037826179145542-2.00556246356562281245345726182903680027`15.211852128476096*I,"53/2",0
4.18324447426927812096016039677387746183`11.419124856666208-2.49055970457345398869080234749407527909`11.492054258987613*I,"43/2","9/10"
4.1837545600018198770199973161503489977`12.22136678922216-2.80468155782076514562902072259376180029`13.608088928158208*I,"37/2","1/2"
4.19435743175100377547237973926774937949`11.447212665960752-3.21423110711706667929042419944923213064`11.148294619597133*I,15,0
4.20243568640139488059352053594634716901`19.39505116517941-0.95989075980625502412480267831643759502`18.045073537598316*I,"69/2",0
4.20718789031479459698442363981059506753`16.72962070793611-1.37579687964329489640391862265339774986`16.13831942278371*I,"63/2","1/2"
4.21432624865505583415514743861435691801`14.992826505720588-1.9982520384860826512926526217788650229`15.783087546055468*I,27,0
4.21928206975245659098834448359665086497`12.227514824490667-2.79790475890099627131135524539217247316`12.57864730779231*I,19,"1/2"
4.22139162121662898852244946631409580811`11.53965897790378-2.484240030795564649269574081308154185`11.356501970546269*I,22,"9/10"
4.22429990699324157597750864826770275592`11.596135738262465-3.20572433855757077555497915698181703055`11.096172093580725*I,"31/2",0
4.2494314672203431318246599105242470789`19.00769131328597-0.95610613944318510683779975308496646869`18.027681792513523*I,35,0
4.25220178117615102963945290914465877889`16.89795784283966-1.37087103352072801787916221376095344969`16.02506167706766*I,32,"1/2"
4.25468501664787066353840350592443461649`11.8619526245426-3.19715422504730830594658426493396511597`11.061269716348793*I,16,0
4.25505688205941511664939545828462769929`12.265580744056601-2.79110207489749623196456335529429615478`12.298446380513132*I,"39/2","1/2"
4.25586003124416659534654395266970571513`14.971773815401464-1.99101299952771160015035003397623093221`15.44048783954096*I,"55/2",0
4.25974166319256277198405605238314073797`11.716677625389142-2.47791825955477288410993993550076676738`11.292974100793323*I,"45/2","9/10"
4.2854983206091854764949699948685025073`12.902210862698695-3.18852937714791794500298897781080261483`11.04206180723245*I,"33/2",0
4.29107436880541148157263399763777856324`12.344036384956489-2.78427746479508348109576762005440405395`12.13928577904067*I,20,"1/2"
4.29648584103972950342134806801697257287`18.790763592195226-0.95237537849634790427122801631958376344`18.041536272128223*I,"71/2",0
4.29731331305487278803410409327057844629`17.348967585272717-1.36600103737855667286808609342108271779`15.949942443104229*I,"65/2","1/2"
4.29757374579637515587248833832236965845`14.975031727413706-1.98384534035460364354305695536765381042`15.023398391764186*I,28,0
4.29829049478507515145409036667864292279`12.007006804594743-2.47159700083540312053141840428584646318`11.273199466891962*I,23,"9/10"
4.31416827946844109745228389779823351558`7.788515704968264-4.2074722398245958075`8.01786872147196*I,0,"1/2"
4.31672609365601137612765564330238227945`11.931055776100514-3.17985790418145782724150060802122063848`11.038271146310912*I,17,0
4.32732993784138321967998491978390758072`12.485174141037037-2.7774346947871133994028834944254015416`12.038422127936988*I,"41/2","1/2"
4.3370340679810132817522679432327587668`12.86790686287598-2.46527872239033135337443321238479236325`11.286793779440092*I,"47/2","9/10"
4.33722680392046976906952442295270111931`7.745134044315152-4.2068357836594359529`8.231622356182037*I,"1/2","1/2"
4.33946161170507886475750301253503471759`15.006063050591614-1.97674896255773281404667247117111072994`14.806200121601249*I,"57/2",0
4.34251952861971546573024347328371091025`17.25425504734807-1.36118620540429242387701735497858111601`15.907046166043889*I,33,"1/2"
4.34359690116909024202430359100301283039`18.642511627494375-0.94869726636120621300034291696978756376`18.097735886331783*I,36,0
4.34835527219529826342960061473102183454`11.606824163798493-3.17114742995074378267080375537467370465`11.050765850077722*I,"35/2",0
4.36055161582377672851902291995359231078`7.724466974758533-4.2059449031658266661`8.749925621342621*I,"Tensor","1/2"
4.3638190373359595122554081797522858449`12.764231353007057-2.77057734477421880647884479673079567976`11.976047416226844*I,21,"1/2"
4.37596839404274108183039042816056431051`12.233849888081163-2.45896575531526351846543643178953138586`11.330572334580957*I,24,"9/10"
4.38037340535272489875538184045785166773`11.42843918998692-3.16240511033690602430168652646637558241`11.08182236314179*I,18,0
4.38151808162898345937514467522519063901`15.073456600872953-1.96972368481953418261560513392137885759`14.66274910477384*I,29,0
4.38414321721660467176714079739600025255`7.7246467957894875-4.204806379391025535`8.6064249026966*I,"3/2","1/2"
4.38781758349467885975066330701392769399`16.769953963769833-1.35642584127659364665716396173220999877`15.895899512516992*I,"67/2","1/2"
4.39076282554433736962492137355353160382`18.535337153614428-0.94507062540611059820585709829508947832`18.225214645557354*I,"73/2",0
4.40053715974046607661382771931009584098`14.427247523739931-2.76370881481884102224522534107516923331`11.944432568800643*I,"43/2","1/2"
4.40800191444265945923085250539929303947`7.745880091481327-4.2034269389159029033`8.174549885143566*I,"Vector","1/2"
4.41276861024226944581269171006139697414`11.310636575349735-3.15363765219308220283321633483115360561`11.135954830142339*I,"37/2",0
4.41508954513828631202114829574869305233`11.940307062156272-2.45266029951314306039126000648007809951`11.406232215447103*I,"49/2","9/10"
4.42373783052956046297850365893677592865`15.198046939845987-1.96276925130567388968257582090879676308`14.561621727956863*I,"59/2",0
4.43212783846153618271805253965142270372`7.79053839897409-4.2018132501840973636`7.972174752853662*I,"5/2","1/2"
4.43320474139294862998006924989245181781`16.53645111171228-1.35171924046073934188486749747933925506`15.921208290063971*I,34,"1/2"
4.43747984538624030249057096751771556444`12.72171820164427-2.75683233153876463606343098264249989554`11.941347484463915*I,22,"1/2"
4.43798187205792931419084930295415874957`18.458353418144586-0.94149431017981898468287207060843019991`18.535185886547946*I,37,0
4.44552953119101855488780841719365601005`11.228453933822863-3.1448513330504893766508083235877577182`11.222101900982098*I,19,0
4.45439365573834017771228003965081960061`11.811546397259193-2.44636442904086757366387282629486319928`11.521568021296044*I,25,"9/10"
4.45652096060005866989137893523165132538`7.864274632319976-4.1999719192403697276`7.847972108119695*I,"Scalar","1/2"
4.46611574530041771092350309619791519648`15.445928824277626-1.95588533934589785349974772424497687064`14.4906640180526*I,30,0
4.47464268573119975201643209724865123841`12.426654030203762-2.74995095442453298773452190325454059388`11.968635453344746*I,"45/2","1/2"
4.47864530266098311084718942965161777681`11.171421133891272-3.13605202124016336064513328044459126081`11.360278265805848*I,"39/2",0
4.47867836946269773268298285529403130445`16.387293084548126-1.34706569227946979212535773407740384778`15.99665242960215*I,"69/2","1/2"
4.48118110497229473608184222016265564411`7.979526969379509-4.1979094852966369454`7.766980003429858*I,"7/2","1/2"
4.48525237419289680468968429144876663493`18.40701560592664-0.93796720660808084933873013031609733831`18.93951307095572*I,"75/2",0
4.49387692379341830495576961390666061423`11.751656334344553-2.44008009733165126847314720361916051547`11.697570491200347*I,"51/2","9/10"
4.50610795847423099849233115135126139987`8.168028314451398-4.1956324163737291114`7.7158186027065705*I,4,"1/2"
4.50864691494947836612824808632252501395`16.594830559003867-1.94907156646130285675070218721132299494`14.444631057868886*I,"61/2",0
4.51202132627266783121828385188103048002`12.2632456891449-2.74306758206722139388592136374629545803`12.033430991774619*I,23,"1/2"
4.51210551559159262232352303063040796605`11.134504543728566-3.12724519611013951745272233889004698925`11.610600835759632*I,20,0
4.52423593383742799197076069338156279413`16.286030398375736-1.34246448177869765436615786177970166249`16.161781078325525*I,35,"1/2"
4.53130107901845408186316818521633484497`8.557193687019891-4.1931471051583685933`7.688454273189091*I,"9/2","1/2"
4.5325727369381923899587222644241323223`18.380275308285306-0.93448823118461406015403492253380292783`18.20806906105663*I,38,0
4.53353561170434798256009949386362424078`11.73472331485521-2.43380914228745906499851232021396347414`12.003642464792735*I,26,"9/10"
4.54590018688084523675621514451399811443`11.115338093341526-3.11843596808402736091361131450327577999`12.495271938808814*I,"41/2",0
4.54961146914342328769520472822831693753`12.160493311616893-2.73618495828457557080939868106934403715`12.154135408648335*I,"47/2","1/2"
4.55132662129840399652850797137624894884`15.453207573994723-1.94232749679106496018104940331631709091`14.421817277397535*I,31,0
4.55675990249521972836872914412817090858`8.859298834312163-4.1904598651470235259`7.682328915339777*I,5,"1/2"
4.56987499538344003374105391323796699116`16.2194674958607-1.33791489140597529586987547929257899952`16.61434440493653*I,"71/2","1/2"
4.57336604709903138380481834860539989636`11.751431626378913-2.42755329123695737295964563817927081249`13.513086353879812*I,"53/2","9/10"
4.57994143296469191530265038795718088115`18.380052815399406-0.93105633016098636645792032638364995572`17.917883995620645*I,"77/2",0
4.58001973172649897951259165042435478171`11.113236394377592-3.10962909836340626974248506430332509754`11.70719911174461*I,21,0
4.58248374881383886776732058316949241937`8.261815239412796-4.1875769271069113992`7.697133118257248*I,"11/2","1/2"
4.5874088754078143238630809979629680095`12.096723506970251-2.72930567813497904446090057588324020607`12.387627776665365*I,24,"1/2"
4.59415033016679900785316609980010163665`15.120077057804416-1.93565264696760041824256787405077061402`14.423190388527608*I,"63/2",0
4.60847182728070605328147730621578063545`8.031484550647196-4.1845044358600496642`7.734676183085817*I,6,"1/2"
4.61336462342815825773970280046643975167`11.799603201984992-2.42131416575537513506449471855930764115`12.085304727142539*I,27,"9/10"
4.61445493855853918015932535285753656499`11.128938344288747-3.10082901812405490778562466785299994156`11.365216655421621*I,"43/2",0
4.61559320563699448982291144383064734275`16.182615767691136-1.33341620251811298179624628296878761677`16.49520732164314*I,36,"1/2"
4.62540936707457262573144815662718716908`12.063375760089873-2.72243219381009233852900302056838415305`13.188874254059943*I,"49/2","1/2"
4.62625190495657328452931070092853435323`7.86768379062665-4.3842567367670774577`7.336772996844602*I,0,0
4.62735699904286812280356732874164696538`18.41231725214085-0.92767047873920627274127028310005646583`17.73085911812289*I,39,0
4.63021811933016611780446691747291102572`7.834420507757342-4.3831793238927853089`7.339555314669905*I,"1/2",0
4.63472324149865396572767803231193024314`7.89676655437598-4.1812484473826177037`7.799716129978128*I,"13/2","1/2"
4.63529633601065506298790688865875810822`7.795584527397976-4.3817937719705436047`7.34356158655813*I,"Tensor",0
4.63711368301146042112040940238426498859`14.930561390927071-1.92904649148532761332070074856296547951`14.452886874314233*I,32,0
4.64147113254684403028422767505889494472`7.753129196926219-4.3801000857127804465`7.349117954753276*I,"3/2",0
4.64872417352336173470857589909951553971`7.708775960389981-4.3780985105327228546`7.356631137709486*I,"Vector",0
4.64919694630833622573827273273012478447`11.16486034781789-3.09203984709564147515021318636425712293`11.177814407994502*I,22,0
4.65352780039221382216077163294989580679`11.88254881306017-2.41509328634354648237395151304688687738`11.817242247476075*I,"55/2","9/10"
4.65703449480121450047129796959476374998`7.663949836496036-4.3757896488280877983`7.366598166301342*I,"5/2",0
4.66123699391992336321560668169810997178`7.8108333992425125-4.1778149262049229018`7.9027132297627185*I,7,"1/2"
4.66138830292375760697221828957156170209`16.17506979523729-1.32896769673296934349996863512157647065`16.00977488691276*I,"73/2","1/2"
4.6636088288426864372751392083963753719`12.05753631198242-2.71556682039830621955878093625342583922`12.501321101466495*I,25,"1/2"
4.66637881850826239575357852442388639019`7.619783533911005-4.3731745757745972528`7.379623145533571*I,"Scalar",0
4.67481803268469669032198643317946697968`18.49132146584812-0.92432968027021537146563765999722209635`17.59564818824232*I,"79/2",0
4.67673188969791577982215375102060910449`7.577157046736319-4.3702549472671195325`7.396445148306396*I,"7/2",0
4.68021248899334292395455860173813469116`14.802968735901842-1.92250846760464344024559014746630816128`14.520696574957256*I,"65/2",0
4.68423722377677465957918103942062808685`11.226075487654027-3.08326541144709472302272363777845688527`11.05326907160103*I,"45/2",0
4.6880119901468536081893196267687296334`7.757109829441997-4.174209743094312904`8.069150754432709*I,"15/2","1/2"
4.68806682525591554830953033725409544302`7.536749159114557-4.3670330935809265476`7.417984112970922*I,4,0
4.69385210421175709779921631223036713074`12.01169227485694-2.4088920769642141200503788477795371471`11.689342645707875*I,28,"9/10"
4.70035546570457702538110128918541024398`7.49908777451224-4.363512093667346541`7.44541699735682*I,"9/2",0
4.70200320959635366900733341884998497242`12.080101051152212-2.70871174151237005976293494493944418486`12.149569385011345*I,"51/2","1/2"
4.70725810865320040099202098803291909445`16.2008063567601-1.32456865713917215784047510618679081863`15.770061368234941*I,37,"1/2"
4.71356872102541296599248104656003285572`7.464593541998392-4.359695826592618165`7.480307561840275*I,5,0
4.71504704304666856895473270962197819072`7.72829394288925-4.1704386730027625209`8.38773740278072*I,8,"1/2"
4.71956755088193746904349866608848509735`11.323056753522678-3.0745092609263747364021176956439466605`10.965466442288893*I,23,0
4.72061817539233781445567835600421335798`5.843679369154013-4.6137432544685403869`5.668575918597528*I,0,"9/10"
4.72232318899375821750644044923784029565`18.656245774658366-0.92103296546094386675931047984861030216`17.494655240025295*I,40,0
4.72344271744704055480605528751178428969`14.713188853306876-1.91603797982941840081225532655768401735`14.650751614984998*I,33,0
4.72767690245821853269585012150431787757`7.4336156132528375-4.3555889983139402661`7.524837872716469*I,"11/2",0
4.73433412775253977843442502026892642298`12.219456382399699-2.40271186943441173872592404557511347798`11.625173550686021*I,"57/2","9/10"
4.74058852366464431092612787962470994995`12.136344723889168-2.70186901477569413088534670747479894283`11.96211398699624*I,26,"1/2"
4.7423408767266697238574523598117424656`7.721163120390142-4.1665073932615296316`9.236381559053843*I,"17/2","1/2"
4.74265003337335774051139436027324125031`7.406460465489722-4.3511971436117298714`7.58224991463936*I,6,0
4.74573714798230537027436198140539894457`5.772384920326267-4.6132294992969446549`5.790071422611623*I,"1/2","9/10"
4.75320052378073384943194549592175423172`16.27107464266788-1.32021836937636597780496426605716138209`15.61322798780398*I,"75/2","1/2"
4.75518000158573568174112361554503970019`11.48062067684132-3.06577468522464170975661581368494084361`10.903598237811712*I,"47/2",0
4.75845813366897503919073086925797434364`7.38341554431923-4.3465266044374226959`7.65777186710742*I,"13/2",0
4.76680049072948260175501390881336779892`14.65133618367751-1.90963440399324284900559599947847783798`14.925361941838371*I,"67/2",0
4.76987117770877909532263736081323098563`19.096820108800163-0.9177793915921322935960886396168478725`17.42035718496034*I,"81/2",0
4.76989213040169427690012557398999260679`7.734936658671213-4.1624214820065688022`8.277649640770427*I,9,"1/2"
4.77106535024407970445279188389170571077`5.741629221918957-4.6125192562393775813`5.958001987130681*I,"Tensor","9/10"
4.77497053051660330146918314152318335631`12.644074064887262-2.39655390767341627232238070279058596584`11.602727711442876*I,29,"9/10"
4.77507147361945071574496871643314117856`7.3647697063108115-4.341584487103135434`7.7608448816287625*I,7,0
4.77936085186106413808410665299605062774`12.239796563330394-2.69504057716288181283912925766548333993`11.842443533250552*I,"53/2","1/2"
4.79106692831750744344783134886405529518`11.782866944542375-3.05706472955168072412191188937315245281`10.862540266860961*I,24,0
4.79246079459778960067956917709220896006`7.350832492520168-4.3363786015840025607`7.911724662553765*I,"15/2",0
4.79660260546957460640862266393577095123`5.73938722927467-4.611617061608297011`6.21387720347368*I,"3/2","9/10"
4.79769936217533571973187539534259966246`7.7709381100437565-4.1581864168199235769`8.010133009421502*I,"19/2","1/2"
4.799213525430506058402608749715598163`16.416315108169037-1.31591612259751609406326547021579493844`15.503118362110246*I,38,"1/2"
4.81028207742623564001733050368802692207`14.613103452769938-1.90329709098681184825354360601224557241`15.970969073649883*I,34,0
4.81059749552348405988851457051045764509`7.341954395245443-4.330917386714494307`8.169974186902136*I,8,0
4.81575803851003873193698679383471215966`12.880975238202879-2.39041935180636907324834699158587526435`11.614505906798776*I,"59/2","9/10"
4.81746076042702168376030263518740293341`19.008027177477388-0.91456804174872602345116982948943510201`17.369683612241875*I,41,0
4.81831634231773643062959273523882032403`12.42796336889346-2.68822825019102540542300531374156205215`11.763969040337557*I,27,"1/2"
4.82234870708964782205294260680258668222`5.760136162222556-4.6105273960112144325`6.7691832411496815*I,"Vector","9/10"
4.82576105274904502241061951099987412768`7.833192726003789-4.1538075735738629187`7.858798592273612*I,10,"1/2"
4.8272209477306002153423609728050002956`12.784274563699267-3.04838220942259835246492994786693734766`10.83996292308889*I,"49/2",0
4.82945378517547553968632752067766385098`7.338550685833897-4.3252098252566664982`9.033366330531093*I,"17/2",0
4.84529516367195463985925044852310477804`16.759100254383352-1.31166121032381860493147430123784306576`15.426407968806357*I,"77/2","1/2"
4.84830341486403843336128607629919649967`5.8015597751202845-4.6092546818111257751`6.682541537309912*I,"5/2","9/10"
4.84900280160452574036698390249935086372`7.341132290825684-4.3192653527444244213`8.28620568344851*I,9,0
4.8538838858953243075437874031626601446`14.597247599737168-1.89702537015620622265011325052076056549`14.792964890740585*I,"69/2",0
4.8540756090680172406032014180953882349`7.930629201105956-4.149290225465961254`7.762047855566014*I,"21/2","1/2"
4.85669344399762638190253449927413229535`12.345371760717251-2.38430928212421176545029849353850694083`11.660125712599054*I,30,"9/10"
4.85745121112841228353190449366397469236`12.876924398111354-2.68143374495919916231430973741518592564`11.716298635835274*I,"55/2","1/2"
4.86363492764498059657376759331879115819`11.68489928685698-3.03972972466589478176005564452476426499`10.835332013377691*I,25,0
4.86509074799500038132981582850329331263`18.50872265395554-0.91139802406430695573563185146875695163`17.342367129108776*I,"83/2",0
4.86921870075008717977503526245783075395`7.3503490587380425-4.3130937637207516037`7.941492584708101*I,"19/2",0
4.87446645134210705101921069554670309478`5.863514999612314-4.6078032817023549793`6.288605891444391*I,"Scalar","9/10"
4.88264136790912404647656971688130668483`8.084267596796074-4.1446395422345852306`7.699809686330609*I,11,"1/2"
4.89007671700403540151188946571044384049`7.367054419453844-4.3067051185469383815`7.7503738704745775*I,10,0
4.89144355844339336533546431853899136883`17.061591967699243-1.30745293120186737197737122616775581069`15.377719371039394*I,39,"1/2"
4.89676174281398965586719155680728688306`12.874405777037678-2.67465866703440750168073294498809107494`11.695369167142973*I,28,"1/2"
4.89760245812985428154786468644780604115`14.60499902942897-1.89081855239940019129176969491377898831`14.485688874316564*I,35,0
4.8977736051540950843227912353789311713`12.14491594678197-2.37822470290107063526227754209539289019`11.746051131658081*I,"61/2","9/10"
4.90030197504479580445326881231618727815`11.399947146071261-3.03110967267058172742255593946981472833`10.849701544411491*I,"51/2",0
4.9008374987653592105935999496407938171`5.948014185831994-4.606177498164997417`6.126478692031819*I,"7/2","9/10"
4.91145659941364093877378175235418681202`8.360149166091755-4.1398605895453216259`7.663479418150709*I,"23/2","1/2"
4.91155319887552010987423445120865316248`7.392407845423928-4.3001096534347142736`7.619370243305379*I,"21/2",0
4.91275999805497452967095402521789687766`18.260964631712806-0.90826847098073178420242672961273669206`17.340837216443187*I,42,0
4.92741619650684283374292748087319338793`6.060205441866532-4.6043815735765607446`6.042154671222997*I,4,"9/10"
4.93362562311923794584079592039331939053`7.428047362891337-4.2933176957873950604`7.521855900066401*I,11,0
4.93624429062367268766567434600727674094`12.386102879052801-2.66790452118299766678977518403901420466`11.700837813002934*I,"57/2","1/2"
4.93721542501443739400032475717872634336`11.234195433152943-3.02252426089553216182883991833559213934`10.886111024060291*I,26,0
4.93765689661611197697790745315626850345`16.409498274016492-1.30329058967190409619717478001657179329`15.355868107146398*I,"79/2","1/2"
4.93899544562125943143759289852486858532`12.039161444283971-2.37216654607065608133868390813698213649`11.891824338910487*I,31,"9/10"
4.94051951056581923833456285362428137933`9.52468019968687-4.1349583285397598914`7.649177366471705*I,12,"1/2"
4.94143446392196212720957544736408154605`14.640672372800863-1.8846759329860887961549945051339877107`14.300546205415122*I,"71/2",0
4.95420213908495596517845645162371814552`6.211523612269361-4.6024196907846424184`6.000194607424445*I,"9/2","9/10"
4.95627259072387892607869642478625862208`7.4764009962331395-4.2863395863782168971`7.446560495563011*I,"23/2",0
4.96046741273656022385080253280035032503`18.095205377246238-0.90517853852389227189338236275727931389`17.371530276584213*I,"85/2",0
4.96982824861723365161281233454234059341`8.424147395588863-4.1299376155387419817`7.655668025847733*I,"25/2","1/2"
4.97436883050999669848200047916333158054`11.122930343756574-3.01397551866811172546563994330697561762`10.950957936099154*I,"53/2",0
4.97589527668434155002696591159998683276`12.165121497718415-2.6611727159472273160944779772881696464`11.735915312340891*I,29,"1/2"
4.97947380805294312027490947964777682969`7.541300080274006-4.2791856093752596566`7.387746916446602*I,12,0
4.98035595397981119289054454690282937293`11.984534267798981-2.3661356747636241369403062584555860089`12.16259471396522*I,"63/2","9/10"
4.98119487474756681642790397331541903602`6.430674061353614-4.6002959739743056605`5.986941950396816*I,5,"9/10"
4.98393342919267797878285255091704715305`16.142820689640867-1.29917349655522182699217053393932261204`15.36321925456336*I,40,"1/2"
4.98537669531174527136181712228834537386`14.714228850495921-1.87859679412386854375978250513203717407`14.171803687086422*I,36,0
4.99938090445612507282724295660580559771`8.116990365860554-4.1248032018927303369`7.68381471195284*I,13,"1/2"
5.0032100562218089336221124711011434511`7.62933509008861-4.2718659307641446874`7.342192211765942*I,"25/2",0
5.00821193648361870142867792891623839002`17.97425823552563-0.90212740559629473327275961217901027721`17.449442974086114*I,43,0
5.00839390459392850547047174587947907016`6.825706413968761-4.5980144896946054068`5.996091378506586*I,"11/2","9/10"
5.01175595287506593685399395898346464494`11.045304616421612-3.00546530830168862794725607072787333225`11.0580119117232*I,27,0
5.0157111920101342235942091981257459172`12.029278502621958-2.65446456806729177025293534650090049294`11.809400134081422*I,"59/2","1/2"
5.02185218314406212134806216450579785071`11.96639593330175-2.36013288670817873018462977111354896708`13.326769426098895*I,32,"9/10"
5.02746315151598294451817859786234644482`7.753393775257678-4.2643905453337311484`7.308008340087976*I,13,0
5.02917551592053023929954362979343917105`7.953175133827424-4.1195597339723440992`7.736964145585197*I,"27/2","1/2"
5.02942606130585569796019698935080928854`14.850116861548994-1.87258040729190992170622624207301111399`14.078515375159174*I,"73/2",0
5.03027146863334603847175667934947714806`15.975049270914253-1.2951009695680994690924544964491351156`15.407181185314414*I,"81/2","1/2"
5.03579868218400711772530411896637019533`7.358510480609078-4.5955792479381337782`6.02474340423502*I,6,"9/10"
5.04937075302067520479238242463699051206`10.992292323780125-2.99699533556312762441313132802291528144`11.24307709598238*I,"55/2",0
5.05221589933504083594732877690029702879`7.944716541310939-4.2567692320801344104`7.284113061087674*I,"27/2",0
5.05568859638366963895849385596391715278`11.940119930777106-2.64778130674966627448777794054143447125`11.943418054603255*I,30,"1/2"
5.05599255400732600181635920690063648362`17.88413792128467-0.8991142732869687634955402933141132545`17.61607748403638*I,"87/2",0
5.05921007105375354539764406808841188917`7.85068480312498-4.1142117532923967676`7.8226784915048135*I,14,"1/2"
5.06340861357511339161101442526939128084`6.689079643622251-4.5929942031941150046`6.07209163178028*I,"13/2","9/10"
5.06348124968746249971788035333601680441`11.979946174244509-2.35415891749647950350792453209971150802`12.221637534493151*I,"65/2","9/10"
5.07357958285138523745150659854397759748`15.132091518254265-1.86662603536151878867510674596184004696`14.011813478839061*I,37,0
5.07666938630470155954285770104433495599`15.85832082821899-1.29107233376901021715806798190111746301`15.50629126240561*I,41,"1/2"
5.0774520438091043243497784628398274408`8.324017082416217-4.2490115176484165744`7.269977402751759*I,14,0
5.08720738319883150840913592112881654252`10.959598217871987-2.98856715952207424274793629415043135555`11.66331534228656*I,28,0
5.08948251130062552396672333500371552987`7.78525679785688-4.1087636967629582187`7.9582476915547495*I,"29/2","1/2"
5.09122305772204341327164666653679831669`6.4798299535777915-4.5902632554187811068`6.139127238748332*I,7,"9/10"
5.0958241181197705782711610086833371575`11.883542440937287-2.64112407778310911717689826954477221107`12.211141530338661*I,"61/2","1/2"
5.10315621489877468825594249379496791174`8.686177019315954-4.2411266472630629145`7.265512748674348*I,"29/2",0
5.10380828835701327713682984335840440657`17.81862441252281-0.89613836419905512692919042097942328723`18.083213759632795*I,44,0
5.10524033310625568394558694337171595438`12.026242344619593-2.34821444371966398851565916508530724486`11.914707041861893*I,33,"9/10"
5.11783438805153883319136388044006168893`16.118828874758254-1.86073293452138366364799037866471362953`13.96777021220882*I,"75/2",0
5.11924132717755394554886764255448201123`6.372798377139313-4.5873902508862716099`6.229072137760614*I,"15/2","9/10"
5.1199907346429596960497806029021993428`7.746818482089787-4.1032198970610820188`8.193428984832298*I,15,"1/2"
5.12312561004488773837463611541193502554`15.775986424244566-1.28708692194526562363374259649727265559`15.717451349318923*I,"83/2","1/2"
5.12526017930772248586152770979670918933`10.94541243661341-2.98018220181391601342610409153766540204`11.753025750563085*I,"57/2",0
5.12931387446920937350427629084127328576`8.05094901686881-4.2331235624892520888`7.271046115718779*I,15,0
5.13611445372197816933016435539822656013`11.853621723953056-2.63449394750410532335430579341274346716`15.504014537751942*I,31,"1/2"
5.14712667502817572217488246132144660777`12.113092177597714-2.34230008597449798235949984178974886481`11.752489031509533*I,"67/2","9/10"
5.14746268903352566097499901485457097445`6.315239015570287-4.5843789828992004652`6.348976516090133*I,8,"9/10"
5.1507325986726312166489109205506616788`7.7307743773768385-4.0975845831169055006`8.841051401837802*I,"31/2","1/2"
5.15165819910099513885602153740219796401`17.775167236880495-0.89319892179528609560943187610476230168`17.907731405021547*I,"89/2",0
5.1559112625339303080740235106677173034`7.807092358024648-4.2250108851072501964`7.287372953731404*I,"31/2",0
5.16218770761039365617810733915405742686`14.998564387666034-1.85490035602383684263584805424405431548`13.94524042729978*I,38,0
5.16352365367425197997262300773015674871`10.949661772886346-2.97184175534792074453969482584041734273`11.224905761756709*I,29,0
5.16963862183998809534581536656983500882`15.721029344548898-1.2831440749447248378143940865796195925`16.49458796028026*I,42,"1/2"
5.17588636604851132695077184245812414563`6.288909522285914-4.5812331923505858782`6.514586407306064*I,"17/2","9/10"
5.17655636744159078560066726295720600443`11.84848884379591-2.6278919066139114879376632025225020172`12.168566557450879*I,"63/2","1/2"
5.18170592360073421092550154189756300726`7.735402745007423-4.0918618807078636652`8.437178896840512*I,16,"1/2"
5.18293534459963825038858857262736963478`7.657843149683526-4.2167969063621995721`7.315909293324132*I,16,0
5.18913757837265467110990619818568460155`12.262741999287394-2.33641641174483726513357898633695127946`11.6531248386094*I,34,"9/10"
5.19954138061017983419503388898097805407`17.753635812300747-0.89029520976145534180627937606946749373`17.42704915809904*I,45,0
5.20199248826627664111151230016410653374`10.973979731194232-2.9635469924913208336470646637990745229`10.989622836993892*I,"59/2",0
5.20451153791369820584908540182293251538`6.285619451812571-4.577956568138409887`6.769409636716152*I,9,"9/10"
5.20663687049478383725014613934451604118`14.697149731857133-1.84912754776710886347529881055432904188`13.94534612432886*I,"77/2",0
5.2103737608123868736931061208705076445`7.554319711063841-4.2084895808618934829`7.359014821757342*I,"33/2",0
5.21290849520131521883144642938821109782`7.761082109473076-4.0860558131547751009`8.06311366781701*I,"33/2","1/2"
5.21620695560635748884195892144662924791`15.690874755219445-1.27924314195771141524134728891870652956`15.785170700017373*I,"85/2","1/2"
5.21714669074841135347988292966441118034`11.869324969866701-2.62131887384969369050402100386626423492`11.85868724304599*I,32,"1/2"
5.23127040646857992098007240587996589876`12.552546491966947-2.3305639381612203939195725457572261374`11.592647014177413*I,"69/2","9/10"
5.23333734261602592871781228314793843246`6.301361749546993-4.5745527474410725962`7.345154921762195*I,"19/2","9/10"
5.23821477740825314094484803205920321723`7.479112291795948-4.2000965244275743336`7.420674674524911*I,17,0
5.24066152829280042605006355856240973458`11.022367933456-2.95529897275913534336880637978558289857`10.840552128797828*I,30,0
5.24433806768821924116709025737099111886`7.810460834750001-4.0801703021135731311`7.876027420380433*I,17,"1/2"
5.24745696043778446412176338049891724094`17.75628088718454-0.88742651138787605998979915396202226241`17.178810543955702*I,"91/2",0
5.25117929980203923148313364323081337467`14.516164993343754-1.84341375572731857829738060426598143134`13.972008954512988*I,39,0
5.25788232172185071710627310043704109727`11.921028893819749-2.61477569951253585926723356046138698`11.681943180976944*I,"65/2","1/2"
5.26236287786386127600780825951633136516`6.334378359606627-4.5710253158668424359`7.18420919681954*I,10,"9/10"
5.26282919507391270172383807975212775575`15.685984551758628-1.27538348075383426666337902815501225104`15.408890011741216*I,43,"1/2"
5.26644724080679720521721142588630147398`7.424140932761223-4.19162501525030644`7.508072658032715*I,"35/2",0
5.27352258213523080615717016216127502469`13.896944130770075-2.32474313464201914175790398471600866646`11.56154172193023*I,35,"9/10"
5.27599236652361867182472544517285230327`7.889748487845654-4.0742091684564803438`7.759365413968617*I,"35/2","1/2"
5.2795257761555418696067458268105260852`11.103219843893358-2.94709865003837570137219332382195934545`10.736448039454448*I,"61/2",0
5.29158720254694773805738341402848103907`6.3844958736671185-4.5673778074934691456`6.7974835200094965*I,"21/2","9/10"
5.29506053455072576463053065427445513394`7.3851469344692005-4.1830819977622457865`7.6358799107126165*I,18,0
5.29540409778896504082752640206315509996`17.78886536185544-0.88459212896874298794323313909698313443`17.00926090769119*I,46,0
5.2958125088229474454561238759534818116`14.39084222397304-1.83775822525280607670904058413656118458`14.03414756167949*I,"79/2",0
5.29876022437051270625392056649600616844`12.015488311156265-2.60826316885533887135384780029505558539`11.565003761170702*I,33,"1/2"
5.30786909115682354301094489617947153919`8.012778405932274-4.0681761332364691727`7.682979000442389*I,18,"1/2"
5.30950397176560779347954967639527877934`15.710139903084187-1.27156445787800136390914405485890777948`15.196130789019465*I,"87/2","1/2"
5.31589158673162886555734637762238028523`12.498313898101857-2.31895442541965301465504432300049363179`11.556217631974297*I,"71/2","9/10"
5.31858038571979705003056804571058184562`11.235589376992145-2.93894687937402719440154058380084588999`10.662067772117982*I,31,0
5.32100933820813624889719911563457871033`6.45308317392667-4.5636137048157758414`6.628139053493135*I,11,"9/10"
5.32404453918721739858029107205496653947`7.359784122827476-4.1744740886935517561`7.841903528784955*I,"37/2",0
5.33977742788788043910980717729095429493`12.183843377948024-2.60178200533383443751930337604425689216`11.485431115678429*I,"67/2","1/2"
5.3399659176919961201355068608221066881`8.216156286730948-4.0620748187289225408`7.634887590601595*I,"37/2","1/2"
5.34053409728990600175455646699653864191`14.300386631853776-1.83216020223237465506769675251041036886`14.152968262455705*I,40,0
5.34338198207461870129355368835556906999`17.864414846723893-0.88179138321924437898897882882402664863`16.883071753897706*I,"93/2",0
5.35062827050956109521908823840529651914`6.543595629286651-4.5597364386195943223`6.533077513941242*I,"23/2","9/10"
5.35338959510201137954135699575534893222`7.3468347242347045-4.1658075848482438322`8.297766505739359*I,19,0
5.35622996306852871161090327879289947632`15.772790997623773-1.2677854488095415852938127729905071684`15.050100307442353*I,44,"1/2"
5.35782065687645317460977397287329464788`11.47608869955946-2.93084442334288397064374004496712159565`10.610456635881222*I,"63/2",0
5.35837495917915792595964078356716653831`12.208377096814697-2.31319819195542982571393825525265420112`11.576785050905318*I,36,"9/10"
5.37228050148341774113540542527939152442`8.664733622423839-4.0559087495445115705`7.6096120307126816*I,19,"1/2"
5.38044295068040835469005475108766678811`6.663220657509686-4.5557493878001238737`6.478166814865994*I,12,"9/10"
5.3809310258512344033521828244013017506`12.551382610322523-2.59533287372410565423894585124060772931`11.433975449814442*I,34,"1/2"
5.38308646825324315134989282594287714204`7.345872178475095-4.1570884721934303302`8.327986142358386*I,"39/2",0
5.38534174780079000403870082831050921882`14.235906452379758-1.82661893414805327814329446016186189307`14.395687399506482*I,"81/2",0
5.39138983154402725338483939523257826777`18.01702695225506-0.87902361271021197185336993385293070578`16.786707594403182*I,47,0
5.39724203037043142824351416940295454885`12.26151026555474-2.92279195803997600862874948300387322361`10.57832486890648*I,32,0
5.40097029496194909707927559811268509001`12.04470425326311-2.30747477524660802939188772045605225657`11.627191414742851*I,"73/2","9/10"
5.40300589039224550717643962489235417628`15.897499423830904-1.26404583808800865664045154916332017072`14.94390909106692*I,"89/2","1/2"
5.40481047965698565036263053413308653218`8.73128672392191-4.0496813538074445785`7.604857245202206*I,"39/2","1/2"
5.4104522969372324840675140501558390341`6.827745984834884-4.5516558791419058472`6.449980318948223*I,"25/2","9/10"
5.41312631870490888825877497215170323026`7.357150134707502-4.1483224359142475958`7.836809943005615*I,20,0
5.4222181753704619492417262357824739666`12.851528386787725-2.58891638311014111602804656355989873887`11.406740603726872*I,"69/2","1/2"
5.43023322240958348217330106282990009503`14.193352332782009-1.82113367102211543663437162617462917339`15.6044856557046*I,41,0
5.43684008287381463806223482993555573865`11.607306082895938-2.91479007870098950459442824088736821744`10.56449707008897*I,"65/2",0
5.43755347355665755976041394363768178525`8.23656269029803-4.0433959643934133639`7.620455818718069*I,20,"1/2"
5.43942689199139052057181642375757209491`18.392084567977786-0.87628817332004906288871851211448297307`16.714021792950685*I,"95/2",0
5.44065519587093814508786360066068936619`7.080487124580116-4.5474591870763022406`6.442097003299489*I,13,"9/10"
5.44350067182678482329155222646668088739`7.381655247945218-4.1395148711404068272`7.614892232404038*I,"41/2",0
5.44367524510918198667370892567752079422`11.938007468803427-2.30178447802929076266150465892950440534`11.717923047748286*I,37,"9/10"
5.44983051741025840987139928151121885007`16.164224653337875-1.26034501940892885088525457202424344428`14.866722128239818*I,45,"1/2"
5.46363609619296569815609069848934822051`12.228781572446842-2.58253308974505462527438540955614429582`11.40292911187039*I,35,"1/2"
5.47050709111461679687824542917896556162`8.022811789033739-4.0370558202217676002`7.658305114936475*I,"41/2","1/2"
5.47105050379710613713026303852951427785`7.650218282763111-4.5431625334307985912`6.451258020749277*I,"27/2","9/10"
5.47420139200594926982700305132158133599`7.421352145646893-4.1306708940988111786`7.474349399480172*I,21,0
5.47520635937531277348915277333790736501`14.171342260184202-1.81570366626728742264469146264497894946`14.376625110276786*I,"83/2",0
5.47661052228450075918673171985905177707`11.252016721456904-2.90683930498276731785615947145174434059`10.569450915741692*I,33,0
5.48648751516312700206737362229303322562`11.866391331952421-2.29612756688075849008399271814865293081`11.876400129976028*I,"75/2","9/10"
5.48749243553164747177014295757534721709`18.52277241397791-0.87358443770363755611133278458002418835`16.662341873130806*I,48,0
5.49670264838056562590091929447572645181`17.330085014317138-1.2566823956924684921684442100634275324`14.813769830854104*I,"91/2","1/2"
5.50163704806836257023028871704297643022`7.496073518039238-4.5387690871827405085`6.4759934413618545*I,14,"9/10"
5.50366892914400566830667749562769344282`7.894321570496852-4.0306640675966826505`7.723233736349609*I,21,"1/2"
5.50518206977044549464348959667725337323`11.980590459233522-2.57618349978968062522704285795732302053`11.424467692912282*I,"71/2","1/2"
5.50522065870242464023541140643882940092`7.479769324501926-4.1217953534900151689`7.375746039828514*I,"43/2",0
5.51654918323346666727857147801559114616`11.060110287180517-2.89894008592269781744061733166019871181`10.595500231487796*I,"67/2",0
5.5202590700612804897905919647869536959`14.170561426269565-1.81032817744834279576496647355933845309`14.036521874410175*I,42,0
5.52940486413644439755704915354972521313`11.82045957356627-2.29050427422482883928258951764598411944`12.205307178546057*I,38,"9/10"
5.53241362834903264360074332635654337091`7.104049206629645-4.5342819642283527493`6.516126203952731*I,"29/2","9/10"
5.53558575944130541563244264339794919905`17.94166485460204-0.87091179477789317106090209044845116143`16.631213435201044*I,"97/2",0
5.53655094467587457566657743273160421289`7.5633776246859945-4.112892841924363626`7.304141300736963*I,22,0
5.53703657555317273583666337290532402571`7.8109795042268955-4.0242237615923456416`7.825795832282324*I,"43/2","1/2"
5.54362112654156577553962918680053918924`16.04098088268478-1.25305737912773611322165581804086904966`14.783499885411018*I,46,"1/2"
5.54685343829291518581673564476823494631`11.829160663930976-2.56986807193230916842741054335054876084`11.477042715579117*I,36,"1/2"
5.55665202278567224495999345705708654849`10.933130119337909-2.89109280459656860555071770665587743768`10.647790608862323*I,34,0
5.56337901785344924458837635229365786224`6.930636642695357-4.5297042271761505311`6.572729426148243*I,15,"9/10"
5.56538933597703116997376582855195889071`14.194071978674113-1.80500646696260464750636533843257933634`13.837407424899016*I,"85/2",0
5.56818499621007525389599046412314498461`7.685283051104996-4.1039677072866714891`7.252434797853639*I,"45/2",0
5.57060761148050364917223517680474088156`7.7579019554733755-4.0177378674774633334`7.991715205318326*I,22,"1/2"
5.57242510346196353416913799942077285474`11.79580998467053-2.28491480024380052401631333872710013863`12.749644114778727*I,"77/2","9/10"
5.58370618506029491208514634738013030103`17.676967455357758-0.86826964922361279844977109533599051026`16.622225725907356*I,49,0
5.58864760369492180000332162694000393537`11.727186693996236-2.56358721989335601443790343652584256891`11.57395450734187*I,"73/2","1/2"
5.59058483257968622747387865924339057663`15.727228519228614-1.24946939119519526781884372356721242407`14.776849011357568*I,"93/2","1/2"
5.59453196455006497156688966026796428599`6.831255347644879-4.5250388851721862836`6.648505311711119*I,"31/2","9/10"
5.59691511632132118621731846603719800007`10.843758857092906-2.8832977824932826403542436787222091519`10.737211732468584*I,"69/2",0
5.60011581516563755247408204146016368811`7.878074192039336-4.0950240639266163485`7.216896043080851*I,23,0
5.60437961334905634365115794992920692701`7.728362344245608-4.011209262174686658`8.311012322059767*I,"45/2","1/2"
5.61059520595588669758825250280899846288`14.248863179583772-1.79973780264625809357097076183498451555`13.698829506698363*I,43,0
5.61554609593789032004183111155464312404`11.79071703755279-2.27935931470049491947002066088365043658`11.980914391022186*I,39,"9/10"
5.62587119233400336464913910067527074629`6.771535485649458-4.5202888937630170382`6.748897582570319*I,16,"9/10"
5.63056202663856056611028660021400987582`11.658009104345128-2.55734131481877566563188421271656173995`11.750718413659634*I,37,"1/2"
5.63185305675114260549304592808998137575`17.502020311721154-0.86565742100323841177422904940111194517`16.639739163283597*I,"99/2",0
5.63233664269805359907929833002965136771`8.272905242567006-4.0860658035960134944`7.195564906593474*I,"47/2",0
5.63733465358565659181778226085787234044`10.780779766698375-2.87555528362371209436090778787442526421`10.890139652837616*I,35,0
5.63759268316530013189948188555043983204`15.53793284546152-1.24591786266944560497452057466662051121`14.797728336948973*I,47,"1/2"
5.63835015484039981561126434823490366772`7.719319181602532-4.0046407357508437934`9.121517010554735*I,23,"1/2"
5.6558747934612728177279542869227893828`14.350731930106564-1.79452145831280755121313434391533269155`13.596753611810897*I,"87/2",0
5.65739540217093547944348409284350635295`6.73792154596435-4.5154571548008512319`6.885129919736792*I,"33/2","9/10"
5.658765754671131596311105441405731655`11.80543046786284-2.27383795867385547269236875507360071781`11.711191836755646*I,"79/2","9/10"
5.66484094448666758377764124367610587503`8.5444571022004-4.0770966060742643353`7.18760143189295*I,24,0
5.67251680878726002619499475118448546601`7.729957661967611-3.9980349929341692416`8.187838200598128*I,"47/2","1/2"
5.67259422547752448421730281467929157503`11.614371044954312-2.5511306875660199794846844077653937162`12.164642403868408*I,"75/2","1/2"
5.67790693489673636799093608724914890742`10.738874471040447-2.86786551837990171858352550936996930666`11.199731212644078*I,"71/2",0
5.6800257409120078209495389181819978409`17.373645700816574-0.86307454489414718688076760267570671407`16.693333237971643*I,50,0
5.68464362955365968623532193823145064816`15.405581796418483-1.24240223360443012879496150130594201959`14.855312702048154*I,"95/2","1/2"
5.68910327321523030741247799429695516464`6.723858189065699-4.5105465163940519056`7.084306119646075*I,17,"9/10"
5.69762239732990864612536593733397673557`7.95524749280952-4.0681199494399564009`7.193043452325691*I,"49/2",0
5.70122627401541927254474438458062410786`14.543561700787171-1.7893567142294924985338892277872212122`13.521099824074195*I,44,0
5.70208204202118185935623637563729291905`11.84232552083781-2.26835084621150315923045617262188349057`11.546482129065996*I,40,"9/10"
5.70687714898480418233161605534834588856`7.761360155926743-3.9913946546550038117`7.918685352067651*I,24,"1/2"
5.71474177520609153292594214246887389473`11.59320522108864-2.54495563088632446742584798696443112997`12.246737645098294*I,38,"1/2"
5.71862836750173197888801829316890872503`10.715595328618058-2.86022864715982889630998205262691513811`11.920867184047129*I,36,0
5.72099346390524498715048782427121847023`6.725906568408653-4.5055597729050413126`7.443430365397684*I,"35/2","9/10"
5.72822362504036322351313185917223148772`17.27608739626719-0.86052047003706686833542011269050535083`16.805878156877718*I,"101/2",0
5.73067487697251643254064676220790150379`7.718774840949824-4.0591391199602779419`7.212810546499943*I,25,0
5.73173665624773112152833216331700401785`15.308764246306557-1.23892195330294400365223323756445435804`14.971839665840367*I,48,"1/2"
5.74142875192064197584543581090967925543`7.8169709340443365-3.9847222596067133913`7.764034602851822*I,"49/2","1/2"
5.74549296854678964839440199724824053307`11.90706053526536-2.2628980659025769650453675082660503595`11.431944010495043*I,"81/2","9/10"
5.74664788274435667981261659832954056516`15.063520884957294-1.7842428575369976266442526763350520142`13.467160949423171*I,"89/2",0
5.75306461303843055939327376147962302123`6.742332191882981-4.5004996649966691254`8.12834714396097*I,18,"9/10"
5.75700230639663569255424890668189837192`11.594049059260545-2.53881640150707038072786741009315789384`11.715138186430591*I,"77/2","1/2"
5.75949546207324718617053455729859253475`10.710318846500957-2.85264478377198122852125663235631687818`11.02584966604499*I,"73/2",0
5.76399244704111410681100967946874333853`7.573935545763585-4.0501572215809989358`7.248956465600708*I,"51/2",0
5.77616919842388461797176680856904001298`7.904338240810645-3.9780202658238274726`7.662981836811456*I,25,"1/2"
5.77644611684431670021982602404927793369`17.20221151521748-0.8579946594992083561446142462317413071`17.052428492042402*I,51,0
5.77887077971996815280336947108622508166`15.238350713614143-1.23547648027215335910018759112695605849`15.21992797937992*I,"97/2","1/2"
5.78531534082866296001523323197411809082`6.772546960224953-4.4953688797272676563`7.328025663206374*I,"37/2","9/10"
5.78899659195740762076358360023334544025`12.01215346282819-2.25747968237411308894254146104959673185`11.348696312232585*I,41,"9/10"
5.79213791203345465418926529159697326707`14.828373954533914-1.77917918261735497591148369288857583076`13.433000546532488*I,45,0
5.79756934897502449684388452889523623214`7.474528260055566-4.0411771850086376378`7.305338286842402*I,26,0
5.79937350412894931021843436964997742731`11.61885325443584-2.53271322211792492453139643371414314028`11.476888035544533*I,39,"1/2"
5.80050482933798099806358798781495195492`10.72401441563007-2.84511399863312287892893645380979623582`10.743295689637517*I,37,0
5.81109607523387419808318417280991844611`8.040530116902968-3.9712910522746270755`7.595513561450849*I,"51/2","1/2"
5.81774424994789361629941788027240914835`6.816948345889145-4.4901700506939146645`7.087254891661565*I,19,"9/10"
5.8246926433987723265000639526694180415`17.14868516155418-0.85549658985170345010001390957002044881`18.813918107619482*I,"103/2",0
5.8260450471902053064272542289036577009`15.190165890440799-1.23206528216667996646719839517869705615`17.40223169113252*I,49,"1/2"
5.83139999284945549629571469542829997957`7.403854571414257-4.0322017763834162359`7.389263753351031*I,"53/2",0
5.83259101607123119969358698945997850515`12.189789156850948-2.25209573771413631836222978384974434112`11.288161020588916*I,"83/2","9/10"
5.8376947092880490448722150716820383286`14.385589959526552-1.77416499141453348841521231984568399067`13.418620219195319*I,"91/2",0
5.84165317683077847198056427083762519385`10.759618749619312-2.83763632177178596502003132194357220754`10.572341420121688*I,"75/2",0
5.84185310691438340483298641525880712638`11.672965586613156-2.5266462832644060235500523503978918466`11.325915256276351*I,"79/2","1/2"
5.84620697648947098808433612628021889489`8.274219814863338-3.9645369204656126395`7.552920577650918*I,26,"1/2"
5.85034992655387128178794919484331042102`6.877045745365789-4.4849057582228472146`6.953552617581729*I,"39/2","9/10"
5.86547894899794311728005493377709632944`7.354169003962287-4.0232336055470122019`7.516121399233244*I,27,0
5.87296265034381413526827980893174470527`17.114386853885023-0.85302575076093422969636644309485868243`16.943252987201184*I,52,0
5.87325853545699076364884174603564474298`15.162743381841244-1.22868783572066817638190676334878931155`15.143026029921417*I,"99/2","1/2"
5.87627438978144510486868772160137328799`12.571188943332444-2.24674625282455281610352697416212538227`11.245963142662754*I,42,"9/10"
5.88149950514005847861477409571966732925`8.901976165257517-3.9577600960554535032`7.531102155608406*I,"53/2","1/2"
5.88293730576773927885296606524789408061`10.823364920407506-2.83021174564924060612387995755950610315`10.453735616232224*I,38,0
5.88313094130533423856701017252538653336`6.955960488576298-4.4795785296055073083`6.869410457786558*I,20,"9/10"
5.8833166747939926599845468952381177231`14.15899871283726-1.76919959371184238299747340557961002088`13.425972779271488*I,46,0
5.88443890561754872856734159312019624351`11.768538169842634-2.52061574515245344524639765963758519171`11.221051497991697*I,40,"1/2"
5.89980094035013142475230611515974694821`7.321470895772222-4.014275133913198728`7.72684047261449*I,"55/2",0
5.91608585036572358742282475736509143192`7.059699318419233-4.4741908393783396753`6.815317552595513*I,"41/2","9/10"
5.91697127427968880078744115557152773189`8.535527744268755-3.9509627304761609041`7.528443878345837*I,27,"1/2"
5.92004490603212444655721740772068964859`12.826143069247097-2.24143122870684625250191053447180402987`11.21989131881857*I,"85/2","9/10"
5.92051034977981030541836110394437406404`15.156699264210546-1.2253436266701230045805345416275846668`14.810004879708238*I,50,"1/2"
5.92125560112286861640985330535137106361`17.09996767532822-0.85058164459334127148648627478779168055`16.607119142129847*I,"105/2",0
5.92435410803260002261373048498375484859`10.928664007523492-2.82284022780896421581460547540440652962`10.367776285855642*I,"77/2",0
5.92712874237807314924473137460172621158`11.936832978642775-2.51462173936751609926291057679276583263`11.14714719132739*I,"81/2","1/2"
5.92900225967323449944121737334857975537`14.007680830664404-1.76428230736993609504767679741145723453`13.459834888675182*I,"93/2",0
5.9343608354095266659319632604975655161`7.3036995617139135-4.005328681952468857`8.22304802466017*I,28,0
5.94921319639613464729725854614269486167`7.200598681261846-4.4687451096441921688`6.78240606101131*I,21,"9/10"
5.95261990840603859775264824652104727916`8.1545535107714-3.9441469025593363869`7.545151039742777*I,"55/2","1/2"
5.96390080080507675626967482897350283223`12.22594426465156-2.2361506476834896183297337804154740219`11.209122281379466*I,43,"9/10"
5.96590056327108342031523127670388390718`11.110141698648093-2.81552169336494453839653407241300329309`10.305780296194051*I,39,0
5.96779962280977978975882479020674496937`15.17502603724186-1.22203214966669170847261147542510106671`14.60974295573648*I,"101/2","1/2"
5.96915364180375878947518921725571746685`7.300020045462272-3.9963964363038524153`8.125909333680381*I,"57/2",0
5.96957097625836153034882283191192456756`17.108126701670436-0.84816378603330047020705265399947012254`16.40027266211908*I,53,0
5.96992050953467955018915393932951959686`12.302881870998222-2.50866437051158718633980244000395017073`11.097412969888573*I,41,"1/2"
5.97474996392978827606723015916496934236`13.897912200522098-1.75941245852889768286329357632576838549`13.530518041263488*I,47,0
5.98251150953791230883813000856268070667`7.409122468268995-4.4632437104329779367`6.76605351749793*I,"43/2","9/10"
5.9884430446060716465827904270423393273`7.964672248816389-3.9373146201654286918`7.583339190924008*I,28,"1/2"
6.00417450034711150468733505628769507032`7.310572175963627-3.9874804565285326154`7.672912977926069*I,29,0
6.00757373608832524758520174001045086136`11.51583832226714-2.80825603733850904058056402048398940325`10.263536415843422*I,"79/2",0
6.00784035211876271818595795878707709134`11.977505649148888-2.23090447455789386317933026057973677215`11.213986344705328*I,"87/2","9/10"
6.01281214855363229547711685956626413572`12.604266541212622-2.50274371776153566329306333974438331329`11.068848178906324*I,"83/2","1/2"
6.01512551356650353220611282783808875895`15.224621927966608-1.21875290818395467271250832563658169871`14.468014058638309*I,51,"1/2"
6.01597930838501298039779560916734341048`7.802790940493212-4.4576889600991347854`6.763736465416088*I,22,"9/10"
6.01790827266273272093988465382865589821`17.14486876728178-0.84577170171366233697825666778892129271`16.25076079316464*I,"107/2",0
6.0205583345816927502030618052688073389`13.81652832631816-1.75458938177759226323252592948227585264`13.662894000583602*I,"95/2",0
6.0244383336705045270452565262311585142`7.845432051904008-3.9304678218139872306`7.647968792455439*I,"57/2","1/2"
6.03941867956165360389610146251677167489`7.336506542045197-3.9785826815206945167`7.457907779748886*I,"59/2",0
6.04937077334485675851465865507429454022`11.656682325371147-2.80104312685277287829267184029258355198`10.239186981261303*I,40,0
6.04961510094600400747655914577449591105`8.212925722877298-4.4520831257533504778`6.774170368642583*I,"45/2","9/10"
6.05186187904029583887190412397291104677`11.820756313963543-2.22569265771562234725938231979370225808`11.236097650893887*I,44,"9/10"
6.05580164896339870337323713804147917176`11.977195401226089-2.49685983635199521400592381655827816585`11.06078240430435*I,42,"1/2"
6.06060344113934115283795639129655402943`7.766004706287553-3.9236083783129327356`7.749670873823807*I,29,"1/2"
6.06248720645891019380275423717311563821`15.321112850232272-1.21550541441719406204993709261806501923`14.361942339815332*I,"103/2","1/2"
6.06626700298281007335361705233078859365`17.223269708313627-0.84340492985855303833167401306981429145`16.136143898790962*I,54,0
6.06642596387479495367131654739441158374`13.757399351638595-1.74981242029322007462746897793456606044`13.94219340858581*I,48,0
6.07488157060924320714494170846895262902`7.380330928288003-3.9697049355914120547`7.3201705608444785*I,30,0
6.08341738559535300471798271335276894591`7.582435092470508-4.4464284237260035635`6.796954151201111*I,23,"9/10"
6.09128890154694325260364301676764332941`11.106593643489113-2.79388280319323613957267266898782581269`10.2324948874272*I,"81/2",0
6.09596374071139424060499152950252195864`11.709395630335665-2.22051513016950752271923791978967431301`11.278947211846008*I,"89/2","9/10"
6.09693604828087775481036709055678162822`7.714084712384922-3.9167380943848798718`7.914197701410922*I,"59/2","1/2"
6.09888704729718422824232024462524836102`11.725082901086273-2.49101275898598146158579115238509343555`11.074607389344584*I,"85/2","1/2"
6.10988391034798651720198192352773387451`15.50783331081559-1.21228918917751972088270176018212963806`14.281773379260775*I,52,"1/2"
6.11055868259201491574220548629951288862`7.44682117370787-3.9608489342414060123`7.223365455728233*I,"61/2",0
6.11235148757440349605888022476360108551`13.717663395728128-1.74508092595375823095267694302624723179`14.869161137519178*I,"97/2",0
6.11464669497567141723094550430548766367`17.377055408400206-0.84106301993804288888389540840098434502`16.0467723373976*I,"109/2",0
6.11738465201347498294779578661707343722`7.356880919363795-4.4407270200597890425`6.832474932265859*I,"47/2","9/10"
6.13332542432736473075078742659830739444`10.866419088078038-2.78677488374253589589924459366948129764`10.244762579259534*I,41,0
6.13343385300667973465513545844830323482`7.683895232793081-3.9098587102885474108`8.231469949827998*I,30,"1/2"
6.14014433538904059143754058127346479441`11.626550369724985-2.21537181055121375763842285214700592005`11.349477231386473*I,45,"9/10"
6.14206642604482549195339634223145954119`11.568844490896552-2.48520249717631532308229008047740125244`11.114417415462917*I,43,"1/2"
6.14644563818373489611221667099557529625`7.545366457859068-3.9520162896382669776`7.1534300783259726*I,31,0
6.15151538211485403191462432847759682995`7.2271478560731355-4.4349810310290489998`6.882016374265868*I,24,"9/10"
6.15731485764943270014908994935944249481`16.015161529658617-1.20910376178115048512830252671775600026`14.222870624850543*I,"105/2","1/2"
6.15833358333106354022843908026803113131`13.696446221424711-1.74039425942575934080879378514486108406`13.786376340324416*I,49,0
6.16304689091424178865963735659375829719`17.74791469388486-0.8387455323342953231501403867054256527`15.977987275024466*I,55,0
6.17009457072509461584140842265877587136`7.672754259939777-3.9029719034332841556`9.043085406992846*I,"61/2","1/2"
6.17547772001297743400784156517989708804`10.714279609555177-2.77971916379686737496290423256574599131`10.279333230488154*I,"83/2",0
6.18253816955866100918748642464787213568`7.697168719778483-3.9432085158133052861`7.1036490397690315*I,"63/2",0
6.18440209950149831411811059277255287742`11.564271373555938-2.21026260405169820379063406072217532399`11.462562422389643*I,"91/2","9/10"
6.18533791261536325637739555456984282613`11.460960402456424-2.47942904252083590875617544223452837987`11.189273352706286*I,"87/2","1/2"
6.18580805096343740004533879988239294033`7.143382415213645-4.4291925236834034791`6.948136064417427*I,"49/2","9/10"
6.20437096911689836922133648950379653886`13.694533634010067-1.73575179022977229608778806693490117208`13.478977134656844*I,"99/2",0
6.2047793034743615685136415390734413025`15.792706418740515-1.20594866993457476853525188356610881369`14.183240817628334*I,53,"1/2"
6.2069159351358911676925038026687284148`7.679899136126177-3.8960792899847284794`8.104122249262835*I,31,"1/2"
6.21146714702098373655980394419571281097`17.903590150374058-0.83645203801881737941516111987494538923`15.927676549001793*I,"111/2",0
6.21774323927562001898228429550196590921`10.607395518303464-2.7727154182711290273890137285350721583`10.343143618685886*I,42,0
6.21883211458831597189653107915139421258`7.967713348467191-3.934427033592621936`7.070540741392233*I,32,0
6.22026112767441128485467356535417653892`7.087845101014394-4.4233635164133703631`7.03557613025783*I,25,"9/10"
6.22869967831146722595823925210757991979`11.384551661711841-2.47369236791429083663975574388518314136`11.320594479545665*I,44,"1/2"
6.22873550672023308518309887300934733106`11.518320848534163-2.20518740331293045408039636428395638574`11.657809688541452*I,46,"9/10"
6.24389569896860483838005741301958378358`7.706203879804099-3.8891824264596113178`7.831616993025688*I,"63/2","1/2"
6.25046240172914536574776357209866214505`13.714688061870747-1.73115289678546418667557871832618585334`13.289772767550009*I,50,0
6.25227652480625721896521081904562570229`15.340598700632773-1.20282345961624639375481937583058551053`14.162714317996118*I,"107/2","1/2"
6.25487307630140729334788241877959203796`7.052261565534226-4.4174959795357697705`7.153555642440642*I,"51/2","9/10"
6.25532341327991305958287202261021944299`9.081956824821614-3.9256731752763376334`7.052378395180862*I,"65/2",0
6.25990703292814093135260043304192232065`17.31213986691731-0.83418211824044128473828974211014614744`15.895425623929658*I,56,0
6.2601195028631290720182870023575721199`10.530037056848567-2.76576340329941626239329360439532838595`10.451286271180146*I,"85/2",0
6.27214993731674556413255290552714070296`11.332044179945273-2.46799242869969583051668086788130216916`11.576412044730125*I,"89/2","1/2"
6.27314306704819770343683746340809376618`11.486348204018247-2.20014608927314175192381438502629569865`12.125657057976875*I,"93/2","9/10"
6.281031634667126113690372705087903786`7.754527112937124-3.8822828113077116265`7.67319183812035*I,32,"1/2"
6.28964235670815386701434755828959677186`7.0322199871837165-4.4115918358968241285`7.322724599344318*I,26,"9/10"
6.29200810443310719619788333580836369459`8.024917590543296-3.9169481890792096039`7.048609965730508*I,33,0
6.29660667535768727241805443078430990131`13.76290825292913-1.72659696643835110845104542464847780139`13.154820320767817*I,"101/2",0
6.29980581971249765295161739931381070134`15.107767339735974-1.19972768495540961109288132575731396686`14.162901095658286*I,54,"1/2"
6.30260409940740892423929745753356282125`10.474960849330817-2.75886285773708617186084830288750142527`10.644352732155678*I,43,0
6.30836613116309079448151035524298570969`17.04504120023944-0.83193536422367570904654916145336497565`15.882378867769095*I,"113/2",0
6.31568694569684356669178245752523359874`11.299873803534448-2.46232916376185948852879907037047781301`12.856752567435759*I,45,"1/2"
6.3176233259248551529089256475142621731`11.467141095988064-2.19513853196778597128555691572510477826`12.057865953097043*I,47,"9/10"
6.31832153502299446917877976765545492032`7.831018235419498-3.8753818864789841412`7.567807817588367*I,"65/2","1/2"
6.32456742542357535763172901488491021573`7.025231662725665-4.4056529614909859838`7.606002956270777*I,"53/2","9/10"
6.32888232249431928831788292570600654002`7.705250624783214-3.9082532433451380451`7.059692471909035*I,"67/2",0
6.34280262021354334461496750081527616523`13.85213538470955-1.72208339546988834829111479948713588951`13.053355176707738*I,51,0
6.34519468330666314703255108382155487577`10.438602497344023-2.75201350457023877993813787626826587775`11.122339575820888*I,"87/2",0
6.34736650658883032413752240299889016988`14.950512978112846-1.1966609081085905844846245135399494174`14.187882358435614*I,"109/2","1/2"
6.35576321375976015799519190602255486705`7.948953668236678-3.8684810389739055414`7.495344051190302*I,33,"1/2"
6.35684403665745075602424790807344027074`16.86785588042219-0.82971137687707454932620442426401374585`15.891689680523866*I,57,0
6.35930900041511744482567673582842867421`11.286754767604817-2.45670249656567358164094961283883241825`11.571674004718478*I,"91/2","1/2"
6.35964673647935019893383134580653871848`7.02992996795999-4.3996811860936487668`8.618538332799698*I,27,"9/10"
6.3621748633482386100559873877710006067`11.460312761755235-2.19016459128830770928176992856671150856`11.57860800411033*I,"95/2","9/10"
6.36594229459013647914880838566939641618`7.5280431942536445-3.8995894305473400906`7.087224958581465*I,34,0
6.3878889726790421182922524470616393813`10.419435756233247-2.74521505223810750423797056336175762384`11.015700918091287*I,44,0
6.38904910121543996473327611677833237908`14.015503017167068-1.71761158909252590650328325732354980014`12.97629367475668*I,"103/2",0
6.39335450607065377938311154315954565825`8.142582067829421-3.8615816023751298807`7.44695059474875*I,"67/2","1/2"
6.39487874222896607387557804368425583131`7.045717183439893-4.3936782939060186745`7.720576708420335*I,"55/2","9/10"
6.39495792343526967189652878349578660642`14.834664692833204-1.19362269913424086740088852537021571022`14.246359001618805*I,55,"1/2"
6.40301443836356003677781524602488589534`11.293173600149151-2.45111233614167454092865381504335647987`11.243471581950985*I,46,"1/2"
6.40318433772326178719930551159865536761`7.410037810076849-3.8909577710852673505`7.134471957937926*I,"69/2",0
6.40534035627866555955257876356585160683`16.7366271457156-0.82750976651128061890273598466341514878`15.929980216089335*I,"115/2",0
6.40679629301427777144308598118030259336`11.466221102593591-2.18522411770072781228135015794290334407`11.346676013502398*I,48,"9/10"
6.43026189414735153101842294804930456096`7.072631308438782-4.3876460242105466263`7.408014703188142*I,28,"9/10"
6.4306847473850947376246953865539767313`10.417407370940143-2.73846719587352097470182320581640347342`10.547016866733388*I,"89/2",0
6.43109326911166448471342379826875648053`8.557240768525746-3.8546848583586095907`7.418320511762903*I,34,"1/2"
6.43534501673172694251962358050923375622`14.390072710713572-1.71318096143120250449475607090822200024`12.919213641122644*I,52,0
6.44060485611620735839785693540800202998`7.326506625592331-3.8823592168886772597`7.207703040884708*I,35,0
6.44257942716196180981033379032564620105`14.746840043723976-1.19061263586597112282938471230733822321`14.358419303511772*I,"111/2","1/2"
6.44680163540955491770166898234806846072`11.321599655054463-2.44555857802128824340619519921904402218`11.054357365461042*I,"93/2","1/2"
6.451486261473557751788383276259253721`11.486073613344438-2.18031695292597364659714920761830661704`11.192673536485831*I,"97/2","9/10"
6.4538547083828802234524276147756901365`16.635283348166116-0.8253301525664112718008202719448781406`16.011615487819476*I,58,0
6.4657946436102176768634306091804880445`7.111360868206787-4.3815860720354363684`7.2413705041213605*I,"57/2","9/10"
6.46897738245197717366016641829498131244`8.72760982053944-3.8477920381824257916`7.407520134895741*I,"69/2","1/2"
6.4735798471165345161471734412424035506`10.433924318516643-2.73176961846628862093790441927894387523`10.318545460190029*I,45,0
6.47820033868942805565403791613765715538`7.2669007930070055-3.8737946548386483414`7.319853022316563*I,"71/2",0
6.48168929737504453945371301128401502695`14.588062038948532-1.70879093549262916218468448870671850434`12.880105894678433*I,"105/2",0
6.49023039292363377082403712671798219802`14.680711234380505-1.18763030378477017873489773360366026766`14.58555923791785*I,56,"1/2"
6.49066900545894326295394349527298067829`11.377615276261459-2.44004110512407808445368673432268205031`10.92480237321273*I,47,"1/2"
6.49624344730561949092469258793385019099`11.522279788465879-2.17544293058380055127508923508895280693`11.0790419962883*I,49,"9/10"
6.50147544265230803182086605806633883258`7.163415578770076-4.3755000888268570963`7.133461211032363*I,29,"9/10"
6.50238672238797525413238051949528110925`16.556414234703748-0.82317216334846271996474151380330646587`16.174617038211444*I,"117/2",0
6.50700474848356259438447573573884972215`8.183649220250757-3.8409043241516813828`7.414231601232832*I,35,"1/2"
6.51596735666190578263158281484633290579`7.225963568830183-3.8652649100147613947`7.503305069063951*I,36,0
6.51657216954894239758578836888770676966`10.472383191382526-2.72512199195407210953422507997899878362`10.168483707627338*I,"91/2",0
6.52808090484727765735434181099299608756`13.993026861246316-1.70444094312360123491115934529757436476`12.85858487326973*I,53,0
6.53461499953580341440981098239147610527`11.47329195608239-2.43455978859922586508963828416155872134`10.830850389802743*I,"95/2","1/2"
6.53730274470382722215555400148763367546`7.23154833194537-4.3693896831275956124`7.058679389708342*I,"59/2","9/10"
6.53791021348131326414830368010411512096`14.633170865064077-1.18467529589056510379410510927192748673`15.499671614914767*I,"113/2","1/2"
6.5410665603108587020642125917354385818`11.57928995686482-2.17060187680207227137578483245842839501`10.991182893988496*I,"99/2","9/10"
6.54517329279155729320808232510184824389`7.955328965814794-3.8340228510579418889`7.439648145637398*I,"71/2","1/2"
6.55093603836570787329281996641758203869`16.496333103738184-0.8210354357744195436470053824141693318`16.595274079495447*I,59,0
6.5539025612633468961548874126306774715`7.200965693203998-3.8567707487771559225`7.888450838537399*I,"73/2",0
6.55965966855613208503409446962849066977`10.539727176463268-2.71852397824503249041457696687767727646`10.06038922135233*I,46,0
6.57327500530439790551968686829263008264`7.320716511140554-4.3632564212609834723`7.0060136262253785*I,30,"9/10"
6.57451883083245803001699138109957043656`13.734050452619-1.70013042495947466632879673140318276819`12.85576087634734*I,"107/2",0
6.5786381048792658996286809485575772652`11.638994117852151-2.42911448862338642044998387058090134953`10.762321283646*I,48,"1/2"
6.58348096448691801492015903824063389138`7.815643520910136-3.8271487075918608327`7.486932615674734*I,36,"1/2"
6.58561829859006995129900468836330047562`14.60298971252427-1.18174721257344201795121584160112892678`14.613096487615026*I,57,"1/2"
6.58595434072003350487719516844984954824`11.665672300910252-2.16579361079309183981708989026911526429`10.92195538290414*I,50,"9/10"
6.59200268154817005946002996026888801335`7.190657905501457-3.8483128816917146802`8.157066101372374*I,37,0
6.59950230665196572231794353623858730869`16.453389474934475-0.81891961512576560337819934744666253129`16.56224392497999*I,"119/2",0
6.60284035248399946559348202248444251801`10.650973892582252-2.7119752301762875894953595057609380947`9.980223686323066*I,"93/2",0
6.60939068279397839687866425300037427404`7.440480121305888-4.3571018280190284711`6.969796697535576*I,"61/2","9/10"
6.62100209593539303609647822076341071217`13.56610849608061-1.69585883036384740240309381429153334259`12.874664818679413*I,54,0
6.62192573650269217759606150355484800122`7.721311879412837-3.8202829377277962491`7.562661484287565*I,"73/2","1/2"
6.62273684405761618059198377465341278916`11.992765519222095-2.42370505515697033362543524101165169656`10.714294133284854*I,"97/2","1/2"
6.63026452230236232712864248197444082804`7.1948751570554865-3.8398919663062277862`7.557476855842624*I,"75/2",0
6.63090555842134864898717145552137992478`11.800247451272812-2.16101794539860040748432832634607983439`10.867419705149587*I,"101/2","9/10"
6.63335407441159097143896582523117576249`14.590385051555053-1.17884566148481452602291624268887938597`14.250678893899492*I,"115/2","1/2"
6.64564823898025926519412175071663609387`7.612328004132549-4.3509273873537670212`6.94682284710132*I,31,"9/10"
6.64611228248176689475785978520878268126`10.84634180410474-2.7054753924119746433`9.92136733542333*I,47,0
6.64808518747419806739576230619126222415`16.42737029942044-0.81682435481010219420384307086124938162`16.039964865326496*I,60,0
6.66050560585511662809636921012272325948`7.65644260325204-3.8134265420794098697`7.681020687237216*I,37,"1/2"
6.66690977409987320645780398277904423054`12.357507422686412-2.41833132866082464746932178038678431226`10.684476913026705*I,49,"1/2"
6.66752974866391127450485706122607270297`13.44432759474597-1.69162561736039974411549291626601367385`12.921612212099587*I,"109/2",0
6.66868496203508718328425621197208785927`7.214488199916445-3.8315086097850383115`7.3131153250906475*I,38,0
6.67591901220504630121889384161256080465`12.037859696340803-2.15627468760498994947077660670483620384`10.825277203506117*I,51,"9/10"
6.68111698295046200444063095791599719531`14.597114515984973-1.17597025740879671275437500050965513573`14.039210325880864*I,58,"1/2"
6.68204613978214428339206128853094444076`7.902897201568347-4.3447345430709344822`6.935215100252989*I,"63/2","9/10"
6.689473570888616436724947169776213382`11.322018358687552-2.6990241022844883689`9.880512864738312*I,"95/2",0
6.69668435059514424896167835801640380824`16.419438909102507-0.81474931613058880465565707553774663001`15.782232548502568*I,"121/2",0
6.69921859387064455184689903155664268653`7.61369564005876-3.8065804792254369362`7.879310184277416*I,"75/2","1/2"
6.70726095104765739151141393456650106774`7.251669387202443-3.8231633714093691143`7.160891506684904*I,"77/2",0
6.71115548564497348065416222828359934822`11.693654421979796-2.41299314077519930966041960425968276216`10.672281081112327*I,"99/2","1/2"
6.7141008644527206529216121561279942304`13.35239533314908-1.68743025255776727133958731223098803507`13.010137976819388*I,55,0
6.71858285584900828656224859156411590722`9.099073198707224-4.3385246995251244335`6.933918980567172*I,32,"9/10"
6.72099352902539941835217994084527758768`12.77574766376003-2.15156363903020661820234752749286591831`10.7941989893848*I,"103/2","9/10"
6.72890648151308071217659961508708081554`14.627174790549105-1.17312062213401031978378869640963453881`13.889599561144992*I,"117/2","1/2"
6.73292237967378434999973712069725642149`11.232728456495975-2.6926209905822536312`9.856221167062232*I,48,0
6.73806274637990793183745240992438066649`7.589416848357979-3.7997456670050185479`8.327356967207372*I,38,"1/2"
6.74529947497203027476259201123812538074`16.43256295447194-0.81269416806293122543375185553107381571`15.606521600262367*I,61,0
6.74598950957315325520124740049721544062`7.3106658040315065-3.8148567649502701491`7.054424223784097*I,39,0
6.75525686315551064645526142542397651955`7.979859237348696-4.332299222315675448`6.942468028435536*I,"65/2","9/10"
6.75547260210863741670917205826627796128`11.43367163637425-2.40769031496280724233336844889849969909`10.678623019836122*I,50,"1/2"
6.76071454472697475917409198047280499755`13.282800907491946-1.68327221106824627758642049631636583479`13.175237378349932*I,"111/2",0
6.76612796327997345094944632164888709145`12.187254593237869-2.14688459638375477578918784945814822327`10.77351587581924*I,52,"9/10"
6.77645691892826275225634813180612541363`10.762433962146696-2.6862656822871937101`9.848412793500335*I,"97/2",0
6.77672204218818209618409202337983867947`14.688784409900615-1.17029638432603081516671786910623552268`13.776026046983976*I,59,"1/2"
6.77703613387955227732177871317318693835`7.581970566567597-3.7929229837821955803`8.360907690806998*I,"77/2","1/2"
6.78486772598058634210679648344621517421`7.399784949564889-3.8065892609208999148`6.9769596640480875*I,"79/2",0
6.79206664357182728325587612811266075125`7.675870135674171-4.3260594389825854029`6.960893206583086*I,33,"9/10"
6.79393024843045230196575354114042896646`16.472804843490774-0.81065858703965097234040136374961919334`15.473962258402986*I,"123/2",0
6.79985977886794686173825457705328147332`11.27134257613674-2.40242266711770847452485718397786281681`10.706279773232112*I,"101/2","1/2"
6.80736991600373801985036469091724458492`13.231794357941332-1.67915097642106389222501638374084302709`13.56779438473428*I,56,0
6.81132119610599523668027194172777816601`11.818078146960426-2.14223735190114740982078368360985538961`10.763086062972814*I,"105/2","9/10"
6.81613685166283257178701956419983902103`7.591146497607996-3.7861132696793690786`7.8645716023794865*I,39,"1/2"
6.82007544540632399996529726868418604825`10.535486696295488-2.6799577972648690444`9.858347685220135*I,49,0
6.823892755038090767093200902515286961`7.537267089184172-3.7983612887146568087`6.92073054578212*I,40,0
6.82456315134800529818265577074671514111`14.80039981059698-1.16749717940065435976513032171063766867`13.687590606255778*I,"119/2","1/2"
6.82901068540924563490128464423309299165`7.510464477506602-4.3198066397018090892`6.989733798222012*I,"67/2","9/10"
6.84257636735221052526205601589608921629`16.552961164645055-0.80864225674137902538923334974642729898`15.369798305334752*I,62,0
6.84431570246361944531866201283875928231`11.157122707290346-2.39719000614167375206068108330868852681`10.76112004661767*I,51,"1/2"
6.85406612902962988923301110414373455441`13.197665104024965-1.67506604047088275386587122167653421348`13.674026300525105*I,"113/2",0
6.8553630199198347671848316454827460879`7.618097875056152-3.7793173277797321559`7.640892465336002*I,"79/2","1/2"
6.85657213469364417525921236347616772319`11.614965190983087-2.13762169375408669989392141291307690231`10.763275620299646*I,53,"9/10"
6.8630618162301774426075860665642276968`7.7755878462007795-3.7901732386354982561`6.881733068104141*I,"81/2",0
6.86377626111514930775126445268159986923`10.387218365054045-2.6736969509100864535`9.889077503225103*I,"99/2",0
6.86608748394114515226689703816584704598`7.401794143934646-4.3135420779793452121`7.030154856589231*I,34,"9/10"
6.87242930916917878762290020497358876719`15.016012204900079-1.16472264939814698466574929988601001985`13.618913958179677*I,60,"1/2"
6.88883908981992651935381944848750051195`11.073502835355274-2.39199213448961046719577177423102719546`10.855634866614256*I,"103/2","1/2"
6.8912375363763989017108680828648964524`16.705368746238253-0.80664486789492572582580971765707396285`15.287074402680341*I,"125/2",0
6.89471278380818509168058895069037405018`7.665761675083082-3.7725359252988684996`7.500127339465801*I,40,"1/2"
6.90080235795301332719482402137418089227`13.18012178690362-1.67101690330215279591799984332193944025`13.11299467603618*I,57,0
6.90187971161605988079521083888430127905`11.47489058477971-2.13303740643759892820589928986111402321`10.775043144260094*I,"107/2","9/10"
6.90237219212461788790768036364078971991`8.467902806736973-3.7820254638266197957`6.857921072547465*I,41,0
6.90329554189946017166311823602506280545`7.325220846525469-4.3072669713435642076`7.084228003465232*I,"69/2","9/10"
6.90755771195090587693831280641607387348`10.280816938605392-2.66748275475061449733809356098865987919`9.946761776596512*I,50,0
6.9203200291724458598390175269476174174`15.718618099001203-1.16197244285861844852874884503675227141`13.567258343770256*I,"121/2","1/2"
6.93342868748216656646043481196906797305`11.01249745713779-2.38682884868556363666303277894094575969`11.021311615777451*I,52,"1/2"
6.93418431349512857554185007366291914166`7.740125309020211-3.7657697947258885725`7.402631846380392*I,"81/2","1/2"
6.93991346811309539941611995928183917776`17.06086728751596-0.80466611807788730297529521266972046497`15.222252065279141*I,63,0
6.94063336994679203268657345665405703783`7.270019998326871-4.3009825020352690168`7.155537024891476*I,35,"9/10"
6.94182122678503782881676408972264513794`7.972105159908488-3.7739182821035051419`6.8484971712425*I,"83/2",0
6.94724288417584224672146702631249046002`11.369452886766647-2.128484271135290680564127502140810367`10.800168925193478*I,54,"9/10"
6.94757779952917337469929310198738279871`13.180203892658863-1.66700307312987000918531783805685825814`12.855828162542414*I,"115/2",0
6.95141818637967661467821392109172222278`10.202107025751861-2.66131481701148613216272861628929492962`10.044365368603987*I,"101/2",0
6.96823483778039503561752516181490066224`15.139706429018384-1.15924621469864608660692875666886129189`13.531460456655001*I,61,"1/2"
6.97377580417189646139227104415929927748`7.853786532737078-3.759019634934632884`7.333442015424821*I,41,"1/2"
6.97808327087157476487774540226667273872`10.970099616908314-2.3816999398107369965567536932094089722`11.383362234969594*I,"105/2","1/2"
6.97809948712440275856226267924451302367`7.230611499415745-4.2946898176950174716`7.250564681693923*I,"71/2","9/10"
6.98140632422579964103037682753373195616`7.601989723244179-3.7658519776971943211`6.8536747296752*I,42,0
6.98860388286903424105001323247940903795`17.2953852119213-0.80270571152955791419398233638335418848`15.173667069141928*I,"127/2",0
6.99266063376780401496944699207184780791`11.286706437574086-2.12396206606383832163052995177661185155`10.841754372558166*I,"109/2","9/10"
6.99439167235700796338160630161669314295`13.20065521722245-1.66302406619725358621641348169702545659`12.685691253932507*I,58,0
6.99535611416170367001440286735134088319`10.144370822994118-2.65519274314222454742628243722880931746`10.214712090504273*I,51,0
7.01348547604133686375318847929148376444`8.038391341324026-3.7522861122656091753`7.285523092092986*I,"83/2","1/2"
7.01569242127638328625092804845732524758`7.2037899572153234-4.288390032047267636`7.382378731112119*I,36,"9/10"
7.01617327389240042821951830216032286535`14.752692510741136-1.15654362608925835064762482380232758464`13.511560156431383*I,"123/2","1/2"
7.02112494690623769067844672216851928766`7.4072177095357885-3.7578268029134435336`6.874741278520032*I,"85/2",0
7.02280164355752162010123531013246120926`10.944410049693419-2.37660519396491405962303101991389292678`11.678960114847989*I,53,"1/2"
7.03730850838467609580186693961419156606`16.668578740238992-0.8007633589679242670353852734701653344`15.140955510065247*I,64,0
7.03813196525772231103717353748573013151`11.220535971602729-2.1194705667977700021776474671221217402`10.905341605660782*I,55,"9/10"
7.03936996511746171670722065802005322707`10.104193734921903-2.64911613630919141968842702995285988784`10.591957461957687*I,"103/2",0
7.04124321614582543127779397995745402911`13.247075984621265-1.6590794066708082878032632607335620371`12.56021148638037*I,"117/2",0
7.05331157427985098586317913909112464326`8.419899085484436-3.7455698615794445549`7.255298134485143*I,42,"1/2"
7.05341070945034499236662331253950965759`7.187623712492416-4.2820842255809366944`7.583417281315847*I,"73/2","9/10"
7.06097461426178125573719153886208581456`7.278695585770362-3.7498429797132614879`6.9144664200103945*I,43,0
7.06413488847601554142584191937115554056`14.53597448822579-1.1538643443353735396876019837361115547`13.508827249363158*I,62,"1/2"
7.06758263654682893853750945840757941303`10.934948919644121-2.3715443927025961697674195353839841353`11.045318868340706*I,"107/2","1/2"
7.08345824793412936590564272791828006174`10.079991092843441-2.64308459785512825564918079978853422788`10.817989448748486*I,52,0
7.08365590637682400058445284113848227027`11.167446594851805-2.11500954657554891417804253305382348993`11.001760529521516*I,"111/2","9/10"
7.08602707958212451272463285076998210591`16.3957877599248-0.79883877741252784846966187712064420965`15.124947786343245*I,"129/2",0
7.08813169101091177733777021342475897384`13.33112066068121-1.65516862653319789120854967749500386709`12.463687810825046*I,59,0
7.09125289827503404510951994809413557287`7.180953406948938-4.2757734462259901591`7.983901124676988*I,37,"9/10"
7.09325236897475481138653328188022755709`8.727531388182038-3.7388714872827226711`7.241079041909604*I,"85/2","1/2"
7.10095290126995406764797361049462313833`7.187214928341014-3.7419007012200975682`6.978167461327871*I,"87/2",0
7.11211924417410039071701831449255813594`14.384817512425373-1.1512080427567763156873998922655560344`13.52620676764076*I,"125/2","1/2"
7.11242510759000967480138539159899583002`10.94250982744543-2.36651731344511415681606118632866399797`10.785121705987153*I,54,"1/2"
7.12761950901107745690680010632588000382`10.071462253757499-2.63709772772784050456473546945162639164`10.219165598337518*I,"105/2",0
7.12921754431531391870465665949212661524`7.183147895547595-4.2694587100257016101`8.267827617166574*I,"75/2","9/10"
7.12923150713172996502943737140373342851`11.125318781601022-2.11057877658791809569985265750857537118`11.15623846647221*I,56,"9/10"
7.13330615503826962979930921985422875399`8.114662278682593-3.7321915643271388534`7.242481444710585*I,43,"1/2"
7.13475933832336723106752425503474017829`16.215456110771687-0.79693169001298750886343349385299473026`15.127951174688732*I,65,0
7.13505637679659567810878664840071698611`13.48131632679582-1.65129126547431789555553531175060334481`12.388790358609354*I,"119/2",0
7.14105743704967455412983836484335622866`7.120779337366086-3.7340001331587234383`7.076521054590845*I,44,0
7.15732794050421909658655049897029676418`10.969441818520448-2.36152372986991210212614022597004090584`10.619354610344597*I,"109/2","1/2"
7.16012591492699640254250283201977657727`14.27067396126041-1.14857440057070287500552158781612437464`13.569551661653009*I,63,"1/2"
7.167303214405002283477460469233787102`7.193989843795365-4.2631410018042442283`7.679083192388214*I,38,"9/10"
7.17185233134304138866025921345907343439`10.079501220913174-2.63115512487986022477869619248630494899`9.964144468369803*I,53,0
7.17347125209943006587974826705697657154`7.8723615625505-3.7255306391829423857`7.260310986108638*I,"87/2","1/2"
7.17485783922957531978526306027333738123`11.092847857856531-2.10617802624942074305808373430434236483`11.4542985734494*I,"113/2","9/10"
7.18128590349269264891869858440401209888`7.073485906124245-3.7261414152305888747`7.23463784306247*I,"89/2",0
7.18201657242560090476573942584121406867`13.803237087564387-1.64744687078092100887365237087583886543`12.331785383947821*I,60,0
7.18350503317834948454370022337697962771`16.08129469981553-0.7950418258829826372400547110354987089`15.1546431905435*I,"131/2",0
7.20229004451268805975227834472335940992`11.020588840169221-2.35656341227814592745159686846553273846`10.50037478768237*I,55,"1/2"
7.20550848595808452363018325481525855776`7.213641322232053-4.2568212758292943207`7.444129656526538*I,"77/2","9/10"
7.20815448560909634186374627181912932082`14.181721104831624-1.14596310277609500616125343238554605813`13.651007135149202*I,"127/2","1/2"
7.213746004375281508679456113357459224`7.7239948818944155-3.7188892307876450717`7.296835828899224*I,44,"1/2"
7.21615533343969123482499633166660033575`10.106497075400954-2.6252563876408158481`9.800411366481965*I,"107/2",0
7.22053399551801605759036253419468634273`11.069269565125195-2.10180706345396565157370792483777255689`12.393666413281572*I,57,"9/10"
7.2216360339263829640421230943705306246`7.042231342259304-3.7183246624301433945`7.537829897340213*I,45,0
7.22901159527353420062498931472754871911`14.30149783566734-1.64363499722511708151031413220759873536`12.290873810895736*I,"121/2",0
7.23226391920241316211506863718834143183`15.976556124131006-0.79316891993950441922745105246886653168`15.214458185806784*I,66,0
7.24383194725885746457016393166568805679`7.242675907111473-4.2505004564693441576`7.29914261496956*I,39,"9/10"
7.24731035360039476670815708129055656568`11.105844352847011-2.35163612794168596601063601690951427311`10.411093756489866*I,"111/2","1/2"
7.25412878052281614551317159329594775651`7.6221068934806055-3.712267831470960059`7.356658757124331*I,"89/2","1/2"
7.25620455167918763886779520682686836467`14.112105330442787-1.14337384003957361395746678767189287353`13.800599215460023*I,64,"1/2"
7.26052716828035823005342472021756988231`10.157261352880186-2.6194011140641365878`9.682429206068758*I,54,0
7.26210561180746519854179664040344718685`7.025483296823784-3.7105499663062975974`8.490713788477638*I,"91/2",0
7.26625908943982745033354519642600121122`11.054224711378907-2.09746565481526501620282781687181292324`11.325226564870817*I,"115/2","9/10"
7.27604078056741208140500370434422777216`13.540705296683793-1.63985520695203985958456156406153355681`12.265564388150615*I,61,0
7.28103575772266081410805349128238271008`15.89346793921248-0.79131271274718969131237376105414316951`15.329021925933846*I,"133/2",0
7.28227219773158367104762497996401156496`7.282190062445634-4.244179438845437`7.197517633624621*I,"79/2","9/10"
7.29238782588571900285388177485584727635`11.248276564741772-2.34674164143056131288614218643213319895`10.34361510663514*I,56,"1/2"
7.29461797347316461941894916562912364235`7.549658646150831-3.7056669078568962337`7.449043239215987*I,45,"1/2"
7.30269246944653574925078495473654980917`7.022794183024051-3.7028173961728534546`7.4259932214441156*I,46,0
7.30427571884397702025737691822583586126`14.058730264308963-1.14080630858317354538850151623472899837`14.133287453129585*I,"129/2","1/2"
7.30496652230271940923548119151848869308`10.241509040754256-2.6135889022496238988`9.593659350816546*I,"109/2",0
7.31203225450179565580788175491886365153`11.047704019075548-2.09315356589293131580596670386309151431`11.026557008489226*I,58,"9/10"
7.32082784819025908958988929367945705462`7.334042245752179-4.2378590894770514157`7.122249447170216*I,40,"9/10"
7.32310348080718256620981841211539433053`13.258754263367408-1.63610706936694600546684473920725070641`12.256526771648204*I,"123/2",0
7.32982031613282710715500390943324554847`15.828024550255748-0.78947295036755869675007720721583051201`15.566260518671966*I,67,0
7.335212000249615412354829984608424346`7.498770014159789-3.6990869017438736787`7.595113508258915*I,"91/2","1/2"
7.33752144300781233171190048815312628259`11.523020443547384-2.3418797149218345258246409796594068265`10.293882828253757*I,"113/2","1/2"
7.34339448676356457961168740939783970909`7.034675170888253-3.6951270002713637652`7.137841882973384*I,"93/2",0
7.34947211442428379730843072866038642038`10.381660199045198-2.6078193506433327665`9.52642629976239*I,55,0
7.35236760273423238257286622929008155394`14.020053732432372-1.13826021007387363651475104204801093204`14.51367668735189*I,65,"1/2"
7.35785264375760123071412209017550362762`11.050052114727375-2.08887056140498131598967365115947532482`10.842513177032773*I,"117/2","9/10"
7.35949752106911505624877252250830158095`7.401344398912006-4.2315402469218750984`7.065242385213814*I,"81/2","9/10"
7.37019906520924769088157458739141831414`13.079816221273305-1.63239016102198708203201585787084201156`12.265815019690871*I,62,0
7.37590930177107362060574039420593603365`7.465385612388412-3.692528230963647537`7.860412263556393*I,46,"1/2"
7.37861736769626253462564543186647620806`15.778188282147381-0.78764938421298461270867044444997388151`16.804786339962288*I,"135/2",0
7.38271020952940891520890084006017729328`13.324863625113638-2.33705010849084809914032171785340652082`10.259844254583264*I,57,"1/2"
7.38420959007473384827185083123631566078`7.062745924313064-3.6874788068894916857`6.966415534960744*I,47,0
7.39404269509556364803973373386160974203`10.649435808943645-2.6020920583161211488`9.476791327377692*I,"111/2",0
7.39827985063448999067645212121291200958`7.489539129266646-4.2252237224092205732`7.0220505562063416*I,41,"9/10"
7.40047982859300445396919360856627159134`13.995611472931898-1.13573525151494874082553937031568284361`13.814023323629568*I,"131/2","1/2"
7.40371942930439153693217228317756641305`11.062032272534859-2.08461640542745829119114601943254342505`10.708970185543127*I,59,"9/10"
7.41670834264259255877958578612811836215`7.447440265459905-3.6859912902197343776`8.97732571319398*I,"93/2","1/2"
7.41732691917103994281976834439231418502`12.950108228616466-1.62870406550287245090974782683628525666`12.297632246145255*I,"125/2",0
7.42513575091116556588156890968926381921`7.1102613331542965-3.6798728254375368018`6.847633026692738*I,"95/2",0
7.4274266913566550737102143232437588913`15.743187963572215-0.7858417709052290585919901884194064423`15.524128408355008*I,68,0
7.42795315235479435912738240540012846878`11.466211868798508-2.33225258038573900315088306287517818973`10.240738750033422*I,"115/2","1/2"
7.43717348317871667781804924904833337899`7.609098960320615-4.2189103004668466008`6.990020460990852*I,"83/2","9/10"
7.43867704538385287161125112529636573678`12.39779778841446-2.5964066252221463096`9.442780270318083*I,56,0
7.4486120309754160519711736763448023312`13.985895882731047-1.13323114513916403367192059240596790398`13.533084701073628*I,66,"1/2"
7.44963180179273824213737989558151332558`11.084977302671131-2.0803908615818483231229279927546623069`10.604823758562974*I,"119/2","9/10"
7.45760761093461390221702390575500793139`7.44414435199329-3.6794764519059303879`7.905643040217196*I,47,"1/2"
7.46448644375575062534629168826919742761`12.851050799681522-1.62504837331562013330872981223781316086`12.36035233215401*I,63,0
7.46617098487020142855202674515394886901`7.1834381844389865-3.6723090474853808966`6.760579241020577*I,48,0
7.47324932016264412428121691933571311434`11.15366111469453-2.32748688728607440864514064654577214583`10.236875107954207*I,58,"1/2"
7.47617707719667813394244672402324195156`7.784010245478775-4.2126007395409598948`6.967499459077565*I,42,"9/10"
7.47624807155613513233660900088673405586`15.723293469766359-0.78404987213838391615288298820236997483`15.173394615139005*I,"137/2",0
7.48337397608657202297959150322960774199`10.62004478716163-2.5907626524385117911`9.42369789831733*I,"113/2",0
7.4955889699496761638305054264345020833`11.12109442069903-2.07619369321093291648508134671178575456`10.520490102784777*I,60,"9/10"
7.49676385345953072921191154579696130101`13.99250916958937-1.13074760830382605471826397487145630212`13.350110526751175*I,"133/2","1/2"
7.49860561795253376311716893939534321821`7.455751833943973-3.6729840669053981885`7.581222925199484*I,"95/2","1/2"
7.50731335049995678170564731335734053375`7.295058396087315-3.664787447761691477`6.695946893861955*I,"97/2",0
7.5116770551963507403291571148736713653`12.774191580069147-1.62142268177357347913524977917716012157`12.472571182329895*I,"127/2",0
7.51528930354568890319000601900482611352`8.092976505265552-4.2062957726091821069`6.9534565781785105*I,"85/2","9/10"
7.51859778285343846145015050495358891821`10.968860329273364-2.32275278454642043889303219646342338196`10.249735735433168*I,"117/2","1/2"
7.52508129806042762871350275963657609038`15.719904237478776-0.78227345454606569758185737556121253319`14.96092572485901*I,69,0
7.52813232687317509200047694369720514734`10.300434142274025-2.5851597423871981067`9.41992049527198*I,57,0
7.53970089799817273152036512653967781416`7.483643766962549-3.6665144653706826683`7.398992744714879*I,48,"1/2"
7.54159016011452050083522916796796906862`11.17409439111871-2.07202466354368812137897082239527113693`10.450831483649697*I,"121/2","9/10"
7.54493494836783537449362615565256614542`14.018694731435332-1.12828436338769969661166376185807579439`13.214502879388428*I,67,"1/2"
7.548560948217871391989400750693114779`7.47697706498914-3.6573079851168120327`6.648974865266613*I,49,0
7.55450884558935947445107279791381718357`9.429803046537746-4.1999961077862769973`6.947289140008429*I,43,"9/10"
7.55889818441808539298365651605078894638`12.71519987448194-1.61782659488484385168919707234295134921`12.688506108893016*I,64,0
7.56399763101115740264612907688736731904`10.839694896219005-2.3180500264256163488981791991343154855`10.282481763353298*I,59,"1/2"
7.57295096545464788576898936901865653303`10.113235254463051-2.5795974990403436529`9.433015992154093*I,"115/2",0
7.57392616579073246789486556322412205506`15.736013505961424-0.78051228957271439317945761134953679124`14.806758493446578*I,"139/2",0
7.5808920081246676671588137958622140113`7.530785574860157-3.6600679574848998324`7.275834391278559*I,"97/2","1/2"
7.58763461578716095832922214136481031989`11.250616400560297-2.06788353584980980348127257381681518972`10.392808175425998*I,61,"9/10"
7.58991191926392264896214232683671888503`7.855905109005153-3.6498706034503731185`6.61713471817035*I,"99/2",0
7.59312497649889296658113683242778851918`14.070674499965257-1.1258411376897956233435859915304067111`13.108372835468847*I,"135/2","1/2"
7.59383439932609958533905027934003353396`8.05790835028933-4.1937024289224424152`6.948725358760409*I,"87/2","9/10"
7.60614927657866108866580592928053292868`12.671843959530735-1.61425972324032333757649732473206114336`13.394028274675343*I,"129/2",0
7.60944797537895696249871933787479817436`10.743537049728447-2.31337836630248886114856259269285148461`10.341273754704087*I,"119/2","1/2"
7.61782878677966106577813272653479176588`9.982898299908594-2.5740755281098796202`9.46627735288663*I,58,0
7.62217752788622268366085443272722539034`7.602922115141602-3.6536448342042300076`7.1869847523156505*I,49,"1/2"
7.62278247466203109253468216345416153602`15.77741883001058-0.7787661533488542207065053160299400726`14.686726146763874*I,70,0
7.63136444468905367874551048170225065405`8.153594389815554-3.6424752326042860959`6.599224475598058*I,50,0
7.63326467350291172643952668434337093313`7.771243153625183-4.1874153961939812336`6.957785273875778*I,44,"9/10"
7.63372159718853332804203257148093657863`11.364017766793244-2.06377007358441559726704555045008594005`10.344513462322817*I,"123/2","9/10"
7.64133360686874222341693704984871886271`14.161286273295573-1.12341766333002836040164663486873084167`13.023434136511653*I,68,"1/2"
7.653429790625381717755498369307042259`12.643203982517958-1.61072168390239662087206931539033706995`12.80904357470787*I,65,0
7.65494794634852626996887850357727919868`10.670467078385398-2.30873755687870542741498724305395419849`10.438892377061713*I,60,"1/2"
7.66276471225647293923484481350655475929`9.886139679961357-2.5685934372224636133`9.526112919178052*I,"117/2",0
7.66355605908405768297771657700110252863`7.711794834289633-3.6472453679817414105`7.1218227818502085*I,"99/2","1/2"
7.67165002942753225328701224861995295367`15.85598633529765-0.77703482657017898946699146675063623977`14.590401965902533*I,"141/2",0
7.67279838971511940641521890590771544486`7.605690074024295-4.1811356466861747953`6.974786539675421*I,"89/2","9/10"
7.67291674437920276392533575736121880077`7.538614385288227-3.6351217892214400656`6.5950132460394935*I,"101/2",0
7.67985038083297166694197969503265671112`11.547620109765234-2.05968404052344635520845021936758724196`10.304719762696344*I,62,"9/10"
7.68956051646164040716583511784031002126`14.322649068134638-1.12101367715174149893184699233456437978`12.955326141212268*I,"137/2","1/2"
7.70049669346282476908987751166183163864`10.615429145325836-2.30412735036943087593678689131761410485`10.607359665711664*I,"121/2","1/2"
7.70073919886852361502898847886232809426`12.629398907912243-1.60721210029446751231150732336184244652`12.42151545983332*I,"131/2",0
7.70502622550977686489943282452101903869`7.885949470051185-3.6408698134724752833`7.074994617645195*I,50,"1/2"
7.70775768899970794757976937547149118602`9.812852328907322-2.5631508360806010798`9.625891061778617*I,59,0
7.71243428249266591241774740802341494426`7.49204181911684-4.17486379496819178`7.000397087677394*I,45,"9/10"
7.71456707611510600049113921062157537957`7.291157391705707-3.6278101775701201898`6.605180602189309*I,51,0
7.72052863952898472798048459465560114498`16.000663790253324-0.77531809438032988916938962404023431218`14.512514585367244*I,71,0
7.72602025911214726372226810417289808895`11.9378361185287-2.05562520089026350913600658976697624946`10.272646164641271*I,"125/2","9/10"
7.73780538998976408981574642530500516497`14.683521653850928-1.11862892062609305940924407059340139168`12.90166306443956*I,69,"1/2"
7.74609338493189881261460408987847767549`10.57571539901929-2.2995474986824191819239309168694027556`10.97490105710291*I,61,"1/2"
7.74658667268724921070584315353377662991`8.23069731375981-3.6345184082196424165`7.04364280818078*I,"101/2","1/2"
7.74807698657027293215157654260593972113`12.631628928064497-1.60373060209140310201855547292581400516`12.203494511810973*I,66,0
7.75217109937360861894106561280553319065`7.408130265697947-4.1686004336598747535`7.0357534189433295*I,"91/2","9/10"
7.75280668910116648943609787347263444143`9.75793509754061-2.5577473366107913116`9.799602033345211*I,"119/2",0
7.75631373466778824632448632378800446801`7.136794207501954-3.6205402903339096344`6.631512065374825*I,"103/2",0
7.76941811895259847349858972440549076038`16.319250092450286-0.77361574625723842228285225273392848746`14.450248004701459*I,"143/2",0
7.77223053989030403606909212508284601509`12.155246489829505-2.05159331947391363255591606087795862113`10.247834765437515*I,63,"9/10"
7.78606791966150030622382162373359188156`14.94265071516344-1.11626313975829103161470435010961854258`12.861243236026285*I,"139/2","1/2"
7.78823606761395077120982655148926025589`8.755773505605136-3.6281913733217153096`7.026342511430507*I,51,"1/2"
7.79173720716147784615838538422320686544`10.549987363763552-2.29499775358614090668025201612400685466`11.24592159738402*I,"123/2","1/2"
7.7920076009654215720220477935754224703`7.344013556128399-4.1623461339902560371`7.082692478206726*I,46,"9/10"
7.79544265154857976858799134695211057289`12.65256266175088-1.60027682511098701927329666005979455987`12.050635379095828*I,"133/2",0
7.79791070892385030492819705118184702579`9.718700093693483-2.55238255309948555995990795030158126889`10.18965611344485*I,60,0
7.79815505092936538577102090533852444362`7.02821872485662-3.6133120093666343167`6.677481120038218*I,52,0
7.8183182860903286721425810037542584123`16.781148850088925-0.77192757590291192465615759367545714042`14.40220115603028*I,72,0
7.81848054611050381126709816508705444994`11.567537124483355-2.04758816173950757997649887070269237724`10.230087555143458*I,"127/2","9/10"
7.82997309850256773860496670029333906224`8.014260854078579-3.6218889140801523765`7.02267471423576*I,"103/2","1/2"
7.83194256099470530604272625440363695288`7.294399946752536-4.1561014463476639699`7.144212077920917*I,"93/2","9/10"
7.83434780495797726998533960028336897177`14.314510021473234-1.11391608499566641484470221966643429657`12.83372384318601*I,70,"1/2"
7.83742736429405187118993082598191257837`10.537884610115139-2.29047786686751712759243065797871885787`10.623603957268578*I,62,"1/2"
7.84008939107846216795656947900473438542`6.948393710471401-3.6061252064117649847`6.749691050393606*I,"105/2",0
7.84283570379531315473623105180528696857`12.6973660461147-1.59685041120646275340450495173006705419`11.934460123219878*I,67,0
7.84306876841841518045439112483534727713`9.693876091505297-2.54705610231759852051030001517031728314`10.358317806646648*I,"121/2",0
7.8647696154115990608612707661853078175`11.314672633965177-2.04360949393113882815397375725604593331`10.219442785616462*I,64,"9/10"
7.86722896360628938351474932238167036903`16.030041616445583-0.7702533811365436683160724998788847492`14.367970588996313*I,"145/2",0
7.87179647452350303223945328288574942311`7.753227575633532-3.6156112206274618546`7.033117847859874*I,52,"1/2"
7.87197476634588782947855100886065664721`7.256170721799305-4.1498669008212901466`7.225458735719627*I,47,"9/10"
7.88211515577921376677839803528507615883`6.889385614989143-3.5989797437856090143`6.861833203813486*I,53,0
7.88264475241749974818074556465406129261`14.046403396462702-1.1115875111375686957418329734819789975`12.819542469101503*I,"141/2","1/2"
7.88316307776213391773842526486347800135`10.539935338338587-2.28598759047980236939732907289195449386`10.363301396550956*I,"125/2","1/2"
7.88827991046128925637622029588411708571`9.683223037819293-2.5417676036342709713`9.784129943800556*I,61,0
7.89025566510812915403274400283276462495`12.776412821295576-1.59345100816023834081819280506658369177`11.843164348463768*I,"135/2",0
7.91109709975565504368368998451627498037`11.149436864742997-2.03965708316774400324455728920060925815`10.216183653321396*I,"129/2","9/10"
7.91210301708948462620614209909950588419`7.227371020327981-4.1436430077340978154`7.336149420095139*I,"95/2","9/10"
7.91370492554877089507127667812518255885`7.594613682363004-3.6093584685353042187`7.059188308858802*I,"105/2","1/2"
7.91614997830807507872703641391922890235`15.741250244703874-0.76859296379083391830974895348808864345`14.34804674063817*I,73,0
7.92423077941247591096579904723599899627`6.84703725401236-3.5918754750236073698`7.048837816075494*I,"107/2",0
7.92894358585341379233357605758498625253`10.557712316708855-2.28152667668113208916369011251709649367`10.195509521198206*I,63,"1/2"
7.93095847542756932730893733999533276722`13.870412217491275-1.1092771772470665938960180206669592645`12.820039366517404*I,71,"1/2"
7.93354320021372078533620355874488903707`9.68746958593968-2.5365166791205405154`9.531519787527312*I,"123/2",0
7.93770206873549112620112249451994927176`12.913951623301081-1.59007826957881488515742627212990616278`11.770890281692603*I,68,0
7.95232612650046853288226329057385226635`7.206737381364765-4.1374302581669613088`7.497939421667079*I,48,"9/10"
7.95569720189760723227590803443374101694`7.484469151839437-3.6031308194023431683`7.103921548308847*I,53,"1/2"
7.95746236506554792123618135497021163091`11.026549174992045-2.03573069753228799747000184018317802939`10.220881983733088*I,65,"9/10"
7.9650811610227792580628582714677669311`15.553761777391424-0.76694612961141252786388058622455355259`14.343957533787794*I,"147/2",0
7.96643472933752860480167712872002542178`6.819119197968014-3.5848122454891014332`7.459983796606128*I,54,0
7.97476814328751233907105841368015396858`10.594335881036912-2.27709487816422460696262251743227771651`10.073251420312811*I,"127/2","1/2"
7.97885772450104384826359979935344926297`9.708532533708118-2.531302953643539072`9.367282651794481*I,62,0
7.97928869402418419558056919659724861567`13.739661454092-1.10698484656443505266245318442153201904`12.837854194272762*I,"143/2","1/2"
7.98517445903430664548216023649953509786`13.190820689555984-1.58673185478899328678578971574807398359`11.714518007220516*I,"137/2",0
7.99264292106728263274457585090826882679`7.193455724027026-4.1312291244739361743`7.777855443314504*I,"97/2","9/10"
7.99777207408397152470321300124854600756`7.404112669601502-3.5969284214215863075`7.173064472992047*I,"107/2","1/2"
8.00386479087247020940582716668472644362`10.92930543799446-2.031830106154636511105239281203918172`10.234490945780681*I,"131/2","9/10"
8.00872550518223299797185188385591430398`6.80458329110825-3.5777898929440491754`7.596292483088021*I,"109/2",0
8.01402234647750967532828836155259882461`15.414564764572233-0.76531268815925770860014949018525472912`14.358752831298274*I,74,0
8.02063602080404881215477918448720914885`10.655715035808985-2.27269194817770295600759083076155118005`9.979526086359911*I,64,"1/2"
8.02422259121147434199709558180300517825`9.750170458220287-2.5261260549517998394`9.247491756080825*I,"125/2",0
8.02763513469812675504081650289876853888`13.637149376938792-1.10471028642240783177736575402613804933`12.877877409005487*I,72,"1/2"
8.03267239113966976530069946775876194691`14.332911149464447-1.58341142873540615537353157888263700569`11.672457531299488*I,69,0
8.03305224049201100408508645742362193529`7.187031355990429-4.125040060788569544`8.981993491614201*I,49,"9/10"
8.03992833256597237457105390974663881127`7.344974587323398-3.5907514099270066009`7.278238821912462*I,54,"1/2"
8.05030376997307988826154075657757427963`10.849682980094302-2.02795507928846025413357827609797001319`10.25852050439034*I,66,"9/10"
8.05110163815930069893834114015587865607`6.803269298614701-3.5708082480813478983`7.0499590876669505*I,55,0
8.06297337318420944863646696691711387561`15.305202682631698-0.76369245271600951058998265711389734617`14.398203256468884*I,"149/2",0
8.06654650476173766150254381838277184619`10.753859212568496-2.268317640639478896`9.906364906509365*I,"129/2","1/2"
8.06963692871377156094474068649746837299`9.819629774821324-2.5209856137522227788`9.15596679616793*I,63,0
8.07355293768220341957181300584284067141`7.187220155373865-4.1188635035211702483`7.826357560103473*I,"99/2","9/10"
8.07599753020796039743232644269572363402`13.55487456222679-1.10245326816317364853185432712914771057`12.949657672196855*I,"145/2","1/2"
8.08019543064622033028262544072363154458`13.073501537850236-1.58011666187941511112781831425742724685`11.64416033993835*I,"139/2",0
8.08216478749711612262103723087552345472`7.30256564160578-3.5845999079193031731`7.4474754472597615*I,"109/2","1/2"
8.09356169040607022770064428538968897693`6.815865917016752-3.5638671350186572434`6.809756795607567*I,"111/2",0
8.0967787080960345777373897938992263686`10.78322484654422-2.02410538838249736224896656213598409812`10.295372607356725*I,"133/2","9/10"
8.11193408332860256246307876682524889189`15.217190750220588-0.7620852401920802960743197912715122664`14.47398210114354*I,75,0
8.11249889674823503763940033015144988651`10.918058572678614-2.2639717102426192389`9.84953949383956*I,65,"1/2"
8.11414387873483104245131594160545937204`7.193998157263383-4.1126998718469682029`7.509001585861191*I,50,"9/10"
8.11509988529312295945442984290331620872`9.932302736334343-2.5158812637792161398`9.085096030421457*I,"127/2",0
8.12437561939946916502380778093144250384`13.488552525658395-1.10021356705709259643451965985003721264`13.074797415753153*I,73,"1/2"
8.12448026847915925140404204272480783136`7.274428446538788-3.5784740265707431831`7.782759286848938*I,55,"1/2"
8.12774315330065392011371037190549010954`12.76082768513064-1.57684723009940749617366555636496915875`11.62997367533283*I,70,0
8.13610425434496616976860606515575866449`6.844102455119318-3.5569663717539053063`6.655805587448357*I,56,0
8.14328902357765737463669255662339058963`10.727220032930118-2.02028080614648378117101599040555781299`10.349024562806054*I,67,"9/10"
8.15482394291283092947218897555998303261`7.207560512070768-4.1065495681851026878`7.328733633771206*I,"101/2","9/10"
8.15849251320045959032468232722346041443`11.258092644116278-2.2596539125540936242`9.806715445529587*I,"131/2","1/2"
8.16061062860463125503330697581769545096`10.129363618466025-2.5108126418565020152`9.030877061048756*I,64,0
8.16090432266309099142436760534986810217`15.14608295253397-0.76049087103746809603081207072975338257`14.614278655379117*I,"151/2",0
8.16687362431624283318174570049355259591`7.259310493816084-3.572373865709123104`8.352499193227407*I,"111/2","1/2"
8.17276914703128580466592745904122254097`13.435765923089447-1.09799096222310852699914904569987992848`13.320670421009016*I,"147/2","1/2"
8.17531514470493682630375368204392555161`12.569135026794529-1.57360281459252087168735139323158774395`11.631242989247298*I,"141/2",0
8.17872795206165175937984853993010074923`6.891294440494075-3.550105770582994859`6.545386440209024*I,"113/2",0
8.18983414704648621143920016054066004005`10.679921470510012-2.01648110661204541030234748559767831736`10.426585926148094*I,"135/2","9/10"
8.19559202261467784046899773138924367365`7.228349559257466-4.100412978668389255`7.204102186861418*I,51,"9/10"
8.20452668503511663254850956354838238147`11.713155339119552-2.2553640041067829058`9.776694994160808*I,66,"1/2"
8.20616834514380396719533043838320384938`10.615544516640595-2.5057793879520462731`8.991174129391949*I,"129/2",0
8.20934372276990305258125609629234309163`7.256820544501786-3.5662995142809951802`7.57546790758437*I,56,"1/2"
8.20988394040343893220287322425416798456`15.089450968957038-0.75890916915518220563900506358880438991`14.922019664438452*I,76,0
8.22117786360646494116457491170835887191`13.395196554401368-1.09578523655083219554245705748773239146`14.522392120692006*I,74,"1/2"
8.22143143469778268251063110973250745868`6.96367108081449-3.5432851384805967233`6.462618151183173*I,57,0
8.22291100002980026814022395574643661086`12.431110998824614-1.57038310177781852612488324830185757756`11.650728587185005*I,71,0
8.23641352111646391807169189649278920593`10.64016545281332-2.01270606518883063206794514434157504533`10.542514861928101*I,68,"9/10"
8.23644702333740257385859825610848235429`7.257120404464264-4.0942904736038251424`7.1105049173256925*I,"103/2","9/10"
8.25060075728915943595095306487700304131`10.993848613442077-2.2511017424851083143`9.759099365301601*I,"133/2","1/2"
8.25177223973346583216878787033160843675`10.492211716119618-2.5007811452265473424`8.965013045238262*I,65,0
8.2518894503144873359661235771474393997`7.267335530310468-3.5602510507944202886`7.306868026278174*I,"113/2","1/2"
8.25887278912908744427558661152877703197`15.046067993568984-0.75733996181719370814580575506237738239`15.448626672148194*I,"153/2",0
8.26421338185523495582476059524991594653`7.0739453936832914-3.5365042774453128491`6.3999792284439705*I,"115/2",0
8.26960152520976877407261346620722864379`13.36628784860852-1.09359617662426923101953658771063694302`13.30077408223758*I,"149/2","1/2"
8.27053032373810690060232607330851447121`12.325108072890522-1.56718778320093452609137831124551919187`11.693646367592876*I,"143/2",0
8.27738786363345688961605935408228717764`7.295065615371569-4.0881824079238032083`7.037177728475598*I,52,"9/10"
8.2830266000885315244910923020248509395`10.607170097116628-2.00895545871614744891196823447890126718`10.733894739444104*I,"137/2","9/10"
8.29450971189246186742280473764141254444`7.292103328736909-3.5542285437416288497`7.142259948902745*I,57,"1/2"
8.2967140887699262861979056358312207423`10.723114529464294-2.2468668864046235076`9.754282420762621*I,67,"1/2"
8.29742153502653433641110623758627153844`10.027825848421426-2.4958175600758940981`8.952311239694508*I,"131/2",0
8.30707250100871720923677618796001357838`7.253639084572981-3.5297629848109011884`6.353477384873031*I,58,0
8.30787072468695019867247216393861170565`15.015571629830465-0.75578307958282682160998327288342777849`14.652090327911186*I,77,0
8.31803989335044286799731127459186852496`13.349122145765117-1.09142357264716637954332666426846648813`12.955232423637396*I,75,"1/2"
8.31817272931770060450572425259604218387`12.24151824282913-1.56401655544020256791867864466005399222`11.77037113808354*I,72,0
8.31841347506180613158998051316203056907`7.3440473601808005-4.0820891216280145091`6.978460186962944*I,"105/2","9/10"
8.32967284966039271700519614536684783088`10.580422918136117-2.00522906551035576954287472057604557783`11.166498657637593*I,69,"9/10"
8.33720343066907377835925967988422923468`7.3336024261548625-3.5482320520020937021`7.026321445695374*I,"115/2","1/2"
8.3428660517146969305307944319508484357`10.5521132807986-2.2426591957858944527`9.763426353536168*I,"135/2","1/2"
8.34311547102411791427934124041763642183`9.798590000694025-2.4908882821679804034`8.953861114301471*I,66,0
8.35000752692379010347925304435168495876`7.627013358286425-3.5230610535256658249`6.320937693344391*I,"117/2",0
8.35687760609854804131709828048405463944`14.998377464237668-0.75423835621951004431121625466036292942`14.355834405031814*I,"155/2",0
8.35952280213361199578251898024339723472`7.40704897576319-4.0760109402160297064`6.93102910836361*I,53,"9/10"
8.36583783902336762469497579459393301345`12.17539027014077-1.56086912001427900151131101350755573194`11.905038698097595*I,"145/2",0
8.36649273481026928680315105631669150667`13.344446557972956-1.08926721836994897904056582981258498362`12.747876428855323*I,"151/2","1/2"
8.37635174664422273892788217340022268871`10.559617294095528-2.00152666540825239480228920158956762909`11.20800211001899*I,"139/2","9/10"
8.37996954778583007047208753156606934399`7.3964054758347775-3.5422616252266397868`6.940022805519436*I,58,"1/2"
8.38885330460841519488194159979757250648`9.645897173323153-2.48599296447424258`8.971556614269163*I,"133/2",0
8.38905603145941716978918225876293017505`10.42849504468332-2.2384784318229757632`9.788874738203477*I,68,"1/2"
8.39301722107750347456944753021241455364`7.943822020117904-3.5163982724025163904`6.301298994289162*I,59,0
8.40071480225284957882693680281350736516`7.489133310109847-4.069948175110559478`6.892791770119917*I,"107/2","9/10"
8.4058932954703467164182230619497158073`14.995792381453183-0.75270562862580903691337629004279537051`14.16325780930494*I,78,0
8.4135252836275533801677666209124971434`12.124024907271853-1.55774518329126686771451067288983949128`12.177739125186045*I,73,0
8.41495982149669354154171490346598941669`13.353861055111274-1.08712691101822223723789572764573827593`12.597884319109689*I,76,"1/2"
8.42280702211227487900065116850419143244`7.489332014261118-3.5363173042033320024`6.874633754724799*I,"117/2","1/2"
8.42306277869210039232280998489639407503`10.544618746358571-1.99784803980667391817027986012234436875`10.688192386602749*I,70,"9/10"
8.43463430908991209211647672749010636251`9.533578313774187-2.4811312632962661018`9.009012648884251*I,67,0
8.43528342611634556072181007114546236166`10.33391355760643-2.2343243570467766023`9.83492456750211*I,"137/2","1/2"
8.43610037107912356424946050582304641307`7.315994377304265-3.5097744263425778258`6.294327807309581*I,"119/2",0
8.44198844565218494195034798408911572296`7.599770908524529-4.0639011240714039999`6.862372585024766*I,54,"9/10"
8.45491765790716838727869329896275392779`15.01039555251015-0.75118473675666602730003258561933901835`14.019436288588144*I,"157/2",0
8.46123470217949475265365524490149837404`12.086024045617112-1.55464445639934458795550357851941287912`13.365545012034506*I,"147/2",0
8.46344093030083060410466352095383908469`13.38027581754872-1.08500245122280859654596225203119499517`12.480834828027731*I,"153/2","1/2"
8.46571482999558603634079428349823137411`7.631868866094179-3.5303991212059916935`6.82554654135076*I,59,"1/2"
8.46980544402894713966221572972737764184`10.535452115888102-1.99419297169853104454361688129502134687`10.443552744598188*I,"141/2","9/10"
8.47925579008875472602346720844452614198`7.064583294949766-3.503189296535572512`6.300562801310507*I,60,0
8.480457773768391536003586155792143906`9.447522807662898-2.4763028382877890123`9.073084964987777*I,"135/2",0
8.48154764626038148003598915934701372482`10.259866597513431-2.2301967353835945038`9.909769473737615*I,69,"1/2"
8.48334271532442199342342829876825786567`7.759838510443395-4.057870071600111338`6.8388499690024664*I,"109/2","9/10"
8.50395056142855355679765564591567271156`15.046953227758136-0.74967552355077326173799420738804887872`13.905441435692277*I,79,0
8.50869196500756964118992038865260853232`7.881666859497766-3.524507100326291149`6.790181035135743*I,"119/2","1/2"
8.50896574177244240714315802297004255739`12.060894153477834-1.55156665513890004400129768239185345639`12.059704276798836*I,74,0
8.51193584296016360574902175807481809576`13.428958740772165-1.08289364295129326798647799360927121072`12.386104422468913*I,77,"1/2"
8.51657925119276261105662630430392680239`10.532306500251112-1.99056124570547671307399148456576455656`10.27900438440068*I,71,"9/10"
8.52248231623205659110867458670179204742`6.906813833821042-3.4966426606404897442`6.3214575654691885*I,"121/2",0
8.52477660694981057306419508034154891825`8.0326331729765-4.0518552893353742197`6.821612264575527*I,55,"9/10"
8.5263230035072882617693359503572637977`9.380888623909806-2.4715073524724118527`9.178072677928567*I,68,0
8.52784811462383913955245270122237512072`10.201828823983067-2.22609533220908143387764916078341865845`10.031142034545784*I,"139/2","1/2"
8.5517374376887056570252882806844523791`8.696569392842715-3.5186412577904617024`6.767130438769165*I,60,"1/2"
8.55299187688795564663308605516238988365`15.114719821918436-0.74817783486001065791614325073108351279`13.812589209626132*I,"159/2",0
8.55671805731866174677055762722169030838`12.048924482150362-1.54851149989616816217090218684075691307`11.742300808782996*I,"149/2",0
8.56044434592575681286621251467624873911`13.510189554539242-1.08080029344104989345730484560756172956`12.30819474679425*I,"155/2","1/2"
8.56338371878195108442896117014707333987`10.53555919267377-1.98695264810739985643004549972591891633`10.154134887329247*I,"143/2","9/10"
8.56577881200971117477632048069736723778`6.79472433927734-3.4901342929502914155`6.3598077240583235*I,61,0
8.56628912881949125532644191973289992578`9.042993047341996-4.0458570364392041094`6.8102763024282025*I,"111/2","9/10"
8.57222931832093831773340355145610001309`9.330002829904608-2.4667444722573071443`9.361037656860914*I,"137/2",0
8.57418426579943751353892080731008327679`10.157238337596686-2.22201991439789306852667067552414014503`10.249218540887517*I,70,"1/2"
8.59485027528898628278404760406507001125`8.010628199966481-3.5128016022617223339`6.755788128068003*I,"121/2","1/2"
8.60204147789465586005682377909218123661`15.23442197906635-0.74669151938088034555523649038809313173`13.736304697618163*I,80,0
8.60449131133191449085113341429917824427`12.051267014733162-1.54547871555836774790643066815317539699`11.546416936253967*I,75,0
8.60787930175533660613977186590768327283`8.11772935123081-4.0398755599739307876`6.804642354375231*I,56,"9/10"
8.6089662302338120716074496772566192815`13.647601947970266-1.07872221313371824345792221345016698111`12.243990879669065*I,78,"1/2"
8.60914416370079532073119711013489002315`6.711076072578683-3.4836639645445677648`6.420768455808312*I,"123/2",0
8.61021837520953871392419188463379910247`10.545824790448716-1.98336696686892661206431413777584282903`10.053505351836883*I,72,"9/10"
8.61817605297428982866980239361772845431`9.29286460579223-2.4620138674432055996`9.788586226246606*I,69,0
8.62055554595128152752118869908668578286`10.124667248771448-2.21797025036925956114968844038270132308`10.879528199668428*I,"141/2","1/2"
8.63802952150538948695952074455298261416`7.659828585767021-3.5069881351295902493`6.756208634708491*I,61,"1/2"
8.64954615902643346034952065736010105184`7.790077304096845-4.0339110952700846852`6.804672956910901*I,"113/2","9/10"
8.65109924073829104546978446705496754464`15.469286094059628-0.74521642858787321265371597108225410626`13.674040081976967*I,"161/2",0
8.65228517371713562238334800396800588855`12.070265728114288-1.54246803143033118263342701544034047538`11.40412173859669*I,"151/2",0
8.65257728075975111663014896365453904354`6.64781372689555-3.477231443434144815`6.514452066621397*I,62,0
8.6570827584640864283522245622322703436`10.5640434575955-1.97980399166310129440529072490074556171`9.969559815677863*I,"145/2","9/10"
8.657501291381405157120328803077721755`13.91841358099295-1.07665921561110586868014970542882527544`12.191675956442165*I,"157/2","1/2"
8.66416255659465805535196951196075948357`9.268522048857122-2.4573152112309211342`9.821401826125607*I,"139/2",0
8.66696141253361524647608620419901905743`10.10345300052359-2.21394611012870399033407437394187709961`10.44643852573998*I,71,"1/2"
8.68127423621593996669440913388113419742`7.467713113470854-3.5012008507872713075`6.769125826172436*I,"123/2","1/2"
8.69128874626243625316489822068416345394`7.6062413536442905-4.0279638662852280497`6.81049026845986*I,57,"9/10"
8.69607709520720798331702012814705045247`6.600664102785114-3.4708364947016491157`6.664071145046037*I,"125/2",0
8.70009932156703261174499414846496082142`12.110258130656295-1.5394791811526186763006629314056602265`11.293615378651076*I,76,0
8.700165044315892110824240848826034592`16.44561233945017-0.74375241666870491385115553451313410887`13.624427338580887*I,81,0
8.70397641587710849992809176638275173428`10.591637628515842-1.97626351389241041505847798927990678868`9.898043733865075*I,73,"9/10"
8.70604932920624537006813818964354647307`15.366987072153735-1.074611117532485692003007844729114915`12.150245363457271*I,79,"1/2"
8.71018819229512391376655970266122493288`9.256823014469795-2.4526481802246623445`9.301308672185396*I,70,0
8.71340133401713317421339389431787044608`10.09355162561468-2.20994726530612317371591008338720030644`10.04678926819207*I,"143/2","1/2"
8.72458349521042600814120718749546030033`7.337552447499711-3.495439736898345388`6.7961380503027335*I,62,"1/2"
8.73310612136400755711529210426015913685`7.479395813661495-4.0220340859538095827`6.822391342547002*I,"115/2","9/10"
8.73964256101548145853299247921444513522`6.567257209819373-3.4644788806419510482`6.9447820251116354*I,63,0
8.74793343896534541670926331300061451441`12.179558395414128-1.53651190262110704832542606180422631725`11.205208445902239*I,"153/2",0
8.74923877006133512834230051367909295716`15.484850105812031-0.74229934046136104554558129658402053903`13.586911987170373*I,"163/2",0
8.75089890389681178826597586507850030184`10.630800676730301-1.97274532670730447696639671899616681073`9.836336739800394*I,"147/2","9/10"
8.75461014777030830971502318572709717963`13.826799626910523-1.07257773857326164637993190355428841332`12.11928429409112*I,"159/2","1/2"
8.75625233680919084249803326075786422208`9.2583819151482-2.4480124544323642994`9.05732907012591*I,"141/2",0
8.7598747896226411208730765094988620162`10.095534143909774-2.2059734891904345803`9.830251833049765*I,72,"1/2"
8.76795638991796030295655059260143614733`7.242068646276053-3.4897047746539592577`6.84016658007837*I,"125/2","1/2"
8.7749973544105487574597955568186988572`7.383932098067776-4.0161219565281254853`6.840885148088853*I,58,"9/10"
8.78327265349014089016527753358354895846`6.54635368214859-3.4581583609062328376`8.778699846128681*I,"127/2",0
8.79578721679651681372092905112903097549`12.29625546877197-1.53356593790804147068089552324020803407`11.133876016926559*I,77,0
8.79784978786797559058244847763927816391`10.68506744073282-1.96924922502236414505367428219457154745`9.782724974355144*I,74,"9/10"
8.79832030187711162755382381511488375994`15.126161233537072-0.74085705939289335385138364063189903116`13.561624209464895*I,82,0
8.80235438013633021135786675900542804472`9.27474351984688-2.4434077172632612132`8.895619658944021*I,71,0
8.80318355524719803518693109137487952672`13.5058287594959-1.07055890136497462835585939457757368995`12.098887806656224*I,80,"1/2"
8.80638126906186339868385680933569245432`10.110724465012805-2.2020245567609826425`9.680578493823198*I,"145/2","1/2"
8.81139202713169270331796931818634907872`7.169736063886702-3.4839959390217171003`6.90651095258346*I,63,"1/2"
8.81696152756541125112579426249837494906`7.308750904525696-4.0102276699104778425`6.86676134870742*I,"117/2","9/10"
8.82696636864958650488128930158713352419`6.537514639480308-3.4518746926531614425`6.89808955743389*I,64,0
8.84366035256153315850245333298517713373`12.51202055294966-1.53064103318453723460272380031506817156`11.076830906698175*I,"155/2",0
8.84482864181779687219002736174127756204`10.760567480786548-1.96577500553024968826199221537002468546`9.736042273120578*I,"149/2","9/10"
8.84740952606832871560050080586059056997`14.913515214389122-0.73942543541991091965858073102276976452`13.549415012505007*I,"165/2",0
8.84849372519806032031589741888892128142`9.308842862377052-2.4388336555229077428`8.776008587569436*I,"143/2",0
8.85176936381310081973007926847022449488`13.308793272278637-1.06855443143662124146370184031773451504`12.089685724425646*I,"161/2","1/2"
8.85292027228519835527467703203295034559`10.141552771818231-2.1981002447158878314`9.567320677338595*I,73,"1/2"
8.85488952873110019179864790532848541415`7.114691121940963-3.478313198987416932`7.005530576979691*I,"127/2","1/2"
8.85899773497876668024306444926861533802`7.248038793780123-4.0043514079766289705`6.901212051653718*I,59,"9/10"
8.87072272260509071776873141351106925598`6.540998470400963-3.4456276307102919084`6.588641135970333*I,"129/2",0
8.89155255019970573094817770136582687879`13.166070923549194-1.52773693864451738308109569265312379955`11.032556311557382*I,78,0
8.89183504824753040810672392145215383474`10.869246110661969-1.96232246671356527519415000235897004726`9.695477269939639*I,75,"9/10"
8.89466978750421841253521489456539824963`9.366096556925896-2.4342899594058442341`8.683259758738586*I,72,0
8.89650633127885359898666733483652464234`14.760215551027065-0.73800433297071226325237397685761003186`13.552077198929393*I,83,0
8.89844803140239111728684036564354012306`7.073653388588877-3.4726565177907203976`7.16110161907331*I,64,"1/2"
8.89949130923622943765865010889978899758`10.192351132348442-2.1942003314975123931`9.477957569085198*I,"147/2","1/2"
8.9003673895411984212519642853879086793`13.165285610177206-1.06656415715725804392587101217906238479`12.092983965421595*I,81,"1/2"
8.90110508268830351052845090072641064016`7.19838294794156-3.9984933428906577117`6.94605148365133*I,"119/2","9/10"
8.91454075094422447256936121103169855312`6.557826626860475-3.4394169277483882166`6.4061570668560615*I,65,0
8.93886859792975803407126394554560898594`11.039523731179745-1.95889140885476276796790417956333484582`9.660463184606108*I,"151/2","9/10"
8.93946351991617241398222095689663210988`12.676843640711853-1.52485340843007097223940447349482619368`11.000387646978284*I,"157/2",0
8.94088199482909898276286928233488165076`9.457218014100443-2.4297763224860891897`8.610061905301873*I,"145/2",0
8.94206668635766427598547533752681315571`7.044732421402365-3.467025853155765081`7.451680590732522*I,"129/2","1/2"
8.94328268851790673297649215020104190678`7.157624737277301-3.9926536374113306843`7.004135347106903*I,60,"9/10"
8.94561060842952082179724094740766853901`14.64077107379294-0.73659361888900623235091479531549395377`13.572883531556059*I,"167/2",0
8.94609389961280408820723551584039070351`10.271274105666258-2.1903245973152076209`9.406192766477893*I,74,"1/2"
8.94897745229941424975211220988835585224`13.052924040401082-1.06458790967986428673105890855250009644`12.111093175681683*I,"163/2","1/2"
8.95841950812099288216768970577041567574`6.590054998783573-3.4332423344708331373`6.278415808809714*I,"131/2",0
8.98552968197446759711352142331144384997`7.12432970451508-3.9868324451901081642`7.080236100480392*I,"121/2","9/10"
8.9857446590535561827034285007482629792`7.026902033351466-3.4614211575176340038`8.789168898066547*I,65,"1/2"
8.98592888971112578108833573480693265273`11.374739938872864-1.9554816340442030774`9.63061243084859*I,76,"9/10"
8.98712978689714496428527572551476674478`9.607243754021974-2.4252924417056304943`8.55247772418208*I,73,0
8.98739297801490861137753245908677706985`12.280098373539193-1.5219902005582157741783855977475701916`10.98035465918926*I,79,0
8.99272757263449779712643903674554277476`10.395831926169139-2.1864728241654989418`9.348505118979729*I,"149/2","1/2"
8.99472225065832409246638335187323222121`14.544238001478178-0.73519316237917138507506161641648755599`13.617845632568336*I,84,0
8.99759937565137102132124238406221353678`12.961738785368327-1.06262552288643642744317509670633513923`12.148043967954756*I,82,"1/2"
9.00235806685633253329775397619327411362`6.641420957236231-3.4271035998197153481`6.182728807052501*I,66,0
9.02784520414296106513360035339485913829`7.097515566613382-3.9810299110609105748`7.183126513608378*I,61,"9/10"
9.02948112891018963033126586146553419277`7.019763753529848-3.4558423782454882922`7.385599311059973*I,"131/2","1/2"
9.03301553032039214998216433106916443975`11.92125157364895-1.9520929461864868995`9.605677483990089*I,"153/2","9/10"
9.03341261507789108514324112903496326843`9.900856980453938-2.4208380173610755113`8.508306634226736*I,"147/2",0
9.03534064673704504701413679901156115617`12.06096134332268-1.51914707684904840110992177798620593422`10.973193510869361*I,"159/2",0
9.03939186681628556571381862216296784316`10.61514947761347-2.1826447958498569025`9.30283480334293*I,75,"1/2"
9.0438411532625179544506427975405520006`14.465012608616599-0.73380283495300535621558116820475468078`13.699027179695264*I,"169/2",0
9.04623298676044346142118160774290118905`12.886481424719827-1.06067683333428802854122805997412140431`12.211267855430757*I,"165/2","1/2"
9.04635551755286396925766737671784365346`6.718886021274227-3.4210004711995424746`6.109094684229141*I,"133/2",0
9.07022840757992009555674810339839917661`7.076501945245422-3.9752461713217774891`7.331650814765794*I,"123/2","9/10"
9.073275289031301428405451159259468564`7.023466332192179-3.4502894578630482244`7.084126255861977*I,66,"1/2"
9.0797299420898707590267254908683660965`10.869617443790567-2.4164127530886090239`8.476398586378751*I,74,0
9.08012813418163516990700875558757798595`11.148886739884395-1.9487251510051607302`9.58552849642714*I,77,"9/10"
9.08330625410429842809826884118459757217`11.907872787828564-1.51632380285526410570350658694354967467`10.980535533923117*I,80,0
9.08608632974824786355902496962405322031`11.228762595977445-2.1788402979901943325`9.268005300689683*I,"151/2","1/2"
9.09041096772793723062809967567577436904`6.836875050383813-3.414932694718846018`6.052335797110736*I,67,0
9.09296721364255777502790016795956771746`14.399963094943217-0.73242251037791740403602003983245287016`13.845680708108132*I,85,0
9.09487811629679436872651202608902649616`12.824123813685691-1.05874168020352899351026620587370386236`12.316269865397116*I,83,"1/2"
9.11267845620542790724989474960917816742`7.060823184783859-3.9694813540085565869`7.580018099119099*I,62,"9/10"
9.11712634592647543982873844669739856362`7.038741925108428-3.4447623342669774198`6.905184391016699*I,"133/2","1/2"
9.12608124171320928214444255613786933798`9.77470610426322-2.4120163558473971493`8.456359049364302*I,"149/2",0
9.12726632323247017635048222819411190825`10.871516849556667-1.9453780560458984397`9.570142821959166*I,"155/2","9/10"
9.13128953376732891679260568445542308047`11.79113799353112-1.51352014779302788640515392577650059583`11.005383277320274*I,"161/2",0
9.13281051788114288437943729463817072598`10.835180394062112-2.1750591180422225216`9.243454755516002*I,76,"1/2"
9.13452354146904810479411702298217264412`7.032737490745597-3.40890001544923327`6.009562762759826*I,"135/2",0
9.14210033124780958974410229020955549397`14.347307270360348-0.73105206462651897845849858126293681853`14.166996646421772*I,"171/2",0
9.14353459834728688588051191790431138567`12.772847758840069-1.05681990524569845641413400300624433949`12.504235903734813*I,"167/2","1/2"
9.15519452519374202221651707399653222931`7.050176664407285-3.9637355791607651545`8.310112297928685*I,"125/2","9/10"
9.16103351923643746141299918058104436351`7.0670764674770234-3.4392609409435873978`6.779438837194822*I,67,"1/2"
9.17246599851063681203089498528879082513`9.475318734707727-2.4076485359015648049`8.448460004283033*I,75,0
9.17442972674713443923294353681000864636`10.69481968196731-1.9420514706782533565`9.559604353422996*I,78,"9/10"
9.17869237891563239737137931679112708535`7.47520750137291-3.4029021777007185523`5.979165956743795*I,68,0
9.17929022485884595682476441528541014915`11.698497175559472-1.51073588447417799068923394721681311152`11.053216754730501*I,81,0
9.1795639963176815138836035639657772172`10.432025333337958-2.1713010453067921648`9.229124835292303*I,"153/2","1/2"
9.19124040752396425607986012520823261945`14.306118835865856-0.72969137582756873243353385882641203649`14.611829218829048*I,86,0
9.19220227032817015548884983592434137468`12.731581852224823-1.05491135273352601865262284043370009675`12.97918878371843*I,84,"1/2"
9.19777580086265711909698143854368329184`7.044392827591944-3.9580089590797714628`7.758949307403887*I,63,"9/10"
9.20499604146238026998921892369348163135`7.111104551876287-3.4337852071841378137`6.684744779669055*I,"135/2","1/2"
9.21888370755666458059562563807312243704`9.29252632291277-2.4033090068008640786`8.453708504500073*I,"151/2",0
9.22161798116429886994128708971758190976`10.563884018686887-1.93874520609607076`9.554112561287193*I,"157/2","9/10"
9.22291663577106210517143788577120701408`7.50918064470054-3.3969389253114487035`5.960373362849268*I,"137/2",0
9.22634633860934591446812800455131326843`10.216168914725525-2.1675658709393380764`9.225454113704457*I,77,"1/2"
9.2273080718512912612934711022924729311`11.623798590444009-1.50797078923974245608157629262798187715`11.134835044804474*I,"163/2",0
9.24038734586209314653862018415508597295`14.276112074745116-0.72834032421822991909920673331816364671`13.869566223039488*I,"173/2",0
9.24042148056170752778568927341857228787`7.043419936410707-3.952301598579447698`7.3932270397726025*I,"127/2","9/10"
9.24088097290043967840097933576951442304`12.69977790443784-1.05301586941179641765080278522297998484`12.84721530665292*I,"169/2","1/2"
9.24901315770027983124452346211007704061`7.175486091669443-3.4283350582988641884`6.611229716886564*I,68,"1/2"
9.26533387417467702130100392009332435819`9.161735315546323-2.3989974853601409742`8.474110060268895*I,76,0
9.26719548284837055529811093265354577691`7.003729391084258-3.3910100019492435618`5.9530690675559255*I,69,0
9.26883072991947103751603648851586778529`10.459650505121667-1.9354590753166458871`9.554003065283847*I,79,"9/10"
9.27315712655859700223755834396429181262`10.067669413426842-2.1638533879575402557`9.233473138757034*I,"155/2","1/2"
9.27534282441893470152776374556228120804`11.563637751075246-1.50522464189474895129744334927634530554`11.275475045515952*I,82,0
9.28313077255930453649753127756501795562`7.047320304873427-3.9466135952294500537`7.1942978712028784*I,64,"9/10"
9.28954105154928525594195877761394355276`14.257583690637029-0.726998792097599580395534129712320684`13.579718154722933*I,87,0
9.28957054988777764615702371871418977926`12.677311761086493-1.05113330444929311417949570129877140881`12.369390912791454*I,85,"1/2"
9.29308412538113719472428225445246540322`7.269043519959798-3.4229104158297226733`6.553706784668585*I,"137/2","1/2"
9.31152810565282591129012866132536577498`6.770984492889378-3.3851151514217192878`5.957770400254887*I,"139/2",0
9.31181601368170095676023072749597439434`9.061835123472152-2.3947136916376985094`8.513288606954339*I,"153/2",0
9.3160676232818576289729405666961665466`10.373222454198794-1.9321928931787080099`9.559784176455674*I,"159/2","9/10"
9.31999595002632033937195378896639280364`9.955503784412041-2.1601633912473077756`9.2550461043924*I,78,"1/2"
9.32339423730422546007986411689336816396`11.516077042190275-1.50249722564430787151037461394474459395`11.560819635873356*I,"165/2",0
9.32590289592889854232974400187319982695`7.056277254261381-3.9409450395912851144`7.057161016680957*I,"129/2","9/10"
9.33720821401803532365589838148768967651`7.411078689393379-3.4175111977617031244`6.509201809644329*I,69,"1/2"
9.33827084819698229927038876455068858441`12.664465344389523-1.04926350939179669589762921002106722285`12.126044838954956*I,"171/2","1/2"
9.33870143172080811720356520779712449691`14.251482746634741-0.72566666378147034042670296806855638346`13.38961322094387*I,"175/2",0
9.35591370400395933954608265027955946251`6.619682031884132-3.3792541179911685777`5.975752016779113*I,70,0
9.35832965114062069507236289802095533277`8.98334782455996-2.3904573489126450763`8.57795051091496*I,77,0
9.36332831819555829735003546822432034364`10.299726564228209-1.9289464763393068337`9.572198198499445*I,80,"9/10"
9.36686240674436408784813742000773940393`9.86695616567482-2.1564956775671861572`9.293392338494613*I,"157/2","1/2"
9.36873708043425143018437642272703839554`7.070614244903209-3.9352960154473247688`6.953071893646349*I,65,"9/10"
9.37146207018824713856233470479480248065`11.480089445034158-1.49978832703094839669185071219674759072`12.48214848544668*I,83,0
9.38138470496083676429147534118800348773`7.658190216955381-3.4121373187324301632`6.475954957398142*I,"139/2","1/2"
9.38698171774079897618051763633318247918`12.66198274879649-1.04740633811611441275941855039594663607`11.957984071706772*I,86,"1/2"
9.38786839531373732078970124214401135698`14.259644117195712-0.72434382555828697127412404207278725532`13.246671352171916*I,88,0
9.4003514916990438375365623564375061159`6.5099047963624574-3.3734266466898541984`6.0093840160873295*I,"141/2",0
9.4048743211196148278711430630503302904`8.921308635562223-2.3862281836613083871`8.681855932300534*I,"155/2",0
9.41061247812496655419724533461172700064`10.2362094806153-1.9257196432696733732`9.592324596785863*I,"161/2","9/10"
9.41163256641390038734559134809697899289`7.0908303900778975-3.929666600022934595`6.8699384646381985*I,"131/2","9/10"
9.41375610213302666854285641951796652535`9.795622272956049-2.1528500455512833817`9.354257693077301*I,79,"1/2"
9.41954608756513155714981307696843200112`11.455313586935986-1.49709773587318703472382550268081546837`11.407415563266355*I,"167/2",0
9.42561289115926774211258120162483297763`8.44293524502808-3.406788690239649509`6.452966064724934*I,70,"1/2"
9.43570301136306897222199160103689964778`12.671223806230968-1.04556164678511758353145522596431725476`11.828874209119425*I,"173/2","1/2"
9.43704185302200172163341474467718889591`14.285319473594674-0.72303016564626120228503082762108976378`13.132475659870101*I,"177/2",0
9.44484069621932327555322060903087544285`6.426461581303881-3.3676324836309467871`6.0629003288918915*I,71,0
9.45144956745859672838233238973591443013`8.872918433568858-2.3820259255327872697`8.859975913888764*I,78,0
9.45458860466489062591750944384566802376`7.117660989160844-3.9240568642018829445`6.801526999649602*I,66,"9/10"
9.4579197729042569817159351707403208507`10.18075384115084-1.9225122142501235875`9.621759695984382*I,81,"9/10"
9.46067664912335564337915159030451562425`9.737892328781099-2.149226295710804454`9.448917682649942*I,"159/2","1/2"
9.46764605862029176053648935567406371894`11.44197790547344-1.49442524520530803663481677092416464785`11.098798893469253*I,84,0
9.46989207693503841469832440604062761629`7.7977482322671845-3.4014652208460860389`6.439780593910958*I,"141/2","1/2"
9.48443458476611563138371379500310245425`12.69448743529386-1.04372929380376404036173020410415446948`11.724442867248557*I,87,"1/2"
9.48622171725279359927394078910883143822`14.334393067303948-0.72172557415160949813652640807450254129`13.038474353437952*I,89,0
9.48938055847952222411539239103120829326`6.362026742955977-3.3618713763100187943`6.144249537635875*I,"143/2",0
9.49760445632585116613494414558691959942`7.1521800753550755-3.9184668727351998412`6.744208835359532*I,"133/2","9/10"
9.49805494304244624332982772882229109917`8.836596265885056-2.3778503073237061037`9.261583727471242*I,"157/2",0
9.50524987859084156461532590253768814919`10.132053252029019-1.91932401136406937876469012350050210658`9.662948321134696*I,"163/2","9/10"
9.50762366798412308893194554727056551686`9.691611615919316-2.1456242304342794774`9.603938413002627*I,80,"1/2"
9.51422157776353935157648000659980597809`7.440636964548533-3.3961668163810628394`6.436404326772974*I,71,"1/2"
9.51576175711234026770462290101138150173`11.440955447616084-1.49177065121833498531707849047091240902`10.905696679409187*I,"169/2",0
9.53317629644029025315771289310432844899`12.735692824512636-1.04190913977608320882154047031044003856`11.63764328442824*I,"175/2","1/2"
9.53397033262034162143956612754747746344`6.312614795159227-3.3561430738918060975`6.270382980277361*I,72,0
9.53540790208429511793301163625812107831`14.418539484074836-0.72042994302787973816271696808668153049`12.960086527729418*I,"179/2",0
9.54067939275948490337587407408684040723`7.195979528491031-3.9128966844436562883`6.69569541809759*I,67,"9/10"
9.54469000958082489968325263658678190258`8.81155806781605-2.373701064952229849`9.38797038146588*I,79,0
9.55260247732268137412327596662002383967`10.089187379756439-1.91615485849119807091834734925282191423`9.719848701043343*I,82,"9/10"
9.55459678615334636019210513851947158018`9.655486257287222-2.1420436539865655001`9.912184040082073*I,"161/2","1/2"
9.55860072006553285571722441863163718168`7.244579097478223-3.3908933801381888304`6.443308463422858*I,"143/2","1/2"
9.56389296125856388214053088559827839739`11.453977064482064-1.48913375320217281730549564680383715432`10.764163375223418*I,85,0
9.57860928584278132446819637926948100211`6.275944446135725-3.35044732747687699`6.488157441903793*I,"145/2",0
9.58192800759560341921896658120856506646`12.80195094452647-1.0401010474631018529194520545533640442`11.56452947255076*I,88,"1/2"
9.58381269543454161349953332621925046367`7.251500002476701-3.9073463524140356672`6.654461482105441*I,"135/2","9/10"
9.58460032322467441829805411827485056281`14.565662348275914-0.7191431660363338914123367941905417706`12.894676600582208*I,90,0
9.59135433739437115915404820564612885882`8.797638506486098-2.3695779374313914747`8.830842394662204*I,"159/2",0
9.59997725717934317773137697046736649731`10.051494212027348-1.91300458129987817720996424139433325764`9.79943062406567*I,"165/2","9/10"
9.60159563807422665624817936455493190407`9.628797606002031-2.1384843725066979629893159493557027969`10.64022444114158*I,81,"1/2"
9.60302884100912672090346460031227786549`7.110473601659128-3.3856448130683578617`6.461527420188173*I,72,"1/2"
9.61203945362383142668626114317047833375`11.48412369913838-1.48651435348889953584757842146948194729`10.653209857095764*I,"171/2",0
9.62329669828224780322903120053443453295`6.25074340944948-3.3447838903429120279`7.066086282878239*I,73,0
9.62700365580734031787244163771792802395`7.322694613321457-3.9018159241893696034`6.6194514136576945*I,68,"9/10"
9.63068958209537023650833685538509228664`12.9078487771256-1.03830488174168894720040610482836043281`11.502728693644904*I,"177/2","1/2"
9.63379889797230656684963876837337869351`14.876528842751368-0.71786513870735490047891493338717020344`12.840713444714563*I,"181/2",0
9.63804750520707591461123279212807391243`8.795258812929397-2.3654806668417781795`8.57926455750973*I,80,0
9.64737391204669379953161484432225096148`10.018493616199047-1.90987300723884613193771178186736109846`9.915686451607353*I,83,"9/10"
9.64750528832217984576756477664741015902`7.010604942980602-3.3804210139672557309`6.492894102419334*I,"145/2","1/2"
9.64861986503538119950624911608613184346`9.611267054829817-2.134946194004663383`9.731627644964947*I,"163/2","1/2"
9.6602010210128155940563515417231673547`11.536947774932731-1.48391225739718690909517517129785297772`10.563378071869861*I,86,0
9.6680318629195246404271202569486296611`6.23643423024316-3.3391525181555015755`6.753383208256196*I,"147/2",0
9.67025157520290550422024527878985574366`7.416524239686033-3.8963054419533109925`6.589917353351584*I,"137/2","9/10"
9.67946088639180076065653195796531110366`13.091080211051743-1.03652050956429857023786539833197313111`11.450772104223937*I,89,"1/2"
9.68300354517717639626524811801448030439`15.443486103349198-0.71659575830284706404423546280037742571`12.797385699333446*I,91,0
9.68476909994464160856331731049690753021`8.805524715059748-2.3614089983036181597`8.41326109225764*I,"161/2",0
9.69202942011514634303063291553062456161`6.933266121164678-3.3752218796565441856`6.5405390925271405*I,73,"1/2"
9.694792141485128218864267149169234237`9.989839922184665-1.90675996552822568571615978698461313091`10.103901707277146*I,"167/2","9/10"
9.6956691150152481314576137970738028647`9.603009987064363-2.1314289283571609646`9.439633739308206*I,82,"1/2"
9.70837745436541472069584796506910787017`11.623341244701095-1.48132727317782951661453637707547444239`10.489684850178719*I,"173/2",0
9.71281408552482679639831893035660486344`6.233009839968221-3.3335529691437115518`6.340235681258535*I,74,0
9.71355576469578005560163933111202533691`7.546959440880373-3.8908149427088168155`6.565324575910874*I,69,"9/10"
9.72824178946346951242530588112566518873`13.52292202425169-1.03474779991959014474722435466928795077`11.407770176357936*I,"179/2","1/2"
9.73151871653863114970004903510345890776`8.830504838165208-2.3573626799483058499`8.290046513742197*I,81,0
9.73221418520342199611521474062907582205`14.62974619619678-0.71533492377960024495697738499316640201`12.764428954634681*I,"183/2",0
9.73660060471422001859590724220052864674`6.87246271883419-3.3700473051578831423`6.609999360087014*I,"147/2","1/2"
9.74223165060123047096812800568952723827`9.96529198657785-1.90366528714992884509945455979382363485`10.514892206231126*I,84,"9/10"
9.74274304253054641626737358099843426419`9.604560255533315-2.1279323873024171169`9.256576070423625*I,"165/2","1/2"
9.75656854865526470815097713893205801032`11.768746317783709-1.47875921196036160760910222877217275038`10.429287555010657*I,87,0
9.75691554499057635105366170334306936382`7.749207933961573-3.8853444584513129528`6.545293942668476*I,"139/2","9/10"
9.75764268463034873174398533848223196832`6.241035213534649-3.3279850042361491458`6.125381816540716*I,"149/2",0
9.77703216275460053549776200759807787421`13.52963623183784-1.03298662379390577842991572068295456905`11.373249119733694*I,90,"1/2"
9.77829595773621530288676829086594111413`8.873855940235442-2.3533414628894005632`8.193652206677509*I,"163/2",0
9.781218220504497009603037196369886252`6.824780074497322-3.3648971838589642162`6.712023426407479*I,74,"1/2"
9.78143073989297926086034434922122770113`14.335859458205933-0.71408253575358922912233686503784103591`12.742076199972031*I,92,0
9.78969214992276940398977349373269648386`9.944694476985465-1.90058880483748456319977132620304776154`10.637428353557528*I,"169/2","9/10"
9.78984130848867613446886164986482270554`9.61697508503627-2.1244563844341133645`9.122719513062787*I,83,"1/2"
9.80033024630232584198801364393594427065`8.173466022180047-3.8798940163365124277`6.5295662156067475*I,70,"9/10"
9.8025169915259730647592595524543045823`6.2617760216012-3.3224483871538730008`5.980135846765082*I,75,0
9.80477410279123554206347520882574598812`12.059847634279288-1.47620788770074136257136792401231755122`10.380536221238707*I,"175/2",0
9.82510043391532953158584520812279040569`8.942280141457438-2.3493451011931312917`8.116437865021354*I,82,0
9.82583188011610687179062862288426548299`13.012190155734968-1.03123685413358488581790389014030608571`11.347074718144793*I,"181/2","1/2"
9.82588165578273360617872873888420781089`6.788164207307708-3.3597714076707599529`6.8714988445818825*I,"149/2","1/2"
9.83065313253028947595858449635540226966`14.14608570263801-0.71283849646518052203014503754016377061`12.731108863299818*I,"185/2",0
9.83696358004394754911504776213419854761`9.642066186657658-2.1210007351944848709`9.017952834238498*I,"167/2","1/2"
9.83717335527693425370378272570240879651`9.927966915466442-1.89753035306533885256600110487028646219`10.08618890855577*I,85,"9/10"
9.84379920823668645297552545963786588245`8.313850839748115-3.8744636388430573907`6.517980180802663*I,"141/2","9/10"
9.84743635027215122352298576530678185654`6.2975205116553585-3.3169428844572270043`5.872230880171731*I,"151/2",0
9.85299391952181090345596644827771239959`12.95073128158949-1.47367311713008230401694074575408308586`10.342544647832977*I,88,0
9.87059030861914141534427370661509342978`6.7613731123612215-3.3546698671752433005`7.171954276217622*I,75,"1/2"
9.87193176290505348519235040523838216076`9.049457085242853-2.3453733518484391067`8.054248668644107*I,"165/2",0
9.87464081774832565549347057980504467436`12.763030151411243-1.02949836580809669422119863954806138317`11.329434294852886*I,91,"1/2"
9.87988128780803342637144355770807712496`14.004525552052922-0.71160270974521979586076652216989004537`12.733032023296117*I,93,0
9.88410953045753024249268605374021072918`9.682877100678652-2.1175652568666437335`8.933067316937013*I,84,"1/2"
9.88467498767171782229613311130338834253`9.915098633550993-1.89448976803766758744370553613998669185`9.835158638429546*I,"171/2","9/10"
9.88732177967006637954465647112996461585`7.775298520348303-3.8690533439301537107`6.510460233214011*I,71,"9/10"
9.8924001177234198606559818228470408329`6.352292292833932-3.3114682655445205533`5.788615153094604*I,76,0
9.90122780534225323891843448425932001802`11.907059267233485-1.47115471970441177916817123543789014699`10.31499657279222*I,"177/2",0
9.91534358672753552162940418376047973186`6.743710024371459-3.349592451762899921`8.198779651834448*I,"151/2","1/2"
9.91878956981102855601642564910771649023`9.229997780135493-2.3414259747365880883`8.004684673566587*I,83,0
9.92345885414539225402032994240106869322`12.593810263296742-1.02777103557397165584905393557231123699`11.320870421312687*I,"183/2","1/2"
9.92911513179385694841069480742139836014`13.891969785733124-0.71037508098197409218192718048878904893`12.750464148403875*I,"187/2",0
9.93089731862972223517763693165162705802`7.538182600506167-3.8636631451903652719`6.507011174845402*I,"143/2","9/10"
9.93127883896101645980419246017346060925`9.74472748728669-2.1141497685661783454`8.863122366849343*I,"169/2","1/2"
9.93219677318035779227501004169187918131`9.906148838795096-1.89146688767674098289163464316966795883`9.666889956080903*I,86,"9/10"
9.9374076635555940231486258954659338033`6.433534458579976-3.306024302601415133`5.722785675053942*I,"153/2",0
9.94947557040446036401906446338241500269`11.6028871021904-1.4686525175554366357574140829583330675`10.298084559021449*I,89,0
9.96014090734303546511014330580025668691`6.7348955040774605-3.3445390497594406484`7.069059016794024*I,76,"1/2"
9.96567348684573129122035623669058767227`9.630246274793265-2.3375027326003759924`7.966366926351964*I,"167/2",0
9.9722858700411990175102028324611643726`12.464855465311519-1.02605474203951320280362746701234637974`11.32237867014724*I,92,"1/2"
9.97452519217388901175637268541791887727`7.383969444652357-3.8582930519977330084`6.507719338722529*I,72,"9/10"
9.97835459189805421897470831658246184149`13.799563867884496-0.70915551708890374462978501774598636542`12.78799042565752*I,94,0
9.97847119062349556403485967274185051507`9.83781528088123-2.1107540912320774559`8.80521471755891*I,85,"1/2"
9.97973844282874937272660036226550372045`9.901251812156909-1.8884615516108765766`9.538753363249237*I,"173/2","9/10"
9.9824583702893951881134651341470627386`6.556801443094648-3.3006107705008886817`5.671127444850595*I,77,0
9.99773702842942322576092468643286627133`11.413078000449122-1.46616633544229642944802091299671091669`10.29255309121297*I,"179/2",0
10.00498169710641580470400031992792249218`6.735022021328191-3.3395095485412212144`6.774005472249255*I,"153/2","1/2"
10.01258315316342304191327187000030231365`9.777406858001727-2.3336033910129768803`7.93860029682423*I,84,0
10.0182047762719989400983804023397493241`7.269931472222127-3.8529430696513813536`6.512760239093671*I,"145/2","9/10"
10.02112174835688624273291535835088374671`12.360959312704201-1.02434936563027169151499799425608798647`11.335608681652651*I,"185/2","1/2"
10.0256862762220392105207008967666186546`9.985310371744474-2.107378047617025072`8.757556476573049*I,"171/2","1/2"
10.02729973248574506447334975077748019354`9.900628080426578-1.8854736011620154901`9.434716687376312*I,87,"9/10"
10.02755163330314143275438528725827708591`6.763473916710035-3.2952274466547146024`5.631534021711772*I,"155/2",0
10.02759959684217638890661341179320410733`13.722566931490881-0.70794392647323981394274788296872546657`12.8542245589706*I,"189/2",0
10.04601199662219785284616905315907774561`11.274315597592011-1.46369600070428473576758817616325314847`10.299865965042038*I,90,0
10.04986539195411464061852599447961408369`6.7445732047793925-3.3345038346389894603`6.595634726097573*I,77,"1/2"
10.05951821469959916870063398902816131046`9.215492708957036-2.3297277183464496248`7.921227339379883*I,"169/2",0
10.06193545568504604866169256385215147236`7.180015040327143-3.8476131995147721488`6.52241409706875*I,73,"9/10"
10.06996637414981491633369763483059557755`12.274694675650808-1.02265478855526278793225460171059490803`11.363265019759215*I,93,"1/2"
10.072686860827157164696718923899267266`7.259497551518365-3.2898741108184886449`5.602804497679033*I,78,0
10.0729237921154994973801648698364272723`10.261765665874478-2.104021462277110035`8.719042717841896*I,86,"1/2"
10.07488038275625984497309770244772107928`9.904603474758709-1.882502879332954801`9.346988973038487*I,"175/2","9/10"
10.07685007662853442241143409448478952614`13.658229605886865-0.70674021900534362552223724520095070907`12.967837842313003*I,95,0
10.09430029558930778420180630754104173717`11.165731824473951-1.46124134321451938904396038961022788858`10.322584227296394*I,"181/2",0
10.09479143701283634882203257978198769189`6.764515285076629-3.3295217938297045971`6.468466112191558*I,"155/2","1/2"
10.10571662384615299868738966792246285164`7.106425226700273-3.8423034391507631672`6.53709216300949*I,"147/2","9/10"
10.10647832401476449750777726193438127413`8.965101901078896-2.3258754857399484939`7.914599830223188*I,85,0
10.11786347391275650348058315944596017249`7.139170482097882-3.2845505448533400713`5.584363729508063*I,"157/2",0
10.11881963456397268016981660298513762146`12.20191350832493-1.02097089477391294408758064330245950797`11.409954970139529*I,"187/2","1/2"
10.1201834401215249456230397324197425738`12.337253464094028-2.100684161560991956`8.68903445885009*I,"173/2","1/2"
10.12248013887710251477725326856377975542`9.913639642140913-1.8795492307942670189`9.271193569873471*I,88,"9/10"
10.12610596251056620498705143726630041351`13.6049152103154-0.70554430598882576851520463037513456533`13.18264991745222*I,"191/2",0
10.13975928649763025637605025493018536179`6.796499026453387-3.3245633112163064305`6.371133901357373*I,78,"1/2"
10.14260174925849639363704790693539644796`11.077891133120733-1.45880219533454273383383912682418463235`10.365194514280914*I,91,0
10.14954768274139660369971260467847293256`7.044787706742632-3.83701378245262528`6.557379328795378*I,74,"9/10"
10.1534631401423656194989277349891562127`8.80077172149718-2.3220464670676747968`7.919654977022031*I,"171/2",0
10.16308090636901944100471523274879471268`6.682084476295286-3.2792565324485485365`5.576145469843928*I,79,0
10.16746492739670171673758827059409533839`10.21064317912209-2.0973659735985632012`8.667250960712556*I,87,"1/2"
10.1676814187817662617524684340992743987`12.14010626110733-1.01929756996371501023222582081759749948`11.484208658093317*I,94,"1/2"
10.17009875061545631680071189538959187015`9.928382463937814-1.8766125018709359045`9.204629365456316*I,"177/2","9/10"
10.17536718696403913079678390911500281054`13.561693084284569-0.70435610013140265638414221342235114051`13.874490863502388*I,96,0
10.18476840361229107350322572601222517007`6.84327178019168-3.3196282712954524561`6.293992494606057*I,"157/2","1/2"
10.19091618480075152828098890019244199437`11.0057959503833-1.45637839186983324899989724593057931014`10.436102348395398*I,"183/2",0
10.19342804279094830215056621267786403716`6.992406859651564-3.8317442197711689271`6.584103233151841*I,"149/2","9/10"
10.2004723284407151308232826800455458631`8.679196363806277-2.3182404389066117605`7.938132380242295*I,86,0
10.20833860466111144596768424532822998258`6.458165731124056-3.2739918588103297215`5.57858213556965*I,"159/2",0
10.21476796631972999180401330596259440407`9.89327675772502-2.0940667282891447658`8.653727802467076*I,"175/2","1/2"
10.21655161797715533902262975581455046115`12.087687802812857-1.01763470148857741436707694185610868638`11.604331293923174*I,"189/2","1/2"
10.21773597216993423929510309333218636752`9.949740303949435-1.873692540528736222`9.145516302696118*I,89,"9/10"
10.22463368365906047934227582182137439381`13.528145572522204-0.70317551551646946314002669922218142267`13.305352011159247*I,"193/2",0
10.22981826045091028619265961443486511112`6.909559453196528-3.3147165580133848728`6.231905858485347*I,79,"1/2"
10.23735712273058572690189524093229900749`6.947510258599531-3.826494738038126991`6.6184494495926325*I,75,"9/10"
10.23924343255452775690262195235571524771`10.946565533008911-1.45396977002621018923726288594115412711`10.55341199104592*I,92,0
10.24750556044874807423193215109839640614`8.584255348848563-2.3144571805040882574`7.973049363917985*I,"173/2",0
10.25363602776458959767110296563274674995`6.309545989494216-3.268756310323025985`5.592696681353236*I,80,0
10.26209227437754792010598681066285413231`9.702420980674074-2.0907862572892521554`8.648825614691475*I,88,"1/2"
10.26539156207413664499930601201523366407`9.979015159695223-1.8707891963603834369`9.092624226075516*I,"179/2","9/10"
10.26543012527008446420520423911957623309`12.043649486895895-1.01598217836785072245339018140282605013`11.82243435598785*I,95,"1/2"
10.27390538743286894305525343472650776875`13.504291561707394-0.70200246757536893790548549788214959032`12.910594988585643*I,97,0
10.27490833789941075940689881868799790146`7.004190192442406-3.3098280548102353093`6.181866077257822*I,"159/2","1/2"
10.28133434949363138810087874720617217256`6.908877207124669-3.821265320885937402`6.662162634878114*I,"151/2","9/10"
10.2875833259520942873307521992774436061`10.89848855357809-1.45157616936711318182718616280346135406`10.768569119558403*I,"185/2",0
10.29456251374545672177202361018770823402`8.508230750656438-2.310696473745220608`8.02976161540873*I,87,0
10.298972646970982353928786193848123078`6.2000862575024245-3.2635496741898190165`5.620339947994928*I,"161/2",0
10.30943757405431800164269170428243284321`9.565151640630965-2.0875243939999657983`8.653292612915132*I,"177/2","1/2"
10.31306528310264103419205904373851169277`10.01813442461287-1.8679023205714778885`9.04507293723047*I,90,"9/10"
10.31431683568217125948331945149444720657`12.00737834246841-1.01433989124601576772014209599398000997`12.483611433835481*I,"191/2","1/2"
10.32003812553591952849618804980621707994`7.1463348367335255-3.3049626446532198643`6.142019279441608*I,80,"1/2"
10.32318223426338167426231405703180930997`13.490593268917115-0.70083687306033626424968429310000261969`12.68541938694948*I,"195/2",0
10.32535915809337434183929822756648952457`6.8756387965186905-3.8160559487640648678`6.717921628345037*I,76,"9/10"
10.33593570144793926563575748662041575641`10.860588263338721-1.44919743177173901609312486657420609288`11.416181155069346*I,93,0
10.34164287181285645432447371149016201237`8.446906309430233-2.3069581031202852873`8.118631926601221*I,"175/2",0
10.34434794564091288395058850613378274209`6.115604345874179-3.2583717380608469467`5.66470385839538*I,81,0
10.35680359272319320105257521928026132612`9.458548349267835-2.0842809735539390212`8.668404366397516*I,89,"1/2"
10.36075690217935584999886277522892767357`10.070090878966592-1.8650317659662665489`9.002216839782717*I,"181/2","9/10"
10.36321164609361062074121415793032583235`11.978562788268986-1.0127077323630179061412327779337207927`11.98089062385533*I,96,"1/2"
10.36520712152887585752264119650224674846`7.391833458310099-3.3001202100593183837`6.111211137823895*I,"161/2","1/2"
10.36943099150603054193381964744651772691`6.847162729960865-3.8108665990519970116`6.790104618926814*I,"153/2","9/10"
10.37246416124347218401780245832239621589`13.488049198310286-0.69967865001810077075182777733339827383`12.524038587016232*I,98,0
10.38430039844916371885542931858717995448`10.832416305263314-1.44683340139401816787349178554531338615`10.935180994676465*I,"187/2",0
10.38874632390234285880802281049115224864`8.39781714002537-2.3032418556920788404`8.263408527681458*I,88,0
10.38976141890214145975898691593071558618`6.049127989282479-3.2532222896572376828`5.731472546797591*I,"163/2",0
10.40419006254078250369599118530496253076`9.372423858952972-2.0810558328020752351`8.696241013243375*I,"179/2","1/2"
10.40846619028817227199731883338183499993`10.139863323814152-1.8621773869332441452`8.963574782684681*I,91,"9/10"
10.41041483253183248897384148308280565976`8.156060435065127-3.2953006331081672918`6.088758386263385*I,81,"1/2"
10.4121144552012561275201711899171781051`11.957150037995566-1.01108559552523231722239675309849796238`11.582908450117078*I,"193/2","1/2"
10.4135493005542973534695146670224682536`6.822983481672911-3.805697246169045961`6.88655884687821*I,77,"9/10"
10.42175110655595534856491529913533127184`13.498414679605109-0.69852771776412591642590779770125710845`12.397635028344304*I,"197/2",0
10.43267725924780085287272262412644682815`10.813969328898832-1.44448392462241390975939624216282224077`10.534737742787133*I,94,0
10.43521257329111164377001037672361528159`5.996791557029412-3.2481011164000448083`5.831763365767634*I,82,0
10.43587256490430826589029929914141500043`8.359504243659075-2.2995475210633244996`8.5416866278307*I,"177/2",0
10.45159672034423802068384862477854495314`9.301389634812512-2.0778488102999046765`8.740249853808017*I,90,"1/2"
10.45566077357398666463554891155010366967`7.539643853848673-3.290503795446022407`6.074333380505306*I,"163/2","1/2"
10.45619292238584992058744143435531812943`10.236626151975134-1.8593390394306141513`8.928785640691881*I,"183/2","9/10"
10.45771354379155743278138384523754896742`6.802758328860975-3.8005478616810820524`7.023537239606955*I,"155/2","9/10"
10.46102516347784126035824917471932964277`11.943341286301019-1.00947337607704562462178375735327474801`11.35972720429577*I,97,"1/2"
10.47104300944925666358892181090600971903`13.524665095627556-0.6973839968574695698566053001563361714`12.294162040035111*I,99,0
10.48070092633787624038123764778896629817`5.956319184659037-3.2430080050533763008`5.991625690377006*I,"165/2",0
10.48106612895499877229754613877646639586`10.805691579901275-1.44214885004052716836306433947461199153`10.312196559670051*I,"189/2",0
10.48302129522089475707106197179449225656`8.331165602983098-2.29587489134418776197577165787812803198`9.95756146540092*I,89,0
10.49902330755088813034911129319642607579`9.242289022408404-2.074659746293689824`8.806492971465707*I,"181/2","1/2"
10.50094446794557274050666645757360951999`7.177774709495518-3.2857295782817648081`6.0679148897244755*I,82,"1/2"
10.50192318738678683878349619681514986963`6.786239015288629-3.795418414404321834`7.244634410770193*I,78,"9/10"
10.50393687731707431138798455968983976143`10.38028657566586-1.8565165809716289506`8.897579367859949*I,92,"9/10"
10.50994367313230437344941434951981577812`11.937623219202198-1.00787097087303945975886061640448155945`11.20075484783174*I,"195/2","1/2"
10.52033981021374373378461467766308390912`13.572011707526043-0.69624740907624717499985458595732726877`12.207485818483903*I,"199/2",0
10.52622600609562824708149987809068915258`5.9263653048368-3.2379427413911267056`6.3009581146477585*I,83,0
10.52946685543700695426732865178788515415`10.80856463366029-1.43982802838849060101076695390796596591`10.155119780257035*I,95,0
10.53019222064177012531205479703752626593`8.31249355342837-2.2922237611199653819`8.460234198849523*I,"179/2",0
10.54617770501022182556615440035327860478`6.773253391906792-3.7903088705062879698`7.778129211609105*I,"157/2","9/10"
10.54626544707735856551372876216267692949`6.978663442567467-3.2809778623760269665`6.069787528406396*I,"165/2","1/2"
10.54646957006034351006678978736886759534`9.193158879913428-2.0714884827062874547`8.90686403142626*I,91,"1/2"
10.5516978377316257577021726246697727824`10.62958424159447-1.8537098706098273325`8.869757825775554*I,"185/2","9/10"
10.55886988807118266354330725273058880093`11.94084601950371-1.00627827825076193339211982100282283176`11.076368146515758*I,98,"1/2"
10.56964145015869879729543123368722726406`13.650424079645921-0.69511787739368095040148144881693536976`12.134123222161472*I,100,0
10.57178735061744356224520108814683012622`5.9062030029738875-3.2329051098966506889`7.108763378669046*I,"167/2",0
10.57738505222282330160994732367070697211`8.303619290792433-2.2885939274190137193`8.145796104600675*I,90,0
10.57787928925290898705069258592094772984`10.8243243642651-1.43752131252513567456680565783798388229`10.033633819097053*I,"191/2",0
10.59047657771983826762469102849262761048`6.763693817168199-3.7852191936040539899`7.5874380599629685*I,79,"9/10"
10.59162325041361152592928294846973073485`6.841397676907761-3.2762485280246062111`6.080589688667745*I,83,"1/2"
10.59393525815900526461621132826765091592`9.15274659128025-2.0683348631227941989`9.06974348336589*I,"183/2","1/2"
10.59947559000360122145475871608523410137`11.465744768477345-1.8509187689241864028`8.845182100920779*I,93,"9/10"
10.60780371386104161757571867185527194172`11.954375693206867-1.00469519800407331513329231198326107954`10.974228653879312*I,"197/2","1/2"
10.61738450738422880619447510903799281411`5.895579925296616-3.2278948935044440353`6.151699051093085*I,84,0
10.62459950616768626362091775054215721687`8.305140608821175-2.2849851896809830468`7.954645024458253*I,"181/2",0
10.6263032835940461809969696541161143946`10.855918286748665-1.43522855739091683722136081746553993488`9.935370375976625*I,96,0
10.63481929384869707967967458850101244852`6.757510484549243-3.7801493448598821192`7.152443417971956*I,"159/2","9/10"
10.63701742527803535301449690652094371867`6.7379340219662875-3.2715414550374065958`6.101427198506184*I,"167/2","1/2"
10.64142012642690669477898733191221838655`9.120264885547217-2.0651987327760013942`9.398429109412593*I,92,"1/2"
10.64726992415263236049684570760579462965`10.734222709513912-1.8481431380042039609`8.823764376533942*I,"187/2","9/10"
10.65674505769190761392039665417295738388`11.980385090249174-1.00312163135705254899664217586773452063`10.888029746885879*I,99,"1/2"
10.66301703268923117898655532585077793892`5.894673639871657-3.2229118733924248112`5.86298515569146*I,"169/2",0
10.67183530371200030426382494552648666594`8.318244729638185-2.2813973497254241306`7.816679798541533*I,91,0
10.67473869422507867720185487997366991095`10.908508166291202-1.43294961997157717870960671886199771214`9.85406517171754*I,"193/2",0
10.67920534889320830655989013495018719154`6.75470870012328-3.7750992830743576456`6.932951810625866*I,80,"9/10"
10.68244752673232335897254325272709411496`6.656432477087249-3.2668565227142070777`6.1340988094544855*I,84,"1/2"
10.68892393364682257107541477434087518645`9.095262595587648-2.06207993853168401963553988772199008465`9.939547118081245*I,"185/2","1/2"
10.69508063376704471433563499779632325455`10.37594618226569-1.8453828414349264292`8.80546322902574*I,94,"9/10"
10.70569382834167249752524514240399423459`12.022438732844757-1.00155748093845155435337520414090302804`10.814140774738716*I,"199/2","1/2"
10.70868449098577923821152187632677990059`5.904127553892445-3.2179558288327340623`5.685636658198012*I,85,0
10.71909217101035562238644970960264750967`8.344983298385802-2.2778302117208320765`7.709586966756708*I,"183/2",0
10.72318537942663262144219340653736770012`10.991954220339393-1.4306843592625402743452740172447345074`9.786172859085971*I,97,0
10.72363424540236576982536056818316157614`6.755349730838961-3.7700689647771185045`6.783935751116866*I,"161/2","9/10"
10.72791311742712547999697710954894683761`6.590805493324766-3.2621936098185925693`6.181544751385585*I,"169/2","1/2"
10.73644644271558208015252478094857548613`9.077559689809554-2.0589783288737474871`9.162265391567777*I,93,"1/2"
10.74290751592890461267314606460250328569`10.171159384114649-1.8426377442819364922`8.790281738071437*I,"189/2","9/10"
10.75438645420615527197114130195142728109`5.92518262945695-3.2130265371081073966`5.558279960183523*I,"171/2",0
10.75464993614144004957749367434024042098`12.086790811957856-1.00000265075668457608345172070614805841`10.750311724787986*I,100,"1/2"
10.76636983902584435197773517222019983895`8.38885309368736-2.2742835821541899856`7.62342076352194*I,92,0
10.76810549286800326247504908978197700406`6.759555347328615-3.765058344315273939`6.670813775471675*I,81,"9/10"
10.77164319993948384037133927767567254621`11.128445794443673-1.4284326362340132023129305209382736299`9.729568082447802*I,"195/2",0
10.77341376744538304145778783172904079503`6.537546046703433-3.2575525945514041545`6.248806856244516*I,85,"1/2"
10.78398742055752389227329897405196406487`9.067224355544306-2.0558937538892550903`8.880986094671929*I,"187/2","1/2"
10.79075037114090198310000374943971856608`10.024971806294749-1.8399077130763137353`8.778268176261486*I,95,"9/10"
10.80012250106062350250996602323423657244`5.959966348169567-3.2081237734998153862`5.460461471600535*I,86,0
10.81261860761612227793741161246298549088`6.767516718955178-3.7600673739396012952`6.579756215927611*I,"163/2","9/10"
10.8136680434221782051223624753781170147`8.456108635047588-2.2707572698010713496`7.552940547324933*I,"185/2",0
10.8189490541381441347871093875265687322`6.494491671239837-3.2529333545250651088`6.345369990242948*I,"171/2","1/2"
10.8201120189102302562870744899678114485`11.387718828258857-1.42619431379678601083918121763940848936`9.682965755633155*I,98,0
10.83154663804003405382850828654525597959`9.064584972490502-2.0528260652533579387`8.70126961240372*I,94,"1/2"
10.83860900325501877732530967531926753294`9.910329333074865-1.8371926157995807414`8.769519368978786*I,"191/2","9/10"
10.84589221632662660686033564418292792731`6.012102256749731-3.2032473113519450156`5.382875040572556*I,"173/2",0
10.85717311269934014223089791279915039274`6.779509020766197-3.7550960038886052128`6.503821860251792*I,82,"9/10"
10.86098652445833269008874322144064032806`8.559200883473684-2.2672510856963552878`7.495116047755873*I,93,0
10.86451856195313150024718190452575056192`6.46026300859046-3.2483357667401201906`6.492219491652783*I,86,"1/2"
10.86859170183840700835221144213627308372`12.795395686388476-1.4239692567687131912431148606109899629`9.645640299152927*I,"197/2",0
10.87912386989110963435832932898853813472`9.070280743796229-2.0497751162141482308`8.56821921460647*I,"189/2","1/2"
10.88648321940293423083746684042968605958`9.815656621373352-1.8344923218686463197`8.764187160040649*I,96,"9/10"
10.89169519013899038333134927936042691242`6.088095978917433-3.1983969222154133438`5.320561212445959*I,87,0
10.90176853779050618724474776224179446648`6.795914187941441-3.7501441824705187093`6.439031536434829*I,"165/2","9/10"
10.90832502688569019516880658480573707881`8.728428891791726-2.2637648431056026941`7.448117994710662*I,"187/2",0
10.91012188225649144859993352596309673761`6.43398249523763-3.243759707565287114`6.753244859246014*I,"173/2","1/2"
10.91708211652499991408405810687025929741`11.36218692415815-1.4217573318418629837`9.617290397167025*I,99,0
10.92671889461889324821039180401922363385`9.085367824397371-2.046740761577455749`8.462804995807652*I,95,"1/2"
10.93437282992811962025789725860507909051`9.73492141138621-1.8318067021207567975`8.762488862643849*I,"193/2","9/10"
10.93753101729261920322324620713290654692`6.201009002359638-3.1935723760735886965`5.270634572392127*I,"175/2",0
10.94640441907753225792000798976170660845`6.817256075879098-3.7452118561433209296`6.382894593733693*I,83,"9/10"
10.9556832998476639126950120727303700856`9.079326177236602-2.2602983574971341333`7.410853565335735*I,94,0
10.95575861314830427900910471319471528616`6.415125978774928-3.2392050527222615987`7.777436136845719*I,87,"1/2"
10.96558313302231450712621506905524772935`11.028009350611697-1.4195584075503206039`9.59798894926314*I,"199/2",0
10.97433149443312572115894647036682638641`9.111521297587549-2.0437228576916064688`8.37617175891019*I,"191/2","1/2"
10.98227764831957658721233891014170189225`9.664579665378254-1.8291356287984656004`8.764723233150953*I,97,"9/10"
10.98339929656960201652215573410209296317`6.383177536295868-3.1887734416497681513`5.23134993591927*I,88,0
10.99108029915948238691374190472123676977`6.844255604230846-3.7402989695928416701`6.333752218323485*I,"167/2","9/10"
11.00142835927258159183098971993578502242`6.403445687365174-3.234671677276441631`6.807971904721449*I,"175/2","1/2"
11.00306109678179342745753821274784611008`9.470865608653865-2.256851446514841959`7.382739457620431*I,"189/2",0
11.01409462358515942746147561174320912145`10.8274414437918-1.4173723542386317319`9.58819841508994*I,100,0
11.02196145516846627614674430669783517682`9.151426653110903-2.0407212624321611772`8.303500691273662*I,96,"1/2"
11.02929963010286195083074202162130495587`6.763935861527245-3.1839998867950500973`5.201668663368041*I,"177/2",0
11.03019749114717445861351531688552800594`9.602373403768723-1.8264789755346306785`8.771294576034245*I,"195/2","9/10"
11.03579572694396489808902018398236686206`6.87791991864846-3.7354054658090181769`6.2904481771516885*I,84,"9/10"
11.04713073162261169610812893444591057261`6.398937636368944-3.2301594556346435193`6.470831402748631*I,88,"1/2"
11.05045817532431062486077226625388606172`8.787588224621526-2.2534239299517596949`7.363596669307564*I,95,0
11.06960856620963166356053982636375694281`9.209596191665183-2.0377358351866509748`8.241908033002135*I,"193/2","1/2"
11.07523162278845723849112338844298893642`7.037065545486095-3.1792514789533774825`5.181046289066848*I,89,0
11.07813217799854331210349580408990728807`9.546777720102982-1.8238366173374487027`8.782749452289776*I,98,"9/10"
11.08055025754586851660847255136132045826`6.919693055670536-3.7305312861603652043`6.252148856790882*I,"169/2","9/10"
11.09286534734263895520000607113147639717`6.401843248753982-3.2256682615507732011`6.276897319917895*I,"177/2","1/2"
11.09787429721718121000294181708681821788`8.519018166712963-2.2500156297244013321`7.3536219900120425*I,"191/2",0
11.11727262041830765368266949436941591134`9.294292769908669-2.0347664368393254968`8.189564204235005*I,97,"1/2"
11.12119488175836654809477096313426328403`6.427115165605945-3.1745279856987437471`5.169335245307573*I,"179/2",0
11.12534345218748227093404187948423304719`6.971726000056423-3.7256763704667148817`6.218238219006607*I,85,"9/10"
11.12608153141748081329165807139422314249`9.496717088438503-1.8212084305755343556`8.799833903343858*I,"197/2","9/10"
11.1386318295269745482890410807631690383`6.412685722147363-3.2211979681402924865`6.140292290284066*I,89,"1/2"
11.1453092282176324051208203794828823565`8.34643133919214-2.2466263698478719919`7.3534250993608765*I,96,0
11.16495341406178823564786665129218604649`9.423024733597536-2.0318129297559286254`8.145273062126476*I,"195/2","1/2"
11.16718901592506138704928097264315394674`6.174283006470636-3.1698291753377841988`5.166761668242661*I,90,0
11.17017487810003707371800798805066621057`7.037400053252934-3.7208406570702786096`6.188253267399974*I,"171/2","9/10"
11.17404537684383208956136237191225051857`9.451407548931263-1.8185942929630524736`8.823585840285473*I,99,"9/10"
11.1844298070177330871438741096425899664`6.432352729371528-3.2167484479041831387`6.035596259753006*I,"179/2","1/2"
11.19276273801018116161029327439700890456`8.219305709198927-2.2432559764117395352`7.36414595834466*I,"193/2",0
11.21265074674329972186181363227842647075`9.644534521809499-2.0288751777685153831`8.108252907881411*I,98,"1/2"
11.21321363560838047353712455366001671472`6.0120580048116015-3.1651548175692570403`5.173967316004611*I,"181/2",0
11.21504410842670486809038830850329948759`7.122454360650799-3.7160240829050789852`6.16184279189038*I,86,"9/10"
11.2220235425548031047910169654663523305`9.410263262844996-1.8159940835449102571`8.855491371403446*I,"199/2","9/10"
11.23025891420247036133347479530214010249`6.462254898841434-3.2123195727629636992`5.951788569933359*I,90,"1/2"
11.2402346001211793566185127087756396267`8.11968238742013-2.2399042775566443599`7.387703779044367*I,97,0
11.25926835225417937432290525613620414728`5.893642557226832-3.1605046841902875989`5.192133192759057*I,91,0
11.25995072212708912745590372954999037828`7.237811337308046-3.7112265835647956588`6.138740195124546*I,"173/2","9/10"
11.26036442133396873301408459431543176798`10.251797366497678-2.0259530461603225879`8.078016988065398*I,"197/2","1/2"
11.27001585960766916149855923575633284897`9.372838388573083-1.8134076826820162582`8.89776595940823*I,100,"9/10"
11.27611879081306096061926858224881840039`6.504627434958788-3.2079112141011567296`5.883109956596614*I,"181/2","1/2"
11.28772459183589283968406510733502249967`8.03912886605628-2.2365711034516120235`7.427308755367288*I,"195/2",0
11.30489430388323830538884677695353703045`7.408550002574127-3.7064480933690650528`6.1187452389499875*I,87,"9/10"
11.30535277825294219344493252094997316814`5.801998657831227-3.1558785498377438815`5.223239265615618*I,"183/2",0
11.3080942439063947303836081864338003169`9.874661382995935-2.0230464016507047269`8.054308704190106*I,99,"1/2"
11.32200908172719964810572521986799017812`6.563137451660454-3.2035232428224397274`5.826199008783361*I,91,"1/2"
11.33523249411812977638418609799259986092`7.973059443194396-2.2332562862720206864`7.488589069001474*I,98,0
11.34987444400721155282240587032027751124`7.718701037328942-3.7016885454282700421`6.101711697481335*I,"175/2","9/10"
11.35146652686502516337467681664888747136`5.729033633674834-3.1512761927517680561`5.270598850734051*I,92,0
11.35584002366978936326987072363316126394`9.46832770571312-2.020155112380145359`8.037070995358565*I,"199/2","1/2"
11.367929436773936387619380682989426738`6.644239468202696-3.1991555294155435694`5.778954308293159*I,"183/2","1/2"
11.38275809153243045842122009788400715138`7.918762075943192-2.2299596601781629294`7.5824408038076525*I,"197/2",0
11.39489073835022365818191210837550005176`8.734353754208898-3.6969478717068520109`6.087539110059825*I,88,"9/10"
11.39760921225747472894860737356203611476`5.670318432791641-3.1466973955473420443`5.340042340908384*I,"185/2",0
11.40360157290664640471172236947489177257`9.250143050505914-2.0172790478953531995`8.026441217064415*I,100,"1/2"
11.4138795105446613744097776798106593769`6.760728583417171-3.1948079440307901609`5.740009727658397*I,92,"1/2"
11.43030117216882560129810368692473129517`7.8745668775157815-2.2266810612943295182`7.734129783932161*I,99,0
11.43994278821339372852539192134068294273`7.62466791993435-3.6922260030851741601`6.076167542158136*I,"177/2","9/10"
11.44378044965545072842995833619316030356`5.623225164445795-3.1421419459788488475`5.442941395423878*I,93,0
11.45985896221094304900335843992702207981`6.9438846588977015-3.1904803565669883078`5.708467358002734*I,"185/2","1/2"
11.47786152757016315525306034179952153535`7.839451839443523-2.2234203276883314224`8.029102804541806*I,"199/2",0
11.48503020026011962261026892392596822565`7.333049783464614-3.6875228694199615688`6.067574712552375*I,89,"9/10"
11.48997985560921942285200490429685705565`5.586135141271702-3.1376096376819339821`5.606042320869234*I,"187/2",0
11.50586745535058891857023916019210765505`7.3154898334421175-3.1861726367682359511`5.683753080993011*I,93,"1/2"
11.52543895266199487274365543421250366846`7.812844698613195-2.2201772993513661075`8.970330541349975*I,100,0
11.53015258643009757690697303506441650865`7.155699168616231-3.682838399603340294`6.061775153818414*I,"179/2","9/10"
11.53620704837549709331559356508783353077`5.558061414045787-3.1331002708765986763`5.923034740710826*I,94,0
11.55190465778324635407698059341405943667`7.655628424172543-3.1818846543300100672`5.665537184205117*I,"187/2","1/2"
11.57530956385500384001868056469317070549`7.027398772516819-3.6781725216204947544`6.058821313169861*I,90,"9/10"
11.58246164840966264175710124461079954776`5.53845894467189-3.1286136530153884257`6.640499655669092*I,"189/2",0
11.59797024141678891202789408244083112246`7.01421268840693-3.1776162790137649506`5.653693718287448*I,94,"1/2"
11.62050075477585245707825676154603896709`6.926791822312974-3.673525162605959765`6.05880672205983*I,"181/2","9/10"
11.62874327896306049254508227288271981261`5.527133146724927-3.1241495993607913981`5.751489715258885*I,95,0
11.64406388210564392755330035003827129634`6.7575346026434-3.1733673807691073787`5.648286792675662*I,"189/2","1/2"
11.66572578646204063102461691470942869153`6.84417468130653-3.6688962488985609019`6.06187161019999*I,91,"9/10"
11.67505156677732905254594942211237926339`5.524210606904405-3.1197079334765388337`5.466796546143949*I,"191/2",0
11.69018525952211015464803658967931890353`6.593353737802053-3.1691378298624753538`5.649580119014353*I,95,"1/2"
11.71098429113209033992935780744349011906`6.7743115719621505-3.6642857060950143538`6.068211665249842*I,"183/2","9/10"
11.72138614286546249933987691209598434105`5.5301614577720635-3.115288487618404815`5.290183536831356*I,96,0
11.73633405704159132274823255853978040082`6.47291862592471-3.1649274970111176018`5.658072406000064*I,"191/2","1/2"
11.75627590587609211660519878604678408653`6.714055155394198-3.659693459102195088`6.078091121889715*I,92,"9/10"
11.76774664336719253020483136083690760768`5.545881488450999-3.1108911030113291561`5.162340621124979*I,"193/2",0
11.78250996164253407373238768115069313374`6.378664305588711-3.1607362535210555505`5.674568778986737*I,96,"1/2"
11.80160027257985410653645069176423943874`6.661367253220372-3.6551194321880800074`6.09186213831158*I,"185/2","9/10"
11.81413271046430884562228662661032507734`5.5728660668111285-3.1065156300012208932`5.063251831369314*I,97,0
11.8287126638217084630206661458832552867`6.302255721476175-3.1565639714276096796`5.700311360107256*I,"193/2","1/2"
11.84695703785075672075168892448881409569`6.6148544189947-3.6505635490313708078`6.109993737066556*I,93,"9/10"
11.86054399333976738162453195349297183738`5.613555735630295-3.1021619280716199852`4.983737785431576*I,"195/2",0
11.87494185752530784189292770728616752714`6.239096499067899-3.152410523636989317`5.7372194257417535*I,97,"1/2"
11.89234585294531039966762869349698098044`6.573524292391166-3.6460257327697994691`6.13311595493435*I,"187/2","9/10"
11.90698014916290515965694954638162857124`5.672054332926162-3.097829865717473584`4.918863142223042*I,98,0
11.92119724009617441868995992925076255164`6.1864038490921125-3.1482757840673803406`5.788355557875157*I,"195/2","1/2"
11.93776637369841121023071929338157521843`6.53664771438806-3.6415059060471177151`6.162089332495023*I,94,"9/10"
11.95344084408182718195544231089202916389`5.755788817473756-3.093519320170586668`4.86571587782781*I,"197/2",0
11.96747851223727917787882745214234817034`6.142388733361713-3.1441596277879197823`5.858917545258575*I,98,"1/2"
11.98321826045428621990024280150668292282`6.503675954755241-3.6370039910587703732`6.198118905060021*I,"189/2","9/10"
11.99992575420308574983406668048976582171`5.880083520338971-3.089230176973795634`4.822487408166105*I,99,0
12.01378537799140226704449990886629125305`6.10585914389693-3.1400619311539207559`5.95866314056867*I,"197/2","1/2"
12.02870117799911783512599977843375547805`6.474188637033767-3.6325199095962513328`6.242951395033158*I,95,"9/10"
12.04643456653816139452143372129029312763`6.085235336410131-3.0849623294035439511`4.788039042362719*I,"199/2",0
12.06011754473677466067090201672439770426`6.076010555624375-3.135982571936705916`6.109280559868601*I,99,"1/2"
12.07421479549533356685955154635536682024`6.447859718753553-3.6280535830901397642`6.2992405030533405*I,"191/2","9/10"
12.09296697989599595090878358326847269956`6.5660415244132695-3.0807156777432642813`4.761681531860187*I,100,0
12.10647472319825613570202935864474794583`6.0523088065941755-3.1319214294464230491`6.377826764246675*I,"199/2","1/2"
12.11975878641754499906942841339425274318`6.424434589776844-3.6236049326518133918`6.371287571930921*I,96,"9/10"
12.15285662747344062062618219219850171323`6.034423153524564-3.1278783846462523702`7.570766701451462*I,100,"1/2"
12.16533282849011709583426664828627214716`6.403714296625871-3.6191738791138349319`6.466742422350614*I,"193/2","9/10"
12.21093660362634639582194912366834971609`6.385544503985146-3.614760343069007291`6.601298860343779*I,97,"9/10"
12.25656979786922411709321573276743458305`6.369807718888108-3.61036424490809278`6.8163684142508405*I,"195/2","9/10"
12.3022321013337577372443874369217892768`6.356417847027872-3.6059855048561914235`7.317088992538532*I,98,"9/10"
12.34792320815082223073675615364513195218`6.345316488016517-3.6016240430077734311`7.203282341843505*I,"197/2","9/10"
12.39364281641250984340101810494843621949`6.336470595650679-3.5972797793603610381`6.745986835494286*I,99,"9/10"
12.43939062811894506982528230400497174426`6.329871280441834-3.5929526338468552203`6.519942316278401*I,"199/2","9/10"
12.48516634912652937860748682666823277723`6.325533645080542-3.5886425263665032281`6.366639876363114*I,100,"9/10"

